Numerical fluid dynamics for FRG flow equations: Zero-dimensional QFTs as numerical test cases. I. The $O(N)$ model

The functional renormalization group (FRG) approach is a powerful tool for studies of a large variety of systems, ranging from statistical physics over the theory of the strong interaction to gravity. The practical application of this approach relies on the derivation of so-called flow equations, which describe the change of the quantum effective action under the variation of a coarse-graining parameter. In the present work, we discuss in detail a novel approach to solve such flow equations. This approach relies on the fact that RG equations can be rewritten such that they exhibit similarities with the conservation laws of fluid dynamics. This observation can be exploited in different ways. First of all, we show that this allows to employ powerful numerical techniques developed in the context of fluid dynamics to solve RG equations. In particular, it allows us to reliably treat the emergence of nonanalytic behavior in the RG flow of the effective action as it is expected to occur in studies of, e.g., spontaneous symmetry breaking. Second, the analogy between RG equations and fluid dynamics offers the opportunity to gain novel insights into RG flows and their interpretation in general, including the irreversibility of RG flows. We work out this connection in practice by applying it to zero-dimensional quantum-field theoretical models. The generalization to higher-dimensional models is also discussed. Our findings are expected to help improving future FRG studies of quantum field theories in higher dimensions both on a qualitative and quantitative level.

==> anc/sc_i_on_10_n_400_xmax_10_lambda_1e6_tir_60_flow_errors.json <==
[
	[
		[
			[
				0.0,
				2.1832302675162176
			],
			[
				0.2,
				2.1832302675162176
			],
			[
				0.4,
				2.1832302675162176
			],
			[
				0.6000000000000001,
				2.1832302675162176
			],
			[
				0.8,
				2.1832302675162176
			],
			[
				1.0,
				2.1832302675162176
			],
			[
				1.2000000000000002,
				2.1832302675162176
			],
			[
				1.4000000000000001,
				2.1832302675162176
			],
			[
				1.6,
				2.1832302675162176
			],
			[
				1.8,
				2.1832302675162176
			],
			[
				2.0,
				2.1832302675162176
			],
			[
				2.2,
				2.1832302675162176
			],
			[
				2.4000000000000004,
				2.1832302675162176
			],
			[
				2.6,
				2.1832302675162176
			],
			[
				2.8000000000000003,
				2.1832302675162176
			],
			[
				3.0,
				2.1832302675162176
			],
			[
				3.2,
				2.1832302675162176
			],
			[
				3.4000000000000004,
				2.1832302675162176
			],
			[
				3.6,
				2.1832302675162176
			],
			[
				3.8000000000000003,
				2.1832302675162176
			],
			[
				4.0,
				2.1832302675162176
			],
			[
				4.2,
				2.1832302675162176
			],
			[
				4.4,
				2.1832302675162176
			],
			[
				4.6000000000000005,
				2.1832302675162176
			],
			[
				4.800000000000001,
				2.1832302675162176
			],
			[
				5.0,
				2.1832302675162176
			],
			[
				5.2,
				2.1832302675162176
			],
			[
				5.4,
				2.1832302675162176
			],
			[
				5.6000000000000005,
				2.1832302675162176
			],
			[
				5.800000000000001,
				2.1832302675162176
			],
			[
				6.0,
				2.1832302675162176
			],
			[
				6.2,
				2.1832302675162176
			],
			[
				6.4,
				2.1832302675162176
			],
			[
				6.6000000000000005,
				2.1832302675162176
			],
			[
				6.800000000000001,
				2.1832302675162176
			],
			[
				7.0,
				2.1832302675162176
			],
			[
				7.2,
				2.1832302675162176
			],
			[
				7.4,
				2.1832302675162176
			],
			[
				7.6000000000000005,
				2.1832302675162176
			],
			[
				7.800000000000001,
				2.1832302675162176
			],
			[
				8.0,
				2.1832302675162176
			],
			[
				8.200000000000001,
				2.1832302675162176
			],
			[
				8.4,
				2.1832302675162176
			],
			[
				8.6,
				2.1832302675162176
			],
			[
				8.8,
				2.1832302675162176
			],
			[
				9.0,
				2.1832302675162176
			],
			[
				9.200000000000001,
				2.1832302675162176
			],
			[
				9.4,
				2.1832302675162176
			],
			[
				9.600000000000001,
				2.1832302675162176
			],
			[
				9.8,
				2.1832302675162176
			],
			[
				1.0e1,
				2.1832302675162176
			],
			[
				1.0200000000000001e1,
				2.1832302675162176
			],
			[
				1.04e1,
				2.1832302675158575
			],
			[
				1.0600000000000001e1,
				2.183230262332356
			],
			[
				1.08e1,
				2.183230267509199
			],
			[
				1.1e1,
				2.1832302808255077
			],
			[
				1.1200000000000001e1,
				2.1832294426557395
			],
			[
				1.14e1,
				2.183181045985375
			],
			[
				1.1600000000000001e1,
				2.182172301991267
			],
			[
				1.18e1,
				2.1730287141252935
			],
			[
				1.2e1,
				2.1313451284874207
			],
			[
				1.2200000000000001e1,
				2.0232360242698118
			],
			[
				1.24e1,
				1.8430511170322108
			],
			[
				1.2600000000000001e1,
				1.625065069582473
			],
			[
				1.28e1,
				1.4102876207046788
			],
			[
				1.3e1,
				1.2178995678804019
			],
			[
				1.3200000000000001e1,
				1.0464045787722263
			],
			[
				1.34e1,
				0.8901589872280908
			],
			[
				1.3600000000000001e1,
				0.7464738360654584
			],
			[
				1.38e1,
				0.6176234174009141
			],
			[
				1.4e1,
				0.5054975099237102
			],
			[
				1.4200000000000001e1,
				0.41053143455801877
			],
			[
				1.44e1,
				0.3317571209179986
			],
			[
				1.4600000000000001e1,
				0.2673691822012212
			],
			[
				1.48e1,
				0.21524919219784888
			],
			[
				1.5e1,
				0.17330700372636187
			],
			[
				1.5200000000000001e1,
				0.1396575099739753
			],
			[
				1.54e1,
				0.11268892344014558
			],
			[
				1.5600000000000001e1,
				9.10676231149733e-2
			],
			[
				1.58e1,
				7.371258351419407e-2
			],
			[
				1.6e1,
				5.9758485267167316e-2
			],
			[
				1.62e1,
				4.851729990812759e-2
			],
			[
				1.6400000000000002e1,
				3.944377863416537e-2
			],
			[
				1.66e1,
				3.210603421052283e-2
			],
			[
				1.68e1,
				2.6161558676138008e-2
			],
			[
				1.7e1,
				2.133817320383069e-2
			],
			[
				1.72e1,
				1.7418977592687623e-2
			],
			[
				1.7400000000000002e1,
				1.4230503443561138e-2
			],
			[
				1.76e1,
				1.1633889729944502e-2
			],
			[
				1.78e1,
				9.51731021344715e-3
			],
			[
				1.8e1,
				7.790799519246994e-3
			],
			[
				1.82e1,
				6.381527180306046e-3
			],
			[
				1.8400000000000002e1,
				5.230598539737397e-3
			],
			[
				1.86e1,
				4.29029043739193e-3
			],
			[
				1.88e1,
				3.521688671469292e-3
			],
			[
				1.9e1,
				2.8933100740377027e-3
			],
			[
				1.9200000000000003e1,
				2.3794338519599334e-3
			],
			[
				1.9400000000000002e1,
				1.959106995636506e-3
			],
			[
				1.96e1,
				1.6152477284971933e-3
			],
			[
				1.98e1,
				1.3338936627079745e-3
			],
			[
				2.0e1,
				1.10365258495293e-3
			],
			[
				2.0200000000000003e1,
				9.152424335071574e-4
			],
			[
				2.0400000000000002e1,
				7.610323581390688e-4
			],
			[
				2.06e1,
				6.348189398514004e-4
			],
			[
				2.08e1,
				5.315009838408047e-4
			],
			[
				2.1e1,
				4.4692753993280654e-4
			],
			[
				2.1200000000000003e1,
				3.776988648239721e-4
			],
			[
				2.1400000000000002e1,
				3.210246803730943e-4
			],
			[
				2.16e1,
				2.746300941842694e-4
			],
			[
				2.18e1,
				2.3664736042494638e-4
			],
			[
				2.2e1,
				2.055527425873782e-4
			],
			[
				2.2200000000000003e1,
				1.8009656540840524e-4
			],
			[
				2.2400000000000002e1,
				1.5925549758677437e-4
			],
			[
				2.26e1,
				1.4219305114382408e-4
			],
			[
				2.28e1,
				1.282239378597172e-4
			],
			[
				2.3e1,
				1.1678701689732396e-4
			],
			[
				2.3200000000000003e1,
				1.0742363604299143e-4
			],
			[
				2.3400000000000002e1,
				9.975764563097123e-5
			],
			[
				2.36e1,
				9.348139737108685e-5
			],
			[
				2.38e1,
				8.834286708858663e-5
			],
			[
				2.4e1,
				8.413575686760932e-5
			],
			[
				2.4200000000000003e1,
				8.069130364707355e-5
			],
			[
				2.4400000000000002e1,
				7.787128240621666e-5
			],
			[
				2.46e1,
				7.556236290595653e-5
			],
			[
				2.48e1,
				7.367202482944091e-5
			],
			[
				2.5e1,
				7.21242380725684e-5
			],
			[
				2.5200000000000003e1,
				7.085730517253364e-5
			],
			[
				2.5400000000000002e1,
				6.981969078700967e-5
			],
			[
				2.56e1,
				6.897043696618699e-5
			],
			[
				2.58e1,
				6.827496584349557e-5
			],
			[
				2.6e1,
				6.770561803715047e-5
			],
			[
				2.6200000000000003e1,
				6.723951314824284e-5
			],
			[
				2.6400000000000002e1,
				6.685781125859158e-5
			],
			[
				2.66e1,
				6.654539802641857e-5
			],
			[
				2.68e1,
				6.628953326792697e-5
			],
			[
				2.7e1,
				6.608007431330165e-5
			],
			[
				2.7200000000000003e1,
				6.590847100595987e-5
			],
			[
				2.7400000000000002e1,
				6.576811767011748e-5
			],
			[
				2.76e1,
				6.565308055239694e-5
			],
			[
				2.78e1,
				6.555898922255832e-5
			],
			[
				2.8e1,
				6.548189749466804e-5
			],
			[
				2.8200000000000003e1,
				6.541879891708291e-5
			],
			[
				2.8400000000000002e1,
				6.536714673965882e-5
			],
			[
				2.86e1,
				6.532483440491177e-5
			],
			[
				2.88e1,
				6.529022269330387e-5
			],
			[
				2.9e1,
				6.526185418143093e-5
			],
			[
				2.9200000000000003e1,
				6.52386528515736e-5
			],
			[
				2.9400000000000002e1,
				6.521964003769476e-5
			],
			[
				2.96e1,
				6.520408240506814e-5
			],
			[
				2.98e1,
				6.51913433860063e-5
			],
			[
				3.0e1,
				6.518091040907947e-5
			],
			[
				3.0200000000000003e1,
				6.517237212033677e-5
			],
			[
				3.0400000000000002e1,
				6.516534208222957e-5
			],
			[
				3.06e1,
				6.515958302855118e-5
			],
			[
				3.08e1,
				6.51548871922758e-5
			],
			[
				3.1e1,
				6.515103835991187e-5
			],
			[
				3.1200000000000003e1,
				6.514787218769857e-5
			],
			[
				3.1400000000000002e1,
				6.514528636103467e-5
			],
			[
				3.16e1,
				6.514317767059019e-5
			],
			[
				3.18e1,
				6.514144162095281e-5
			],
			[
				3.2e1,
				6.51400193104612e-5
			],
			[
				3.22e1,
				6.51388603570835e-5
			],
			[
				3.24e1,
				6.513791061535379e-5
			],
			[
				3.26e1,
				6.513712971389918e-5
			],
			[
				3.2800000000000004e1,
				6.513649222683604e-5
			],
			[
				3.3e1,
				6.513597215196398e-5
			],
			[
				3.32e1,
				6.513554394582677e-5
			],
			[
				3.34e1,
				6.513519337048024e-5
			],
			[
				3.36e1,
				6.513490774173736e-5
			],
			[
				3.3800000000000004e1,
				6.513467338142842e-5
			],
			[
				3.4e1,
				6.513448080547324e-5
			],
			[
				3.42e1,
				6.513432366239691e-5
			],
			[
				3.44e1,
				6.513419538456411e-5
			],
			[
				3.46e1,
				6.513408975916679e-5
			],
			[
				3.4800000000000004e1,
				6.513400333407748e-5
			],
			[
				3.5e1,
				6.51339328955336e-5
			],
			[
				3.52e1,
				6.513387033213469e-5
			],
			[
				3.54e1,
				6.513381217410075e-5
			],
			[
				3.56e1,
				6.513375989836145e-5
			],
			[
				3.5800000000000004e1,
				6.513371498240161e-5
			],
			[
				3.6e1,
				6.5133678903595e-5
			],
			[
				3.62e1,
				6.513365313853825e-5
			],
			[
				3.64e1,
				6.513363445337372e-5
			],
			[
				3.66e1,
				6.513361641968807e-5
			],
			[
				3.6800000000000004e1,
				6.513359965543142e-5
			],
			[
				3.7e1,
				6.513358486803789e-5
			],
			[
				3.72e1,
				6.513357276693998e-5
			],
			[
				3.74e1,
				6.513356406001591e-5
			],
			[
				3.76e1,
				6.513355879378402e-5
			],
			[
				3.7800000000000004e1,
				6.513355508641627e-5
			],
			[
				3.8e1,
				6.513355246950958e-5
			],
			[
				3.82e1,
				6.51335506123285e-5
			],
			[
				3.8400000000000006e1,
				6.513354918424863e-5
			],
			[
				3.86e1,
				6.513354785531167e-5
			],
			[
				3.8800000000000004e1,
				6.513354640347302e-5
			],
			[
				3.9e1,
				6.513354531434423e-5
			],
			[
				3.92e1,
				6.513354459902754e-5
			],
			[
				3.9400000000000006e1,
				6.513354413795192e-5
			],
			[
				3.96e1,
				6.513354381165737e-5
			],
			[
				3.9800000000000004e1,
				6.513354350135003e-5
			],
			[
				4.0e1,
				6.513354309989339e-5
			],
			[
				4.02e1,
				6.513354275861083e-5
			],
			[
				4.0400000000000006e1,
				6.513354253268044e-5
			],
			[
				4.06e1,
				6.513354238701918e-5
			],
			[
				4.0800000000000004e1,
				6.51335422875432e-5
			],
			[
				4.1e1,
				6.513354219983558e-5
			],
			[
				4.12e1,
				6.513354208903532e-5
			],
			[
				4.1400000000000006e1,
				6.513354198223187e-5
			],
			[
				4.16e1,
				6.513354191106657e-5
			],
			[
				4.1800000000000004e1,
				6.513354186477027e-5
			],
			[
				4.2e1,
				6.513354183435016e-5
			],
			[
				4.22e1,
				6.51335418091481e-5
			],
			[
				4.2400000000000006e1,
				6.513354177917208e-5
			],
			[
				4.26e1,
				6.513354191606258e-5
			],
			[
				4.2800000000000004e1,
				6.513354250026193e-5
			],
			[
				4.3e1,
				6.513354349602096e-5
			],
			[
				4.32e1,
				6.51335448611512e-5
			],
			[
				4.3400000000000006e1,
				6.513354655557357e-5
			],
			[
				4.36e1,
				6.513354853721065e-5
			],
			[
				4.3800000000000004e1,
				6.513355076542826e-5
			],
			[
				4.4e1,
				6.513355319881509e-5
			],
			[
				4.42e1,
				6.513355579584879e-5
			],
			[
				4.4400000000000006e1,
				6.513355851522906e-5
			],
			[
				4.46e1,
				6.513356131587766e-5
			],
			[
				4.4800000000000004e1,
				6.513356415671634e-5
			],
			[
				4.5e1,
				6.51335669960007e-5
			],
			[
				4.52e1,
				6.513356979287455e-5
			],
			[
				4.5400000000000006e1,
				6.513357250603757e-5
			],
			[
				4.56e1,
				6.513357509407847e-5
			],
			[
				4.5800000000000004e1,
				6.513357751614102e-5
			],
			[
				4.6e1,
				6.51335797302588e-5
			],
			[
				4.62e1,
				6.513358169590866e-5
			],
			[
				4.6400000000000006e1,
				6.513358337112418e-5
			],
			[
				4.66e1,
				6.513358471516018e-5
			],
			[
				4.6800000000000004e1,
				6.513358568671634e-5
			],
			[
				4.7e1,
				6.513358624427035e-5
			],
			[
				4.72e1,
				6.513358636983657e-5
			],
			[
				4.7400000000000006e1,
				6.51335864322311e-5
			],
			[
				4.76e1,
				6.51335865691216e-5
			],
			[
				4.7800000000000004e1,
				6.513358677351366e-5
			],
			[
				4.8e1,
				6.513358703830185e-5
			],
			[
				4.82e1,
				6.51335873561587e-5
			],
			[
				4.8400000000000006e1,
				6.513358772042288e-5
			],
			[
				4.86e1,
				6.513358812354486e-5
			],
			[
				4.8800000000000004e1,
				6.513358855864126e-5
			],
			[
				4.9e1,
				6.513358901849564e-5
			],
			[
				4.92e1,
				6.513358949622461e-5
			],
			[
				4.9400000000000006e1,
				6.51335899845007e-5
			],
			[
				4.96e1,
				6.51335904763295e-5
			],
			[
				4.9800000000000004e1,
				6.513359096482763e-5
			],
			[
				5.0e1,
				6.513359144277864e-5
			],
			[
				5.02e1,
				6.513359190274404e-5
			],
			[
				5.0400000000000006e1,
				6.513359233828453e-5
			],
			[
				5.06e1,
				6.513359274196162e-5
			],
			[
				5.0800000000000004e1,
				6.513359310644784e-5
			],
			[
				5.1e1,
				6.513359342508185e-5
			],
			[
				5.12e1,
				6.51335936906472e-5
			],
			[
				5.1400000000000006e1,
				6.513359389581641e-5
			],
			[
				5.16e1,
				6.513359403370611e-5
			],
			[
				5.1800000000000004e1,
				6.513359409732189e-5
			],
			[
				5.2e1,
				6.513359409698882e-5
			],
			[
				5.22e1,
				6.513359407789299e-5
			],
			[
				5.2400000000000006e1,
				6.513359404536345e-5
			],
			[
				5.26e1,
				6.513359400073249e-5
			],
			[
				5.2800000000000004e1,
				6.513359394533236e-5
			],
			[
				5.3e1,
				6.513359388116147e-5
			],
			[
				5.32e1,
				6.51335938096631e-5
			],
			[
				5.3400000000000006e1,
				6.513359373239158e-5
			],
			[
				5.36e1,
				6.513359365156735e-5
			],
			[
				5.3800000000000004e1,
				6.513359356752346e-5
			],
			[
				5.4e1,
				6.513359348325753e-5
			],
			[
				5.42e1,
				6.513359339976876e-5
			],
			[
				5.4400000000000006e1,
				6.513359331872248e-5
			],
			[
				5.46e1,
				6.513359324189505e-5
			],
			[
				5.4800000000000004e1,
				6.513359317084078e-5
			],
			[
				5.5e1,
				6.513359310711397e-5
			],
			[
				5.52e1,
				6.5133593052491e-5
			],
			[
				5.5400000000000006e1,
				6.513359300830412e-5
			],
			[
				5.56e1,
				6.513359297655175e-5
			],
			[
				5.5800000000000004e1,
				6.513359295856613e-5
			],
			[
				5.6e1,
				6.513359295523546e-5
			],
			[
				5.62e1,
				6.513359295712284e-5
			],
			[
				5.6400000000000006e1,
				6.513359296078658e-5
			],
			[
				5.66e1,
				6.51335929658936e-5
			],
			[
				5.6800000000000004e1,
				6.513359297288801e-5
			],
			[
				5.7e1,
				6.513359298088162e-5
			],
			[
				5.72e1,
				6.513359298987442e-5
			],
			[
				5.7400000000000006e1,
				6.513359299964439e-5
			],
			[
				5.76e1,
				6.51335930101915e-5
			],
			[
				5.7800000000000004e1,
				6.513359302096067e-5
			],
			[
				5.8e1,
				6.513359303195188e-5
			],
			[
				5.82e1,
				6.513359304294308e-5
			],
			[
				5.8400000000000006e1,
				6.513359305371225e-5
			],
			[
				5.86e1,
				6.51335930639263e-5
			],
			[
				5.8800000000000004e1,
				6.513359307358524e-5
			],
			[
				5.9e1,
				6.513359308202293e-5
			],
			[
				5.92e1,
				6.513359308968347e-5
			],
			[
				5.9400000000000006e1,
				6.513359309601174e-5
			],
			[
				5.96e1,
				6.51335931007857e-5
			],
			[
				5.9800000000000004e1,
				6.513359310389433e-5
			],
			[
				6.0e1,
				6.513359310489353e-5
			]
		],
		[
			[
				0.0,
				2.1832302675162176
			],
			[
				0.2,
				2.1832302675162176
			],
			[
				0.4,
				2.1832302675162176
			],
			[
				0.6000000000000001,
				2.1832302675162176
			],
			[
				0.8,
				2.1832302675162176
			],
			[
				1.0,
				2.1832302675162176
			],
			[
				1.2000000000000002,
				2.1832302675162176
			],
			[
				1.4000000000000001,
				2.1832302675162176
			],
			[
				1.6,
				2.1832302675162176
			],
			[
				1.8,
				2.1832302675162176
			],
			[
				2.0,
				2.1832302675162176
			],
			[
				2.2,
				2.1832302675162176
			],
			[
				2.4000000000000004,
				2.1832302675162176
			],
			[
				2.6,
				2.1832302675162176
			],
			[
				2.8000000000000003,
				2.1832302675162176
			],
			[
				3.0,
				2.1832302675162176
			],
			[
				3.2,
				2.1832302675162176
			],
			[
				3.4000000000000004,
				2.1832302675162176
			],
			[
				3.6,
				2.1832302675162176
			],
			[
				3.8000000000000003,
				2.1832302675162176
			],
			[
				4.0,
				2.1832302675162176
			],
			[
				4.2,
				2.1832302675162176
			],
			[
				4.4,
				2.1832302675162176
			],
			[
				4.6000000000000005,
				2.1832302675162176
			],
			[
				4.800000000000001,
				2.1832302675162176
			],
			[
				5.0,
				2.1832302675162176
			],
			[
				5.2,
				2.1832302675162176
			],
			[
				5.4,
				2.1832302675162176
			],
			[
				5.6000000000000005,
				2.1832302675162176
			],
			[
				5.800000000000001,
				2.1832302675162176
			],
			[
				6.0,
				2.1832302675162176
			],
			[
				6.2,
				2.1832302675162176
			],
			[
				6.4,
				2.1832302675162176
			],
			[
				6.6000000000000005,
				2.1832302675162176
			],
			[
				6.800000000000001,
				2.1832302675162176
			],
			[
				7.0,
				2.1832302675162176
			],
			[
				7.2,
				2.1832302675162176
			],
			[
				7.4,
				2.1832302675162176
			],
			[
				7.6000000000000005,
				2.1832302675162176
			],
			[
				7.800000000000001,
				2.1832302675162176
			],
			[
				8.0,
				2.1832302675162176
			],
			[
				8.200000000000001,
				2.1832302675162176
			],
			[
				8.4,
				2.1832302675162176
			],
			[
				8.6,
				2.1832302675162176
			],
			[
				8.8,
				2.1832302675162176
			],
			[
				9.0,
				2.1832302675162176
			],
			[
				9.200000000000001,
				2.1832302675162176
			],
			[
				9.4,
				2.1832302675162176
			],
			[
				9.600000000000001,
				2.1832302675162176
			],
			[
				9.8,
				2.1832302675162176
			],
			[
				1.0e1,
				2.1832302675162176
			],
			[
				1.0200000000000001e1,
				2.1832302675162176
			],
			[
				1.04e1,
				2.1832302675157464
			],
			[
				1.0600000000000001e1,
				2.183230260717182
			],
			[
				1.08e1,
				2.1832302675083355
			],
			[
				1.1e1,
				2.1832302863125737
			],
			[
				1.1200000000000001e1,
				2.1832294534483854
			],
			[
				1.14e1,
				2.1831813816649133
			],
			[
				1.1600000000000001e1,
				2.182176454835205
			],
			[
				1.18e1,
				2.173051177114754
			],
			[
				1.2e1,
				2.1314071910661934
			],
			[
				1.2200000000000001e1,
				2.023338143490769
			],
			[
				1.24e1,
				1.8431681565667632
			],
			[
				1.2600000000000001e1,
				1.6251719361715762
			],
			[
				1.28e1,
				1.410374350891807
			],
			[
				1.3e1,
				1.2179688101534678
			],
			[
				1.3200000000000001e1,
				1.0464627902764079
			],
			[
				1.34e1,
				0.8902261370541277
			],
			[
				1.3600000000000001e1,
				0.7465348631366339
			],
			[
				1.38e1,
				0.617679170430312
			],
			[
				1.4e1,
				0.5055483631608517
			],
			[
				1.4200000000000001e1,
				0.4105777243810471
			],
			[
				1.44e1,
				0.3317992457801999
			],
			[
				1.4600000000000001e1,
				0.26740759329203967
			],
			[
				1.48e1,
				0.2152843493493487
			],
			[
				1.5e1,
				0.17333938625868328
			],
			[
				1.5200000000000001e1,
				0.13968753497487185
			],
			[
				1.54e1,
				0.11271697009862547
			],
			[
				1.5600000000000001e1,
				9.109402540715017e-2
			],
			[
				1.58e1,
				7.37376212829497e-2
			],
			[
				1.6e1,
				5.978240360789422e-2
			],
			[
				1.62e1,
				4.854029622895606e-2
			],
			[
				1.6400000000000002e1,
				3.946601695296026e-2
			],
			[
				1.66e1,
				3.2127651790585854e-2
			],
			[
				1.68e1,
				2.6182667174399654e-2
			],
			[
				1.7e1,
				2.135886679275545e-2
			],
			[
				1.72e1,
				1.7439336248701753e-2
			],
			[
				1.7400000000000002e1,
				1.4250576552085614e-2
			],
			[
				1.76e1,
				1.1653736804599468e-2
			],
			[
				1.78e1,
				9.536965229690275e-3
			],
			[
				1.8e1,
				7.810305195091405e-3
			],
			[
				1.82e1,
				6.400907794181898e-3
			],
			[
				1.8400000000000002e1,
				5.249875330031073e-3
			],
			[
				1.86e1,
				4.309489539793154e-3
			],
			[
				1.88e1,
				3.5408146566608956e-3
			],
			[
				1.9e1,
				2.9123790095053614e-3
			],
			[
				1.9200000000000003e1,
				2.398456639624569e-3
			],
			[
				1.9400000000000002e1,
				1.9780920963741178e-3
			],
			[
				1.96e1,
				1.6342032595343392e-3
			],
			[
				1.98e1,
				1.3528240936642177e-3
			],
			[
				2.0e1,
				1.12256096779062e-3
			],
			[
				2.0200000000000003e1,
				9.341353190434054e-4
			],
			[
				2.0400000000000002e1,
				7.799112775084271e-4
			],
			[
				2.06e1,
				6.536874915551438e-4
			],
			[
				2.08e1,
				5.503597452253262e-4
			],
			[
				2.1e1,
				4.657782962599333e-4
			],
			[
				2.1200000000000003e1,
				3.965435466456446e-4
			],
			[
				2.1400000000000002e1,
				3.398641285227155e-4
			],
			[
				2.16e1,
				2.9346543511110657e-4
			],
			[
				2.18e1,
				2.5547919875512637e-4
			],
			[
				2.2e1,
				2.2438176203731786e-4
			],
			[
				2.2200000000000003e1,
				1.989233530607093e-4
			],
			[
				2.2400000000000002e1,
				1.780803986913826e-4
			],
			[
				2.26e1,
				1.6101642422727824e-4
			],
			[
				2.28e1,
				1.470460562531528e-4
			],
			[
				2.3e1,
				1.356081079078031e-4
			],
			[
				2.3200000000000003e1,
				1.2624388534587805e-4
			],
			[
				2.3400000000000002e1,
				1.1857720398900096e-4
			],
			[
				2.36e1,
				1.1230039012499748e-4
			],
			[
				2.38e1,
				1.0716139877253728e-4
			],
			[
				2.4e1,
				1.0295391086723171e-4
			],
			[
				2.4200000000000003e1,
				9.95091484879973e-5
			],
			[
				2.4400000000000002e1,
				9.668887412306315e-5
			],
			[
				2.46e1,
				9.43797473554886e-5
			],
			[
				2.48e1,
				9.248923955462729e-5
			],
			[
				2.5e1,
				9.094131385578574e-5
			],
			[
				2.5200000000000003e1,
				8.967426722816807e-5
			],
			[
				2.5400000000000002e1,
				8.863655970015039e-5
			],
			[
				2.56e1,
				8.77872296447535e-5
			],
			[
				2.58e1,
				8.709169609177891e-5
			],
			[
				2.6e1,
				8.652229717687199e-5
			],
			[
				2.6200000000000003e1,
				8.605615044676718e-5
			],
			[
				2.6400000000000002e1,
				8.567441429252476e-5
			],
			[
				2.66e1,
				8.536197301578508e-5
			],
			[
				2.68e1,
				8.510608528899954e-5
			],
			[
				2.7e1,
				8.48966075317481e-5
			],
			[
				2.7200000000000003e1,
				8.472498881983981e-5
			],
			[
				2.7400000000000002e1,
				8.45846228845204e-5
			],
			[
				2.76e1,
				8.44695754400604e-5
			],
			[
				2.78e1,
				8.437547566397807e-5
			],
			[
				2.8e1,
				8.429837701551257e-5
			],
			[
				2.8200000000000003e1,
				8.423527277379161e-5
			],
			[
				2.8400000000000002e1,
				8.418361595952106e-5
			],
			[
				2.86e1,
				8.414129982659002e-5
			],
			[
				2.88e1,
				8.410668500802299e-5
			],
			[
				2.9e1,
				8.407831394940946e-5
			],
			[
				2.9200000000000003e1,
				8.405511053655168e-5
			],
			[
				2.9400000000000002e1,
				8.403609601626005e-5
			],
			[
				2.96e1,
				8.40205369870839e-5
			],
			[
				2.98e1,
				8.400779682438131e-5
			],
			[
				3.0e1,
				8.399736291098137e-5
			],
			[
				3.0200000000000003e1,
				8.398882385562967e-5
			],
			[
				3.0400000000000002e1,
				8.398179318658272e-5
			],
			[
				3.06e1,
				8.397603361576245e-5
			],
			[
				3.08e1,
				8.397133735815743e-5
			],
			[
				3.1e1,
				8.396748818018107e-5
			],
			[
				3.1200000000000003e1,
				8.396432172375068e-5
			],
			[
				3.1400000000000002e1,
				8.396173566482812e-5
			],
			[
				3.16e1,
				8.395962678542368e-5
			],
			[
				3.18e1,
				8.395789057968894e-5
			],
			[
				3.2e1,
				8.395646814163271e-5
			],
			[
				3.22e1,
				8.395530908411608e-5
			],
			[
				3.24e1,
				8.395435925701022e-5
			],
			[
				3.26e1,
				8.395357828561156e-5
			],
			[
				3.2800000000000004e1,
				8.395294074126092e-5
			],
			[
				3.3e1,
				8.395242061987052e-5
			],
			[
				3.32e1,
				8.395199237531958e-5
			],
			[
				3.34e1,
				8.395164176844272e-5
			],
			[
				3.36e1,
				8.395135611405369e-5
			],
			[
				3.3800000000000004e1,
				8.395112173265051e-5
			],
			[
				3.4e1,
				8.39509291395979e-5
			],
			[
				3.42e1,
				8.395077198219969e-5
			],
			[
				3.44e1,
				8.395064369293159e-5
			],
			[
				3.46e1,
				8.395053805798636e-5
			],
			[
				3.4800000000000004e1,
				8.395045162523651e-5
			],
			[
				3.5e1,
				8.395038118036435e-5
			],
			[
				3.52e1,
				8.395031861130331e-5
			],
			[
				3.54e1,
				8.395026044816234e-5
			],
			[
				3.56e1,
				8.395020816764909e-5
			],
			[
				3.5800000000000004e1,
				8.395016324780347e-5
			],
			[
				3.6e1,
				8.395012716566619e-5
			],
			[
				3.62e1,
				8.395010139816694e-5
			],
			[
				3.64e1,
				8.395008271122606e-5
			],
			[
				3.66e1,
				8.395006467598609e-5
			],
			[
				3.6800000000000004e1,
				8.395004791039717e-5
			],
			[
				3.7e1,
				8.395003312167137e-5
			],
			[
				3.72e1,
				8.395002101946325e-5
			],
			[
				3.74e1,
				8.3950012311651e-5
			],
			[
				3.76e1,
				8.395000704519706e-5
			],
			[
				3.7800000000000004e1,
				8.395000333738523e-5
			],
			[
				3.8e1,
				8.395000072014547e-5
			],
			[
				3.82e1,
				8.394999886296439e-5
			],
			[
				3.8400000000000006e1,
				8.394999743466247e-5
			],
			[
				3.86e1,
				8.394999610550347e-5
			],
			[
				3.8800000000000004e1,
				8.394999465366482e-5
			],
			[
				3.9e1,
				8.394999356420296e-5
			],
			[
				3.92e1,
				8.394999284910831e-5
			],
			[
				3.9400000000000006e1,
				8.394999238792167e-5
			],
			[
				3.96e1,
				8.39499920615161e-5
			],
			[
				3.9800000000000004e1,
				8.394999175109774e-5
			],
			[
				4.0e1,
				8.394999134975212e-5
			],
			[
				4.02e1,
				8.394999100835854e-5
			],
			[
				4.0400000000000006e1,
				8.394999078231713e-5
			],
			[
				4.06e1,
				8.394999063676689e-5
			],
			[
				4.0800000000000004e1,
				8.394999053729091e-5
			],
			[
				4.1e1,
				8.394999044958329e-5
			],
			[
				4.12e1,
				8.394999033856099e-5
			],
			[
				4.1400000000000006e1,
				8.394999023197958e-5
			],
			[
				4.16e1,
				8.394999016081428e-5
			],
			[
				4.1800000000000004e1,
				8.394999011451798e-5
			],
			[
				4.2e1,
				8.394999008398685e-5
			],
			[
				4.22e1,
				8.394999005889581e-5
			],
			[
				4.2400000000000006e1,
				8.394999002891979e-5
			],
			[
				4.26e1,
				8.394999016581028e-5
			],
			[
				4.2800000000000004e1,
				8.394999075000964e-5
			],
			[
				4.3e1,
				8.394999174576867e-5
			],
			[
				4.32e1,
				8.394999311112095e-5
			],
			[
				4.3400000000000006e1,
				8.394999480565435e-5
			],
			[
				4.36e1,
				8.394999678740245e-5
			],
			[
				4.3800000000000004e1,
				8.39499990158421e-5
			],
			[
				4.4e1,
				8.395000144967302e-5
			],
			[
				4.42e1,
				8.395000404670672e-5
			],
			[
				4.4400000000000006e1,
				8.395000676630904e-5
			],
			[
				4.46e1,
				8.395000956740173e-5
			],
			[
				4.4800000000000004e1,
				8.39500124082404e-5
			],
			[
				4.5e1,
				8.395001524796886e-5
			],
			[
				4.52e1,
				8.395001804495372e-5
			],
			[
				4.5400000000000006e1,
				8.395002075844982e-5
			],
			[
				4.56e1,
				8.395002334671275e-5
			],
			[
				4.5800000000000004e1,
				8.395002576888633e-5
			],
			[
				4.6e1,
				8.39500279834482e-5
			],
			[
				4.62e1,
				8.395002994909806e-5
			],
			[
				4.6400000000000006e1,
				8.39500316244246e-5
			],
			[
				4.66e1,
				8.39500329684606e-5
			],
			[
				4.6800000000000004e1,
				8.395003394023881e-5
			],
			[
				4.7e1,
				8.395003449790384e-5
			],
			[
				4.72e1,
				8.395003462347006e-5
			],
			[
				4.7400000000000006e1,
				8.395003468575357e-5
			],
			[
				4.76e1,
				8.395003482264407e-5
			],
			[
				4.7800000000000004e1,
				8.395003502703613e-5
			],
			[
				4.8e1,
				8.395003529204637e-5
			],
			[
				4.82e1,
				8.39500356097922e-5
			],
			[
				4.8400000000000006e1,
				8.395003597416739e-5
			],
			[
				4.86e1,
				8.39500363774004e-5
			],
			[
				4.8800000000000004e1,
				8.39500368124968e-5
			],
			[
				4.9e1,
				8.395003727235117e-5
			],
			[
				4.92e1,
				8.395003774996912e-5
			],
			[
				4.9400000000000006e1,
				8.39500382382452e-5
			],
			[
				4.96e1,
				8.395003873040707e-5
			],
			[
				4.9800000000000004e1,
				8.39500392189052e-5
			],
			[
				5.0e1,
				8.395003969685622e-5
			],
			[
				5.02e1,
				8.395004015682161e-5
			],
			[
				5.0400000000000006e1,
				8.395004059258415e-5
			],
			[
				5.06e1,
				8.395004099615022e-5
			],
			[
				5.0800000000000004e1,
				8.395004136074746e-5
			],
			[
				5.1e1,
				8.395004167949249e-5
			],
			[
				5.12e1,
				8.39500419448358e-5
			],
			[
				5.1400000000000006e1,
				8.395004215022706e-5
			],
			[
				5.16e1,
				8.395004228800573e-5
			],
			[
				5.1800000000000004e1,
				8.395004235162151e-5
			],
			[
				5.2e1,
				8.395004235128845e-5
			],
			[
				5.22e1,
				8.395004233241465e-5
			],
			[
				5.2400000000000006e1,
				8.39500422997741e-5
			],
			[
				5.26e1,
				8.395004225503211e-5
			],
			[
				5.2800000000000004e1,
				8.3950042199743e-5
			],
			[
				5.3e1,
				8.395004213557211e-5
			],
			[
				5.32e1,
				8.39500420638517e-5
			],
			[
				5.3400000000000006e1,
				8.39500419866912e-5
			],
			[
				5.36e1,
				8.395004190586697e-5
			],
			[
				5.3800000000000004e1,
				8.395004182193411e-5
			],
			[
				5.4e1,
				8.395004173766818e-5
			],
			[
				5.42e1,
				8.395004165429043e-5
			],
			[
				5.4400000000000006e1,
				8.39500415730221e-5
			],
			[
				5.46e1,
				8.395004149641672e-5
			],
			[
				5.4800000000000004e1,
				8.39500414251404e-5
			],
			[
				5.5e1,
				8.395004136163564e-5
			],
			[
				5.52e1,
				8.395004130679062e-5
			],
			[
				5.5400000000000006e1,
				8.395004126271477e-5
			],
			[
				5.56e1,
				8.395004123107341e-5
			],
			[
				5.5800000000000004e1,
				8.395004121286576e-5
			],
			[
				5.6e1,
				8.395004120964611e-5
			],
			[
				5.62e1,
				8.395004121131144e-5
			],
			[
				5.6400000000000006e1,
				8.395004121497518e-5
			],
			[
				5.66e1,
				8.39500412200822e-5
			],
			[
				5.6800000000000004e1,
				8.395004122718763e-5
			],
			[
				5.7e1,
				8.395004123540328e-5
			],
			[
				5.72e1,
				8.395004124406302e-5
			],
			[
				5.7400000000000006e1,
				8.395004125416605e-5
			],
			[
				5.76e1,
				8.395004126471317e-5
			],
			[
				5.7800000000000004e1,
				8.395004127526029e-5
			],
			[
				5.8e1,
				8.39500412862515e-5
			],
			[
				5.82e1,
				8.395004129735373e-5
			],
			[
				5.8400000000000006e1,
				8.395004130790085e-5
			],
			[
				5.86e1,
				8.395004131844797e-5
			],
			[
				5.8800000000000004e1,
				8.395004132799588e-5
			],
			[
				5.9e1,
				8.395004133621153e-5
			],
			[
				5.92e1,
				8.395004134387207e-5
			],
			[
				5.9400000000000006e1,
				8.395004135020034e-5
			],
			[
				5.96e1,
				8.395004135508533e-5
			],
			[
				5.9800000000000004e1,
				8.395004135830497e-5
			],
			[
				6.0e1,
				8.395004135930417e-5
			]
		],
		[
			[
				0.0,
				2.1832302675162176
			],
			[
				0.2,
				2.1832302675162176
			],
			[
				0.4,
				2.1832302675162176
			],
			[
				0.6000000000000001,
				2.1832302675162176
			],
			[
				0.8,
				2.1832302675162176
			],
			[
				1.0,
				2.1832302675162176
			],
			[
				1.2000000000000002,
				2.1832302675162176
			],
			[
				1.4000000000000001,
				2.1832302675162176
			],
			[
				1.6,
				2.1832302675162176
			],
			[
				1.8,
				2.1832302675162176
			],
			[
				2.0,
				2.1832302675162176
			],
			[
				2.2,
				2.1832302675162176
			],
			[
				2.4000000000000004,
				2.1832302675162176
			],
			[
				2.6,
				2.1832302675162176
			],
			[
				2.8000000000000003,
				2.1832302675162176
			],
			[
				3.0,
				2.1832302675162176
			],
			[
				3.2,
				2.1832302675162176
			],
			[
				3.4000000000000004,
				2.1832302675162176
			],
			[
				3.6,
				2.1832302675162176
			],
			[
				3.8000000000000003,
				2.1832302675162176
			],
			[
				4.0,
				2.1832302675162176
			],
			[
				4.2,
				2.1832302675162176
			],
			[
				4.4,
				2.1832302675162176
			],
			[
				4.6000000000000005,
				2.1832302675162176
			],
			[
				4.800000000000001,
				2.1832302675162176
			],
			[
				5.0,
				2.1832302675162176
			],
			[
				5.2,
				2.1832302675162176
			],
			[
				5.4,
				2.1832302675162176
			],
			[
				5.6000000000000005,
				2.1832302675162176
			],
			[
				5.800000000000001,
				2.1832302675162176
			],
			[
				6.0,
				2.1832302675162176
			],
			[
				6.2,
				2.1832302675162176
			],
			[
				6.4,
				2.1832302675162176
			],
			[
				6.6000000000000005,
				2.1832302675162176
			],
			[
				6.800000000000001,
				2.1832302675162176
			],
			[
				7.0,
				2.1832302675162176
			],
			[
				7.2,
				2.1832302675162176
			],
			[
				7.4,
				2.1832302675162176
			],
			[
				7.6000000000000005,
				2.1832302675162176
			],
			[
				7.800000000000001,
				2.1832302675162176
			],
			[
				8.0,
				2.1832302675162176
			],
			[
				8.200000000000001,
				2.1832302675162176
			],
			[
				8.4,
				2.1832302675162176
			],
			[
				8.6,
				2.1832302675162176
			],
			[
				8.8,
				2.1832302675162176
			],
			[
				9.0,
				2.1832302675162176
			],
			[
				9.200000000000001,
				2.1832302675162176
			],
			[
				9.4,
				2.1832302675162176
			],
			[
				9.600000000000001,
				2.1832302675162176
			],
			[
				9.8,
				2.1832302675162176
			],
			[
				1.0e1,
				2.1832302675162176
			],
			[
				1.0200000000000001e1,
				2.1832302675162176
			],
			[
				1.04e1,
				2.1832302675155244
			],
			[
				1.0600000000000001e1,
				2.1832302574868345
			],
			[
				1.08e1,
				2.183230267506608
			],
			[
				1.1e1,
				2.1832302972867055
			],
			[
				1.1200000000000001e1,
				2.1832294750336776
			],
			[
				1.14e1,
				2.183182053023991
			],
			[
				1.1600000000000001e1,
				2.1821847605230826
			],
			[
				1.18e1,
				2.173096103093676
			],
			[
				1.2e1,
				2.131531316223738
			],
			[
				1.2200000000000001e1,
				2.0235423819326837
			],
			[
				1.24e1,
				1.8434022356358684
			],
			[
				1.2600000000000001e1,
				1.625385669349783
			],
			[
				1.28e1,
				1.4105478112660634
			],
			[
				1.3e1,
				1.2181072946995997
			],
			[
				1.3200000000000001e1,
				1.046579213284771
			],
			[
				1.34e1,
				0.8903604367062014
			],
			[
				1.3600000000000001e1,
				0.746656917278985
			],
			[
				1.38e1,
				0.6177906764891077
			],
			[
				1.4e1,
				0.5056500696351349
			],
			[
				1.4200000000000001e1,
				0.4106703040271037
			],
			[
				1.44e1,
				0.3318834955046025
			],
			[
				1.4600000000000001e1,
				0.2674844154736764
			],
			[
				1.48e1,
				0.21535466365234812
			],
			[
				1.5e1,
				0.17340415132332565
			],
			[
				1.5200000000000001e1,
				0.13974758497666484
			],
			[
				1.54e1,
				0.11277306341558502
			],
			[
				1.5600000000000001e1,
				9.114682999150359e-2
			],
			[
				1.58e1,
				7.378769682046038e-2
			],
			[
				1.6e1,
				5.98302402893478e-2
			],
			[
				1.62e1,
				4.858628887061256e-2
			],
			[
				1.6400000000000002e1,
				3.951049359054937e-2
			],
			[
				1.66e1,
				3.2170886950711686e-2
			],
			[
				1.68e1,
				2.6224884170922946e-2
			],
			[
				1.7e1,
				2.1400253970604743e-2
			],
			[
				1.72e1,
				1.748005356072968e-2
			],
			[
				1.7400000000000002e1,
				1.4290722769134234e-2
			],
			[
				1.76e1,
				1.1693430953909068e-2
			],
			[
				1.78e1,
				9.57627526217597e-3
			],
			[
				1.8e1,
				7.849316546779894e-3
			],
			[
				1.82e1,
				6.439669021933825e-3
			],
			[
				1.8400000000000002e1,
				5.288428910618315e-3
			],
			[
				1.86e1,
				4.347887744595602e-3
			],
			[
				1.88e1,
				3.579066627043881e-3
			],
			[
				1.9e1,
				2.950516880440346e-3
			],
			[
				1.9200000000000003e1,
				2.4365022149538396e-3
			],
			[
				1.9400000000000002e1,
				2.0160622978490084e-3
			],
			[
				1.96e1,
				1.6721143216081868e-3
			],
			[
				1.98e1,
				1.3906849555763712e-3
			],
			[
				2.0e1,
				1.1603777334657783e-3
			],
			[
				2.0200000000000003e1,
				9.719210901149022e-4
			],
			[
				2.0400000000000002e1,
				8.17669116247477e-4
			],
			[
				2.06e1,
				6.914245949624087e-4
			],
			[
				2.08e1,
				5.88077267993814e-4
			],
			[
				2.1e1,
				5.034798089137427e-4
			],
			[
				2.1200000000000003e1,
				4.3423291028821254e-4
			],
			[
				2.1400000000000002e1,
				3.775430248215139e-4
			],
			[
				2.16e1,
				3.311361169644478e-4
			],
			[
				2.18e1,
				2.931428754147092e-4
			],
			[
				2.2e1,
				2.620398009368641e-4
			],
			[
				2.2200000000000003e1,
				2.3657692836498434e-4
			],
			[
				2.2400000000000002e1,
				2.157302009010431e-4
			],
			[
				2.26e1,
				1.9866317039396453e-4
			],
			[
				2.28e1,
				1.846902930393579e-4
			],
			[
				2.3e1,
				1.7325028992820624e-4
			],
			[
				2.3200000000000003e1,
				1.6388438395098515e-4
			],
			[
				2.3400000000000002e1,
				1.5621632070506042e-4
			],
			[
				2.36e1,
				1.4993837563193058e-4
			],
			[
				2.38e1,
				1.4479846214043857e-4
			],
			[
				2.4e1,
				1.405902188664765e-4
			],
			[
				2.4200000000000003e1,
				1.3714483816962275e-4
			],
			[
				2.4400000000000002e1,
				1.343240575565341e-4
			],
			[
				2.46e1,
				1.320145162543307e-4
			],
			[
				2.48e1,
				1.30123669004778e-4
			],
			[
				2.5e1,
				1.2857546542222043e-4
			],
			[
				2.5200000000000003e1,
				1.273081913392149e-4
			],
			[
				2.5400000000000002e1,
				1.2627029752598773e-4
			],
			[
				2.56e1,
				1.2542081500144242e-4
			],
			[
				2.58e1,
				1.247251565879015e-4
			],
			[
				2.6e1,
				1.2415565545553786e-4
			],
			[
				2.6200000000000003e1,
				1.2368942504359381e-4
			],
			[
				2.6400000000000002e1,
				1.233076203602801e-4
			],
			[
				2.66e1,
				1.2299512299429605e-4
			],
			[
				2.68e1,
				1.227391893307006e-4
			],
			[
				2.7e1,
				1.225296739680859e-4
			],
			[
				2.7200000000000003e1,
				1.223580244471556e-4
			],
			[
				2.7400000000000002e1,
				1.2221763331299318e-4
			],
			[
				2.76e1,
				1.221025652152763e-4
			],
			[
				2.78e1,
				1.220084485463735e-4
			],
			[
				2.8e1,
				1.2193133605720163e-4
			],
			[
				2.8200000000000003e1,
				1.2186822048732004e-4
			],
			[
				2.8400000000000002e1,
				1.2181655439946759e-4
			],
			[
				2.86e1,
				1.2177423066972448e-4
			],
			[
				2.88e1,
				1.2173960963723918e-4
			],
			[
				2.9e1,
				1.2171123348525548e-4
			],
			[
				2.9200000000000003e1,
				1.2168802590661887e-4
			],
			[
				2.9400000000000002e1,
				1.2166900797305757e-4
			],
			[
				2.96e1,
				1.2165344615056028e-4
			],
			[
				2.98e1,
				1.2164070370090929e-4
			],
			[
				3.0e1,
				1.2163026791423004e-4
			],
			[
				3.0200000000000003e1,
				1.2162172732621546e-4
			],
			[
				3.0400000000000002e1,
				1.2161469539495595e-4
			],
			[
				3.06e1,
				1.21608934790296e-4
			],
			[
				3.08e1,
				1.2160423768925455e-4
			],
			[
				3.1e1,
				1.2160038782049742e-4
			],
			[
				3.1200000000000003e1,
				1.2159722079552182e-4
			],
			[
				3.1400000000000002e1,
				1.2159463427230399e-4
			],
			[
				3.16e1,
				1.215925250143135e-4
			],
			[
				3.18e1,
				1.2159078849682814e-4
			],
			[
				3.2e1,
				1.2158936580342061e-4
			],
			[
				3.22e1,
				1.2158820653807023e-4
			],
			[
				3.24e1,
				1.2158725654043412e-4
			],
			[
				3.26e1,
				1.2158647542881429e-4
			],
			[
				3.2800000000000004e1,
				1.215858377702217e-4
			],
			[
				3.3e1,
				1.2158531755546154e-4
			],
			[
				3.32e1,
				1.2158488923386113e-4
			],
			[
				3.34e1,
				1.2158453856414564e-4
			],
			[
				3.36e1,
				1.2158425285824226e-4
			],
			[
				3.3800000000000004e1,
				1.2158401843531674e-4
			],
			[
				3.4e1,
				1.2158382580751415e-4
			],
			[
				3.42e1,
				1.2158366862158321e-4
			],
			[
				3.44e1,
				1.2158354030922247e-4
			],
			[
				3.46e1,
				1.2158343465573651e-4
			],
			[
				3.4800000000000004e1,
				1.2158334820755456e-4
			],
			[
				3.5e1,
				1.2158327774980382e-4
			],
			[
				3.52e1,
				1.2158321516964055e-4
			],
			[
				3.54e1,
				1.2158315699584143e-4
			],
			[
				3.56e1,
				1.2158310470578026e-4
			],
			[
				3.5800000000000004e1,
				1.2158305977805206e-4
			],
			[
				3.6e1,
				1.2158302368947549e-4
			],
			[
				3.62e1,
				1.2158299791731331e-4
			],
			[
				3.64e1,
				1.2158297922715278e-4
			],
			[
				3.66e1,
				1.2158296118880418e-4
			],
			[
				3.6800000000000004e1,
				1.215829444198846e-4
			],
			[
				3.7e1,
				1.2158292962838324e-4
			],
			[
				3.72e1,
				1.2158291752406569e-4
			],
			[
				3.74e1,
				1.2158290881469913e-4
			],
			[
				3.76e1,
				1.2158290354724599e-4
			],
			[
				3.7800000000000004e1,
				1.2158289983887904e-4
			],
			[
				3.8e1,
				1.2158289722152826e-4
			],
			[
				3.82e1,
				1.2158289536379208e-4
			],
			[
				3.8400000000000006e1,
				1.2158289393504607e-4
			],
			[
				3.86e1,
				1.2158289260577604e-4
			],
			[
				3.8800000000000004e1,
				1.215828911534933e-4
			],
			[
				3.9e1,
				1.2158289006403145e-4
			],
			[
				3.92e1,
				1.2158288934838168e-4
			],
			[
				3.9400000000000006e1,
				1.2158288888730606e-4
			],
			[
				3.96e1,
				1.2158288856078947e-4
			],
			[
				3.9800000000000004e1,
				1.2158288825037111e-4
			],
			[
				4.0e1,
				1.2158288784891447e-4
			],
			[
				4.02e1,
				1.2158288750774293e-4
			],
			[
				4.0400000000000006e1,
				1.215828872815905e-4
			],
			[
				4.06e1,
				1.2158288713559617e-4
			],
			[
				4.0800000000000004e1,
				1.215828870366753e-4
			],
			[
				4.1e1,
				1.2158288694863462e-4
			],
			[
				4.12e1,
				1.2158288683761231e-4
			],
			[
				4.1400000000000006e1,
				1.2158288673080886e-4
			],
			[
				4.16e1,
				1.2158288665975459e-4
			],
			[
				4.1800000000000004e1,
				1.2158288661345829e-4
			],
			[
				4.2e1,
				1.2158288658303817e-4
			],
			[
				4.22e1,
				1.2158288655783611e-4
			],
			[
				4.2400000000000006e1,
				1.2158288652786009e-4
			],
			[
				4.26e1,
				1.2158288666519468e-4
			],
			[
				4.2800000000000004e1,
				1.2158288724906097e-4
			],
			[
				4.3e1,
				1.2158288824515306e-4
			],
			[
				4.32e1,
				1.2158288961094943e-4
			],
			[
				4.3400000000000006e1,
				1.2158289130559385e-4
			],
			[
				4.36e1,
				1.2158289328767502e-4
			],
			[
				4.3800000000000004e1,
				1.2158289551655876e-4
			],
			[
				4.4e1,
				1.2158289795083377e-4
			],
			[
				4.42e1,
				1.2158290054831156e-4
			],
			[
				4.4400000000000006e1,
				1.2158290326835797e-4
			],
			[
				4.46e1,
				1.2158290607000577e-4
			],
			[
				4.4800000000000004e1,
				1.2158290891128853e-4
			],
			[
				4.5e1,
				1.2158291175146108e-4
			],
			[
				4.52e1,
				1.2158291454900105e-4
			],
			[
				4.5400000000000006e1,
				1.2158291726305226e-4
			],
			[
				4.56e1,
				1.2158291985153724e-4
			],
			[
				4.5800000000000004e1,
				1.2158292227437695e-4
			],
			[
				4.6e1,
				1.2158292448916086e-4
			],
			[
				4.62e1,
				1.2158292645536584e-4
			],
			[
				4.6400000000000006e1,
				1.2158292813102545e-4
			],
			[
				4.66e1,
				1.2158292947517246e-4
			],
			[
				4.6800000000000004e1,
				1.2158293044728374e-4
			],
			[
				4.7e1,
				1.2158293100483775e-4
			],
			[
				4.72e1,
				1.2158293113051499e-4
			],
			[
				4.7400000000000006e1,
				1.2158293119290953e-4
			],
			[
				4.76e1,
				1.21582931329689e-4
			],
			[
				4.7800000000000004e1,
				1.2158293153408106e-4
			],
			[
				4.8e1,
				1.2158293179931334e-4
			],
			[
				4.82e1,
				1.2158293211683713e-4
			],
			[
				4.8400000000000006e1,
				1.2158293248143437e-4
			],
			[
				4.86e1,
				1.215829328847784e-4
			],
			[
				4.8800000000000004e1,
				1.2158293331998582e-4
			],
			[
				4.9e1,
				1.2158293377995122e-4
			],
			[
				4.92e1,
				1.2158293425768019e-4
			],
			[
				4.9400000000000006e1,
				1.215829347460673e-4
			],
			[
				4.96e1,
				1.2158293523811814e-4
			],
			[
				4.9800000000000004e1,
				1.2158293572694934e-4
			],
			[
				5.0e1,
				1.215829362046783e-4
			],
			[
				5.02e1,
				1.2158293666486575e-4
			],
			[
				5.0400000000000006e1,
				1.2158293710073931e-4
			],
			[
				5.06e1,
				1.215829375044164e-4
			],
			[
				5.0800000000000004e1,
				1.2158293786912466e-4
			],
			[
				5.1e1,
				1.2158293818798072e-4
			],
			[
				5.12e1,
				1.2158293845343504e-4
			],
			[
				5.1400000000000006e1,
				1.2158293865860426e-4
			],
			[
				5.16e1,
				1.2158293879627191e-4
			],
			[
				5.1800000000000004e1,
				1.2158293885999871e-4
			],
			[
				5.2e1,
				1.2158293885999871e-4
			],
			[
				5.22e1,
				1.215829388410139e-4
			],
			[
				5.2400000000000006e1,
				1.2158293880826232e-4
			],
			[
				5.26e1,
				1.2158293876340931e-4
			],
			[
				5.2800000000000004e1,
				1.215829387081202e-4
			],
			[
				5.3e1,
				1.2158293864406033e-4
			],
			[
				5.32e1,
				1.2158293857256197e-4
			],
			[
				5.3400000000000006e1,
				1.215829384950684e-4
			],
			[
				5.36e1,
				1.2158293841446621e-4
			],
			[
				5.3800000000000004e1,
				1.2158293833020029e-4
			],
			[
				5.4e1,
				1.2158293824593436e-4
			],
			[
				5.42e1,
				1.2158293816288968e-4
			],
			[
				5.4400000000000006e1,
				1.2158293808128828e-4
			],
			[
				5.46e1,
				1.215829380046829e-4
			],
			[
				5.4800000000000004e1,
				1.215829379335176e-4
			],
			[
				5.5e1,
				1.215829378697908e-4
			],
			[
				5.52e1,
				1.2158293781516782e-4
			],
			[
				5.5400000000000006e1,
				1.2158293777109197e-4
			],
			[
				5.56e1,
				1.2158293773945061e-4
			],
			[
				5.5800000000000004e1,
				1.2158293772113193e-4
			],
			[
				5.6e1,
				1.2158293771780126e-4
			],
			[
				5.62e1,
				1.2158293771968864e-4
			],
			[
				5.6400000000000006e1,
				1.215829377234634e-4
			],
			[
				5.66e1,
				1.2158293772834838e-4
			],
			[
				5.6800000000000004e1,
				1.2158293773567586e-4
			],
			[
				5.7e1,
				1.2158293774366946e-4
			],
			[
				5.72e1,
				1.2158293775255125e-4
			],
			[
				5.7400000000000006e1,
				1.2158293776254325e-4
			],
			[
				5.76e1,
				1.2158293777286833e-4
			],
			[
				5.7800000000000004e1,
				1.2158293778374851e-4
			],
			[
				5.8e1,
				1.2158293779451768e-4
			],
			[
				5.82e1,
				1.2158293780573093e-4
			],
			[
				5.8400000000000006e1,
				1.2158293781627805e-4
			],
			[
				5.86e1,
				1.2158293782660312e-4
			],
			[
				5.8800000000000004e1,
				1.2158293783626206e-4
			],
			[
				5.9e1,
				1.2158293784447771e-4
			],
			[
				5.92e1,
				1.2158293785202723e-4
			],
			[
				5.9400000000000006e1,
				1.2158293785879959e-4
			],
			[
				5.96e1,
				1.2158293786357355e-4
			],
			[
				5.9800000000000004e1,
				1.215829378667932e-4
			],
			[
				6.0e1,
				1.2158293786757035e-4
			]
		]
	],
	[
		[
			[
				0.0,
				1.0
			],
			[
				0.2,
				1.0
			],
			[
				0.4,
				1.0
			],
			[
				0.6000000000000001,
				1.0
			],
			[
				0.8,
				1.0
			],
			[
				1.0,
				1.0
			],
			[
				1.2000000000000002,
				1.0
			],
			[
				1.4000000000000001,
				1.0
			],
			[
				1.6,
				1.0
			],
			[
				1.8,
				1.0
			],
			[
				2.0,
				1.0
			],
			[
				2.2,
				1.0
			],
			[
				2.4000000000000004,
				1.0
			],
			[
				2.6,
				1.0
			],
			[
				2.8000000000000003,
				1.0
			],
			[
				3.0,
				1.0
			],
			[
				3.2,
				1.0
			],
			[
				3.4000000000000004,
				1.0
			],
			[
				3.6,
				1.0
			],
			[
				3.8000000000000003,
				1.0
			],
			[
				4.0,
				1.0
			],
			[
				4.2,
				1.0
			],
			[
				4.4,
				1.0
			],
			[
				4.6000000000000005,
				1.0
			],
			[
				4.800000000000001,
				1.0
			],
			[
				5.0,
				1.0
			],
			[
				5.2,
				1.0
			],
			[
				5.4,
				1.0
			],
			[
				5.6000000000000005,
				1.0
			],
			[
				5.800000000000001,
				1.0
			],
			[
				6.0,
				1.0
			],
			[
				6.2,
				1.0
			],
			[
				6.4,
				1.0
			],
			[
				6.6000000000000005,
				1.0
			],
			[
				6.800000000000001,
				1.0
			],
			[
				7.0,
				1.0
			],
			[
				7.2,
				1.0
			],
			[
				7.4,
				1.0
			],
			[
				7.6000000000000005,
				1.0
			],
			[
				7.800000000000001,
				1.0
			],
			[
				8.0,
				1.0
			],
			[
				8.200000000000001,
				1.0
			],
			[
				8.4,
				1.0
			],
			[
				8.6,
				1.0
			],
			[
				8.8,
				1.0
			],
			[
				9.0,
				1.0
			],
			[
				9.200000000000001,
				1.0
			],
			[
				9.4,
				1.0
			],
			[
				9.600000000000001,
				1.0
			],
			[
				9.8,
				1.0
			],
			[
				1.0e1,
				1.0
			],
			[
				1.0200000000000001e1,
				1.0
			],
			[
				1.04e1,
				1.000000005906574
			],
			[
				1.0600000000000001e1,
				1.0000858214743213
			],
			[
				1.08e1,
				1.0000000458832872
			],
			[
				1.1e1,
				0.9997084474307015
			],
			[
				1.1200000000000001e1,
				0.9994265380076324
			],
			[
				1.14e1,
				0.982163831156923
			],
			[
				1.1600000000000001e1,
				0.7793406594740191
			],
			[
				1.18e1,
				0.19356000709175047
			],
			[
				1.2e1,
				2.297664902896287
			],
			[
				1.2200000000000001e1,
				4.4260550805769
			],
			[
				1.24e1,
				5.218838678303607
			],
			[
				1.2600000000000001e1,
				4.6783041753792585
			],
			[
				1.28e1,
				3.608366261463045
			],
			[
				1.3e1,
				2.6791544631703386
			],
			[
				1.3200000000000001e1,
				2.093039929719226
			],
			[
				1.34e1,
				2.567973309155479
			],
			[
				1.3600000000000001e1,
				2.2426437109559876
			],
			[
				1.38e1,
				1.9624100691933708
			],
			[
				1.4e1,
				1.7020619935140857
			],
			[
				1.4200000000000001e1,
				1.4595872066720736
			],
			[
				1.44e1,
				1.2382840411769047
			],
			[
				1.4600000000000001e1,
				1.0409546070946019
			],
			[
				1.48e1,
				0.8680581258429514
			],
			[
				1.5e1,
				0.7206300868405506
			],
			[
				1.5200000000000001e1,
				0.5953638025404837
			],
			[
				1.54e1,
				0.4902455415422957
			],
			[
				1.5600000000000001e1,
				0.4028729387256227
			],
			[
				1.58e1,
				0.33036965116107164
			],
			[
				1.6e1,
				0.2708893879449308
			],
			[
				1.62e1,
				0.22189830959811574
			],
			[
				1.6400000000000002e1,
				0.18162224063446541
			],
			[
				1.66e1,
				0.14863959038224128
			],
			[
				1.68e1,
				0.12158977675372129
			],
			[
				1.7e1,
				9.954377116958257e-2
			],
			[
				1.72e1,
				8.174727405055782e-2
			],
			[
				1.7400000000000002e1,
				6.657484722938412e-2
			],
			[
				1.76e1,
				5.456464763541291e-2
			],
			[
				1.78e1,
				4.435971743551659e-2
			],
			[
				1.8e1,
				3.642458807192006e-2
			],
			[
				1.82e1,
				2.977948128204022e-2
			],
			[
				1.8400000000000002e1,
				2.4262865791704558e-2
			],
			[
				1.86e1,
				2.013495745743321e-2
			],
			[
				1.88e1,
				1.624991012238275e-2
			],
			[
				1.9e1,
				1.3218600817506587e-2
			],
			[
				1.9200000000000003e1,
				1.0766559780279295e-2
			],
			[
				1.9400000000000002e1,
				8.764083257745803e-3
			],
			[
				1.96e1,
				7.1929116192068765e-3
			],
			[
				1.98e1,
				5.859231045501456e-3
			],
			[
				2.0e1,
				4.687715002637205e-3
			],
			[
				2.0200000000000003e1,
				3.864273423275444e-3
			],
			[
				2.0400000000000002e1,
				3.1221879715781498e-3
			],
			[
				2.06e1,
				2.571307098419906e-3
			],
			[
				2.08e1,
				2.051103243941199e-3
			],
			[
				2.1e1,
				1.6257584208279052e-3
			],
			[
				2.1200000000000003e1,
				1.3029925240632956e-3
			],
			[
				2.1400000000000002e1,
				1.024903917433484e-3
			],
			[
				2.16e1,
				8.06668634529828e-4
			],
			[
				2.18e1,
				6.205598597854856e-4
			],
			[
				2.2e1,
				4.707800363965564e-4
			],
			[
				2.2200000000000003e1,
				3.5219455878765515e-4
			],
			[
				2.2400000000000002e1,
				2.5195377988684875e-4
			],
			[
				2.26e1,
				1.7076310881791734e-4
			],
			[
				2.28e1,
				1.040957572102652e-4
			],
			[
				2.3e1,
				4.950626422073334e-5
			],
			[
				2.3200000000000003e1,
				4.782536694447614e-6
			],
			[
				2.3400000000000002e1,
				3.193046670990629e-5
			],
			[
				2.36e1,
				6.198358466469323e-5
			],
			[
				2.38e1,
				8.648229513730232e-5
			],
			[
				2.4e1,
				1.0655036732776235e-4
			],
			[
				2.4200000000000003e1,
				1.2297736743294152e-4
			],
			[
				2.4400000000000002e1,
				1.3642699302507388e-4
			],
			[
				2.46e1,
				1.474400408423282e-4
			],
			[
				2.48e1,
				1.5645825936905222e-4
			],
			[
				2.5e1,
				1.6384087041565465e-4
			],
			[
				2.5200000000000003e1,
				1.698837335722958e-4
			],
			[
				2.5400000000000002e1,
				1.7483281876728984e-4
			],
			[
				2.56e1,
				1.7888350711037226e-4
			],
			[
				2.58e1,
				1.8220070979635405e-4
			],
			[
				2.6e1,
				1.8491634417694414e-4
			],
			[
				2.6200000000000003e1,
				1.871395455191882e-4
			],
			[
				2.6400000000000002e1,
				1.8896017729685965e-4
			],
			[
				2.66e1,
				1.904503136368474e-4
			],
			[
				2.68e1,
				1.9167072610581926e-4
			],
			[
				2.7e1,
				1.926697958102297e-4
			],
			[
				2.7200000000000003e1,
				1.9348830886134483e-4
			],
			[
				2.7400000000000002e1,
				1.9415777085463048e-4
			],
			[
				2.76e1,
				1.9470647590391632e-4
			],
			[
				2.78e1,
				1.9515526818048023e-4
			],
			[
				2.8e1,
				1.9552298141611857e-4
			],
			[
				2.8200000000000003e1,
				1.9582394108341727e-4
			],
			[
				2.8400000000000002e1,
				1.9607031716128986e-4
			],
			[
				2.86e1,
				1.9627213864104043e-4
			],
			[
				2.88e1,
				1.9643722680129372e-4
			],
			[
				2.9e1,
				1.9657254420435422e-4
			],
			[
				2.9200000000000003e1,
				1.966832170370303e-4
			],
			[
				2.9400000000000002e1,
				1.9677389571115533e-4
			],
			[
				2.96e1,
				1.968481021226154e-4
			],
			[
				2.98e1,
				1.969088649861339e-4
			],
			[
				3.0e1,
				1.9695862990198876e-4
			],
			[
				3.0200000000000003e1,
				1.9699935218975284e-4
			],
			[
				3.0400000000000002e1,
				1.9703288273043018e-4
			],
			[
				3.06e1,
				1.9706035584188264e-4
			],
			[
				3.08e1,
				1.9708275498575567e-4
			],
			[
				3.1e1,
				1.97101112942355e-4
			],
			[
				3.1200000000000003e1,
				1.971162159011275e-4
			],
			[
				3.1400000000000002e1,
				1.9712855124098816e-4
			],
			[
				3.16e1,
				1.9713860344072742e-4
			],
			[
				3.18e1,
				1.9714688889016507e-4
			],
			[
				3.2e1,
				1.9715367158645858e-4
			],
			[
				3.22e1,
				1.971591981205778e-4
			],
			[
				3.24e1,
				1.971637295883344e-4
			],
			[
				3.26e1,
				1.9716745165820893e-4
			],
			[
				3.2800000000000004e1,
				1.971704919772055e-4
			],
			[
				3.3e1,
				1.9717296948906782e-4
			],
			[
				3.32e1,
				1.9717501474170174e-4
			],
			[
				3.34e1,
				1.971766857568058e-4
			],
			[
				3.36e1,
				1.9717804925867277e-4
			],
			[
				3.3800000000000004e1,
				1.9717916036743333e-4
			],
			[
				3.4e1,
				1.971800800059098e-4
			],
			[
				3.42e1,
				1.9718083718478496e-4
			],
			[
				3.44e1,
				1.9718144931002435e-4
			],
			[
				3.46e1,
				1.9718194539253275e-4
			],
			[
				3.4800000000000004e1,
				1.9718235734422773e-4
			],
			[
				3.5e1,
				1.9718269676916034e-4
			],
			[
				3.52e1,
				1.971829926779023e-4
			],
			[
				3.54e1,
				1.9718327118045664e-4
			],
			[
				3.56e1,
				1.9718352647435378e-4
			],
			[
				3.5800000000000004e1,
				1.9718373535138056e-4
			],
			[
				3.6e1,
				1.9718390651435325e-4
			],
			[
				3.62e1,
				1.9718403416135732e-4
			],
			[
				3.64e1,
				1.9718412119340556e-4
			],
			[
				3.66e1,
				1.9718420532433e-4
			],
			[
				3.6800000000000004e1,
				1.971842865542417e-4
			],
			[
				3.7e1,
				1.9718436198201683e-4
			],
			[
				3.72e1,
				1.9718441710236956e-4
			],
			[
				3.74e1,
				1.9718445771721438e-4
			],
			[
				3.76e1,
				1.9718448092576057e-4
			],
			[
				3.7800000000000004e1,
				1.9718450123318298e-4
			],
			[
				3.8e1,
				1.9718450703543056e-4
			],
			[
				3.82e1,
				1.9718451863959263e-4
			],
			[
				3.8400000000000006e1,
				1.9718452734285297e-4
			],
			[
				3.86e1,
				1.971845360461133e-4
			],
			[
				3.8800000000000004e1,
				1.9718454184813883e-4
			],
			[
				3.9e1,
				1.9718455055128814e-4
			],
			[
				3.92e1,
				1.9718455345252295e-4
			],
			[
				3.9400000000000006e1,
				1.9718455345252295e-4
			],
			[
				3.96e1,
				1.9718455925454847e-4
			],
			[
				3.9800000000000004e1,
				1.9718455925454847e-4
			],
			[
				4.0e1,
				1.9718455925454847e-4
			],
			[
				4.02e1,
				1.9718455925454847e-4
			],
			[
				4.0400000000000006e1,
				1.9718456215556124e-4
			],
			[
				4.06e1,
				1.971845679578088e-4
			],
			[
				4.0800000000000004e1,
				1.9718455925454847e-4
			],
			[
				4.1e1,
				1.9718456215556124e-4
			],
			[
				4.12e1,
				1.971845679578088e-4
			],
			[
				4.1400000000000006e1,
				1.971845679578088e-4
			],
			[
				4.16e1,
				1.9718456505679605e-4
			],
			[
				4.1800000000000004e1,
				1.971845679578088e-4
			],
			[
				4.2e1,
				1.9718456505679605e-4
			],
			[
				4.22e1,
				1.9718456505679605e-4
			],
			[
				4.2400000000000006e1,
				1.9718456505679605e-4
			],
			[
				4.26e1,
				1.9718455925454847e-4
			],
			[
				4.2800000000000004e1,
				1.9718456215556124e-4
			],
			[
				4.3e1,
				1.971845563535357e-4
			],
			[
				4.32e1,
				1.9718454765027538e-4
			],
			[
				4.3400000000000006e1,
				1.9718454184813883e-4
			],
			[
				4.36e1,
				1.971845360461133e-4
			],
			[
				4.3800000000000004e1,
				1.971845244418402e-4
			],
			[
				4.4e1,
				1.9718450703543056e-4
			],
			[
				4.42e1,
				1.9718449833217022e-4
			],
			[
				4.4400000000000006e1,
				1.9718448672789712e-4
			],
			[
				4.46e1,
				1.9718446932148748e-4
			],
			[
				4.4800000000000004e1,
				1.9718446061822714e-4
			],
			[
				4.5e1,
				1.971844461130523e-4
			],
			[
				4.52e1,
				1.9718443450855716e-4
			],
			[
				4.5400000000000006e1,
				1.9718442000338232e-4
			],
			[
				4.56e1,
				1.97184411300122e-4
			],
			[
				4.5800000000000004e1,
				1.971843967947251e-4
			],
			[
				4.6e1,
				1.97184385190452e-4
			],
			[
				4.62e1,
				1.9718437358628993e-4
			],
			[
				4.6400000000000006e1,
				1.9718436778404236e-4
			],
			[
				4.66e1,
				1.971843648830296e-4
			],
			[
				4.6800000000000004e1,
				1.9718435617976926e-4
			],
			[
				4.7e1,
				1.9718435617976926e-4
			],
			[
				4.72e1,
				1.971843532787565e-4
			],
			[
				4.7400000000000006e1,
				1.971843532787565e-4
			],
			[
				4.76e1,
				1.9718435617976926e-4
			],
			[
				4.7800000000000004e1,
				1.9718435617976926e-4
			],
			[
				4.8e1,
				1.9718435037774373e-4
			],
			[
				4.82e1,
				1.971843532787565e-4
			],
			[
				4.8400000000000006e1,
				1.9718434747661995e-4
			],
			[
				4.86e1,
				1.9718434457560718e-4
			],
			[
				4.8800000000000004e1,
				1.9718434167459442e-4
			],
			[
				4.9e1,
				1.971843387733596e-4
			],
			[
				4.92e1,
				1.971843387733596e-4
			],
			[
				4.9400000000000006e1,
				1.9718433587234685e-4
			],
			[
				4.96e1,
				1.9718433297133409e-4
			],
			[
				4.9800000000000004e1,
				1.9718433007032132e-4
			],
			[
				5.0e1,
				1.9718433007032132e-4
			],
			[
				5.02e1,
				1.9718432716908652e-4
			],
			[
				5.0400000000000006e1,
				1.97184321367061e-4
			],
			[
				5.06e1,
				1.97184321367061e-4
			],
			[
				5.0800000000000004e1,
				1.971843184659372e-4
			],
			[
				5.1e1,
				1.9718431556492444e-4
			],
			[
				5.12e1,
				1.9718431556492444e-4
			],
			[
				5.1400000000000006e1,
				1.9718431556492444e-4
			],
			[
				5.16e1,
				1.971843184659372e-4
			],
			[
				5.1800000000000004e1,
				1.971843184659372e-4
			],
			[
				5.2e1,
				1.9718431266391168e-4
			],
			[
				5.22e1,
				1.9718431266391168e-4
			],
			[
				5.2400000000000006e1,
				1.9718431556492444e-4
			],
			[
				5.26e1,
				1.9718431556492444e-4
			],
			[
				5.2800000000000004e1,
				1.9718431556492444e-4
			],
			[
				5.3e1,
				1.9718431266391168e-4
			],
			[
				5.32e1,
				1.9718431556492444e-4
			],
			[
				5.3400000000000006e1,
				1.971843184659372e-4
			],
			[
				5.36e1,
				1.9718431266391168e-4
			],
			[
				5.3800000000000004e1,
				1.971843184659372e-4
			],
			[
				5.4e1,
				1.971843184659372e-4
			],
			[
				5.42e1,
				1.9718431266391168e-4
			],
			[
				5.4400000000000006e1,
				1.97184321367061e-4
			],
			[
				5.46e1,
				1.971843184659372e-4
			],
			[
				5.4800000000000004e1,
				1.971843184659372e-4
			],
			[
				5.5e1,
				1.971843184659372e-4
			],
			[
				5.52e1,
				1.971843184659372e-4
			],
			[
				5.5400000000000006e1,
				1.971843184659372e-4
			],
			[
				5.56e1,
				1.9718431556492444e-4
			],
			[
				5.5800000000000004e1,
				1.97184321367061e-4
			],
			[
				5.6e1,
				1.97184321367061e-4
			],
			[
				5.62e1,
				1.97184321367061e-4
			],
			[
				5.6400000000000006e1,
				1.971843184659372e-4
			],
			[
				5.66e1,
				1.9718432426807375e-4
			],
			[
				5.6800000000000004e1,
				1.9718431556492444e-4
			],
			[
				5.7e1,
				1.9718431556492444e-4
			],
			[
				5.72e1,
				1.971843184659372e-4
			],
			[
				5.7400000000000006e1,
				1.9718431556492444e-4
			],
			[
				5.76e1,
				1.971843184659372e-4
			],
			[
				5.7800000000000004e1,
				1.971843184659372e-4
			],
			[
				5.8e1,
				1.97184321367061e-4
			],
			[
				5.82e1,
				1.971843184659372e-4
			],
			[
				5.8400000000000006e1,
				1.971843184659372e-4
			],
			[
				5.86e1,
				1.971843184659372e-4
			],
			[
				5.8800000000000004e1,
				1.971843184659372e-4
			],
			[
				5.9e1,
				1.9718432426807375e-4
			],
			[
				5.92e1,
				1.9718432426807375e-4
			],
			[
				5.9400000000000006e1,
				1.971843184659372e-4
			],
			[
				5.96e1,
				1.9718431556492444e-4
			],
			[
				5.9800000000000004e1,
				1.9718431556492444e-4
			],
			[
				6.0e1,
				1.971843184659372e-4
			]
		],
		[
			[
				0.0,
				1.0000000000014506
			],
			[
				0.2,
				1.0000000000014506
			],
			[
				0.4,
				1.0000000000014506
			],
			[
				0.6000000000000001,
				1.0000000000014506
			],
			[
				0.8,
				1.0000000000014506
			],
			[
				1.0,
				1.0000000000014506
			],
			[
				1.2000000000000002,
				1.0000000000014506
			],
			[
				1.4000000000000001,
				1.0000000000014506
			],
			[
				1.6,
				1.0000000000014506
			],
			[
				1.8,
				1.0000000000014506
			],
			[
				2.0,
				1.0000000000014506
			],
			[
				2.2,
				1.0000000000014506
			],
			[
				2.4000000000000004,
				1.0000000000014506
			],
			[
				2.6,
				1.0000000000014506
			],
			[
				2.8000000000000003,
				1.0000000000014506
			],
			[
				3.0,
				1.0000000000014506
			],
			[
				3.2,
				1.0000000000014506
			],
			[
				3.4000000000000004,
				1.0000000000014506
			],
			[
				3.6,
				1.0000000000014506
			],
			[
				3.8000000000000003,
				1.0000000000014506
			],
			[
				4.0,
				1.0000000000014506
			],
			[
				4.2,
				1.0000000000014506
			],
			[
				4.4,
				1.0000000000014506
			],
			[
				4.6000000000000005,
				1.0000000000014506
			],
			[
				4.800000000000001,
				1.0000000000014506
			],
			[
				5.0,
				1.0000000000014506
			],
			[
				5.2,
				1.0000000000014506
			],
			[
				5.4,
				1.0000000000014506
			],
			[
				5.6000000000000005,
				1.0000000000014506
			],
			[
				5.800000000000001,
				1.0000000000014506
			],
			[
				6.0,
				1.0000000000014506
			],
			[
				6.2,
				1.0000000000014506
			],
			[
				6.4,
				1.0000000000014506
			],
			[
				6.6000000000000005,
				1.0000000000014506
			],
			[
				6.800000000000001,
				1.0000000000014506
			],
			[
				7.0,
				1.0000000000014506
			],
			[
				7.2,
				1.0000000000014506
			],
			[
				7.4,
				1.0000000000014506
			],
			[
				7.6000000000000005,
				1.0000000000014506
			],
			[
				7.800000000000001,
				1.0000000000014506
			],
			[
				8.0,
				1.0000000000014506
			],
			[
				8.200000000000001,
				1.0000000000014506
			],
			[
				8.4,
				1.0000000000014506
			],
			[
				8.6,
				1.0000000000014506
			],
			[
				8.8,
				1.0000000000014506
			],
			[
				9.0,
				1.0000000000014506
			],
			[
				9.200000000000001,
				1.0000000000014506
			],
			[
				9.4,
				1.0000000000014506
			],
			[
				9.600000000000001,
				1.0000000000014506
			],
			[
				9.8,
				1.0000000000014506
			],
			[
				1.0e1,
				1.0000000000014506
			],
			[
				1.0200000000000001e1,
				1.0000000000014506
			],
			[
				1.04e1,
				1.0000000094922936
			],
			[
				1.0600000000000001e1,
				1.0001375754637132
			],
			[
				1.08e1,
				1.000000074438497
			],
			[
				1.1e1,
				0.9995342681148067
			],
			[
				1.1200000000000001e1,
				0.9994823353601711
			],
			[
				1.14e1,
				0.9850821121302802
			],
			[
				1.1600000000000001e1,
				0.8139315814721587
			],
			[
				1.18e1,
				1.1036765668049231e-2
			],
			[
				1.2e1,
				1.8005381095819972
			],
			[
				1.2200000000000001e1,
				3.6136286362752053
			],
			[
				1.24e1,
				4.290411634350796
			],
			[
				1.2600000000000001e1,
				3.8316215664932294
			],
			[
				1.28e1,
				2.9214898064807766
			],
			[
				1.3e1,
				2.1306597851694358
			],
			[
				1.3200000000000001e1,
				1.6317043262078736
			],
			[
				1.34e1,
				2.5674539115371857
			],
			[
				1.3600000000000001e1,
				2.2421370485067302
			],
			[
				1.38e1,
				1.9619624741091197
			],
			[
				1.4e1,
				1.7016908997584559
			],
			[
				1.4200000000000001e1,
				1.4592947258314526
			],
			[
				1.44e1,
				1.2380622593227466
			],
			[
				1.4600000000000001e1,
				1.040792307805538
			],
			[
				1.48e1,
				0.8677313010935142
			],
			[
				1.5e1,
				0.7205396190915823
			],
			[
				1.5200000000000001e1,
				0.595326984446626
			],
			[
				1.54e1,
				0.490211193416777
			],
			[
				1.5600000000000001e1,
				0.40287925378145895
			],
			[
				1.58e1,
				0.3303313198311224
			],
			[
				1.6e1,
				0.2709207326871388
			],
			[
				1.62e1,
				0.2219518680218988
			],
			[
				1.6400000000000002e1,
				0.18166656498722777
			],
			[
				1.66e1,
				0.14868762352888854
			],
			[
				1.68e1,
				0.12162763940312415
			],
			[
				1.7e1,
				9.961066841340127e-2
			],
			[
				1.72e1,
				8.193104424269437e-2
			],
			[
				1.7400000000000002e1,
				6.662582530935479e-2
			],
			[
				1.76e1,
				5.465948135496257e-2
			],
			[
				1.78e1,
				4.434917806243388e-2
			],
			[
				1.8e1,
				3.648403506049558e-2
			],
			[
				1.82e1,
				2.983954985628845e-2
			],
			[
				1.8400000000000002e1,
				2.429416169951404e-2
			],
			[
				1.86e1,
				2.0285200244814616e-2
			],
			[
				1.88e1,
				1.6312737422020884e-2
			],
			[
				1.9e1,
				1.3263284104148454e-2
			],
			[
				1.9200000000000003e1,
				1.0807308889809741e-2
			],
			[
				1.9400000000000002e1,
				8.803322407940462e-3
			],
			[
				1.96e1,
				7.257088539068812e-3
			],
			[
				1.98e1,
				5.925664402787856e-3
			],
			[
				2.0e1,
				4.72550023487206e-3
			],
			[
				2.0200000000000003e1,
				3.9304811311624555e-3
			],
			[
				2.0400000000000002e1,
				3.1858625425522646e-3
			],
			[
				2.06e1,
				2.654232354147412e-3
			],
			[
				2.08e1,
				2.123685573837575e-3
			],
			[
				2.1e1,
				1.6898258964592738e-3
			],
			[
				2.1200000000000003e1,
				1.3699744485982102e-3
			],
			[
				2.1400000000000002e1,
				1.0888775565784936e-3
			],
			[
				2.16e1,
				8.718337741027149e-4
			],
			[
				2.18e1,
				6.838542400313674e-4
			],
			[
				2.2e1,
				5.335397426071697e-4
			],
			[
				2.2200000000000003e1,
				4.160470319376497e-4
			],
			[
				2.2400000000000002e1,
				3.1550479003450427e-4
			],
			[
				2.26e1,
				2.3440151218023786e-4
			],
			[
				2.28e1,
				1.677316540502627e-4
			],
			[
				2.3e1,
				1.1313813873026213e-4
			],
			[
				2.3200000000000003e1,
				6.839959545135166e-5
			],
			[
				2.3400000000000002e1,
				3.163802672245808e-5
			],
			[
				2.36e1,
				1.546893176218589e-6
			],
			[
				2.38e1,
				2.2942532429182094e-5
			],
			[
				2.4e1,
				4.3006740397255605e-5
			],
			[
				2.4200000000000003e1,
				5.942932797853295e-5
			],
			[
				2.4400000000000002e1,
				7.287554771717719e-5
			],
			[
				2.46e1,
				8.388618329668862e-5
			],
			[
				2.48e1,
				9.290305717835068e-5
			],
			[
				2.5e1,
				1.0028402622075383e-4
			],
			[
				2.5200000000000003e1,
				1.0632549251332613e-4
			],
			[
				2.5400000000000002e1,
				1.1127343033601189e-4
			],
			[
				2.56e1,
				1.1532318163420818e-4
			],
			[
				2.58e1,
				1.1863962859204324e-4
			],
			[
				2.6e1,
				1.2135463634188604e-4
			],
			[
				2.6200000000000003e1,
				1.2357732129408827e-4
			],
			[
				2.6400000000000002e1,
				1.2539754112017576e-4
			],
			[
				2.66e1,
				1.2688733948573727e-4
			],
			[
				2.68e1,
				1.2810746765012926e-4
			],
			[
				2.7e1,
				1.291063125218317e-4
			],
			[
				2.7200000000000003e1,
				1.2992463990446623e-4
			],
			[
				2.7400000000000002e1,
				1.3059395394354745e-4
			],
			[
				2.76e1,
				1.3114253714785473e-4
			],
			[
				2.78e1,
				1.3159122353545438e-4
			],
			[
				2.8e1,
				1.3195885554118103e-4
			],
			[
				2.8200000000000003e1,
				1.3225974268182839e-4
			],
			[
				2.8400000000000002e1,
				1.3250606799097842e-4
			],
			[
				2.86e1,
				1.3270784595476037e-4
			],
			[
				2.88e1,
				1.3287289204944042e-4
			],
			[
				2.9e1,
				1.3300818189232455e-4
			],
			[
				2.9200000000000003e1,
				1.3311883296707183e-4
			],
			[
				2.9400000000000002e1,
				1.332094869821443e-4
			],
			[
				2.96e1,
				1.332836774377011e-4
			],
			[
				2.98e1,
				1.3334442579604477e-4
			],
			[
				3.0e1,
				1.333941776568981e-4
			],
			[
				3.0200000000000003e1,
				1.3343489269201925e-4
			],
			[
				3.0400000000000002e1,
				1.334684101779171e-4
			],
			[
				3.06e1,
				1.3349587748723302e-4
			],
			[
				3.08e1,
				1.3351827518059967e-4
			],
			[
				3.1e1,
				1.3353662878567985e-4
			],
			[
				3.1200000000000003e1,
				1.335517317442303e-4
			],
			[
				3.1400000000000002e1,
				1.3356406273257182e-4
			],
			[
				3.16e1,
				1.3357410767955713e-4
			],
			[
				3.18e1,
				1.3358239312899478e-4
			],
			[
				3.2e1,
				1.3358917292438655e-4
			],
			[
				3.22e1,
				1.335947023594075e-4
			],
			[
				3.24e1,
				1.3359923092615134e-4
			],
			[
				3.26e1,
				1.336029529961369e-4
			],
			[
				3.2800000000000004e1,
				1.3360598896339226e-4
			],
			[
				3.3e1,
				1.336084650247482e-4
			],
			[
				3.32e1,
				1.3361051027738213e-4
			],
			[
				3.34e1,
				1.3361218274299258e-4
			],
			[
				3.36e1,
				1.3361354624485955e-4
			],
			[
				3.3800000000000004e1,
				1.336146501010882e-4
			],
			[
				3.4e1,
				1.3361556973956468e-4
			],
			[
				3.42e1,
				1.3361633126984795e-4
			],
			[
				3.44e1,
				1.3361694339508734e-4
			],
			[
				3.46e1,
				1.33617436576694e-4
			],
			[
				3.4800000000000004e1,
				1.3361784997889536e-4
			],
			[
				3.5e1,
				1.3361818795321057e-4
			],
			[
				3.52e1,
				1.3361848386206354e-4
			],
			[
				3.54e1,
				1.336187623646179e-4
			],
			[
				3.56e1,
				1.3361902346065158e-4
			],
			[
				3.5800000000000004e1,
				1.3361922798593717e-4
			],
			[
				3.6e1,
				1.3361940059952726e-4
			],
			[
				3.62e1,
				1.336195296969267e-4
			],
			[
				3.64e1,
				1.3361961672897493e-4
			],
			[
				3.66e1,
				1.3361969505776283e-4
			],
			[
				3.6800000000000004e1,
				1.3361978063930469e-4
			],
			[
				3.7e1,
				1.33619860418821e-4
			],
			[
				3.72e1,
				1.3361991118743255e-4
			],
			[
				3.74e1,
				1.336199518023884e-4
			],
			[
				3.76e1,
				1.3361997501082357e-4
			],
			[
				3.7800000000000004e1,
				1.33619995318357e-4
			],
			[
				3.8e1,
				1.3361999386785062e-4
			],
			[
				3.82e1,
				1.3362001272476665e-4
			],
			[
				3.8400000000000006e1,
				1.3362002142802698e-4
			],
			[
				3.86e1,
				1.3362003448291748e-4
			],
			[
				3.8800000000000004e1,
				1.3362003883443663e-4
			],
			[
				3.9e1,
				1.3362004753769696e-4
			],
			[
				3.92e1,
				1.3362004898820334e-4
			],
			[
				3.9400000000000006e1,
				1.3362004608719058e-4
			],
			[
				3.96e1,
				1.3362005769135266e-4
			],
			[
				3.9800000000000004e1,
				1.336200533397225e-4
			],
			[
				4.0e1,
				1.336200547903399e-4
			],
			[
				4.02e1,
				1.3362005043870973e-4
			],
			[
				4.0400000000000006e1,
				1.336200547903399e-4
			],
			[
				4.06e1,
				1.3362006929562575e-4
			],
			[
				4.0800000000000004e1,
				1.336200518892161e-4
			],
			[
				4.1e1,
				1.3362005914185904e-4
			],
			[
				4.12e1,
				1.3362006784511937e-4
			],
			[
				4.1400000000000006e1,
				1.336200620428718e-4
			],
			[
				4.16e1,
				1.3362005914185904e-4
			],
			[
				4.1800000000000004e1,
				1.3362006349360023e-4
			],
			[
				4.2e1,
				1.3362005914185904e-4
			],
			[
				4.22e1,
				1.3362005769135266e-4
			],
			[
				4.2400000000000006e1,
				1.3362005914185904e-4
			],
			[
				4.26e1,
				1.336200518892161e-4
			],
			[
				4.2800000000000004e1,
				1.336200547903399e-4
			],
			[
				4.3e1,
				1.3362005043870973e-4
			],
			[
				4.32e1,
				1.3362003883443663e-4
			],
			[
				4.3400000000000006e1,
				1.3362003738393025e-4
			],
			[
				4.36e1,
				1.3362003158168267e-4
			],
			[
				4.3800000000000004e1,
				1.3362002142802698e-4
			],
			[
				4.4e1,
				1.3361999821948078e-4
			],
			[
				4.42e1,
				1.3361999241734424e-4
			],
			[
				4.4400000000000006e1,
				1.3361998226357752e-4
			],
			[
				4.46e1,
				1.3361996050564873e-4
			],
			[
				4.4800000000000004e1,
				1.3361995760463596e-4
			],
			[
				4.5e1,
				1.336199401981153e-4
			],
			[
				4.52e1,
				1.3361993149496598e-4
			],
			[
				4.5400000000000006e1,
				1.3361991698945808e-4
			],
			[
				4.56e1,
				1.3361990828630876e-4
			],
			[
				4.5800000000000004e1,
				1.3361989523152928e-4
			],
			[
				4.6e1,
				1.3361987782511964e-4
			],
			[
				4.62e1,
				1.3361986477034016e-4
			],
			[
				4.6400000000000006e1,
				1.336198618693274e-4
			],
			[
				4.66e1,
				1.3361986477034016e-4
			],
			[
				4.6800000000000004e1,
				1.336198517156717e-4
			],
			[
				4.7e1,
				1.3361985316617808e-4
			],
			[
				4.72e1,
				1.3361985026494327e-4
			],
			[
				4.7400000000000006e1,
				1.336198473639305e-4
			],
			[
				4.76e1,
				1.3361985461668446e-4
			],
			[
				4.7800000000000004e1,
				1.3361985606719085e-4
			],
			[
				4.8e1,
				1.3361984446291775e-4
			],
			[
				4.82e1,
				1.3361985316617808e-4
			],
			[
				4.8400000000000006e1,
				1.3361984446291775e-4
			],
			[
				4.86e1,
				1.336198372101638e-4
			],
			[
				4.8800000000000004e1,
				1.3361983430915103e-4
			],
			[
				4.9e1,
				1.3361983430915103e-4
			],
			[
				4.92e1,
				1.3361983140813827e-4
			],
			[
				4.9400000000000006e1,
				1.336198270565081e-4
			],
			[
				4.96e1,
				1.3361982270498896e-4
			],
			[
				4.9800000000000004e1,
				1.3361982560600172e-4
			],
			[
				5.0e1,
				1.336198270565081e-4
			],
			[
				5.02e1,
				1.3361981835324777e-4
			],
			[
				5.0400000000000006e1,
				1.3361981255122224e-4
			],
			[
				5.06e1,
				1.33619815452235e-4
			],
			[
				5.0800000000000004e1,
				1.3361980819948105e-4
			],
			[
				5.1e1,
				1.3361980529846829e-4
			],
			[
				5.12e1,
				1.3361980819948105e-4
			],
			[
				5.1400000000000006e1,
				1.3361980819948105e-4
			],
			[
				5.16e1,
				1.33619815452235e-4
			],
			[
				5.1800000000000004e1,
				1.3361981690274138e-4
			],
			[
				5.2e1,
				1.336198038479619e-4
			],
			[
				5.22e1,
				1.3361980094683812e-4
			],
			[
				5.2400000000000006e1,
				1.3361980819948105e-4
			],
			[
				5.26e1,
				1.3361980964998743e-4
			],
			[
				5.2800000000000004e1,
				1.336198111004938e-4
			],
			[
				5.3e1,
				1.3361980239745552e-4
			],
			[
				5.32e1,
				1.3361980674897467e-4
			],
			[
				5.3400000000000006e1,
				1.3361981400172862e-4
			],
			[
				5.36e1,
				1.3361980239745552e-4
			],
			[
				5.3800000000000004e1,
				1.336198111004938e-4
			],
			[
				5.4e1,
				1.3361981400172862e-4
			],
			[
				5.42e1,
				1.3361979949633174e-4
			],
			[
				5.4400000000000006e1,
				1.33619815452235e-4
			],
			[
				5.46e1,
				1.3361980819948105e-4
			],
			[
				5.4800000000000004e1,
				1.3361981255122224e-4
			],
			[
				5.5e1,
				1.336198111004938e-4
			],
			[
				5.52e1,
				1.3361981400172862e-4
			],
			[
				5.5400000000000006e1,
				1.336198111004938e-4
			],
			[
				5.56e1,
				1.3361980674897467e-4
			],
			[
				5.5800000000000004e1,
				1.33619815452235e-4
			],
			[
				5.6e1,
				1.3361981255122224e-4
			],
			[
				5.62e1,
				1.3361981255122224e-4
			],
			[
				5.6400000000000006e1,
				1.3361980674897467e-4
			],
			[
				5.66e1,
				1.3361981690274138e-4
			],
			[
				5.6800000000000004e1,
				1.3361980094683812e-4
			],
			[
				5.7e1,
				1.3361980529846829e-4
			],
			[
				5.72e1,
				1.336198111004938e-4
			],
			[
				5.7400000000000006e1,
				1.336198038479619e-4
			],
			[
				5.76e1,
				1.3361980964998743e-4
			],
			[
				5.7800000000000004e1,
				1.3361981255122224e-4
			],
			[
				5.8e1,
				1.33619815452235e-4
			],
			[
				5.82e1,
				1.3361981255122224e-4
			],
			[
				5.8400000000000006e1,
				1.336198111004938e-4
			],
			[
				5.86e1,
				1.3361981255122224e-4
			],
			[
				5.8800000000000004e1,
				1.3361981255122224e-4
			],
			[
				5.9e1,
				1.3361981980375415e-4
			],
			[
				5.92e1,
				1.3361982125426053e-4
			],
			[
				5.9400000000000006e1,
				1.3361980819948105e-4
			],
			[
				5.96e1,
				1.3361980674897467e-4
			],
			[
				5.9800000000000004e1,
				1.336198038479619e-4
			],
			[
				6.0e1,
				1.3361981400172862e-4
			]
		],
		[
			[
				0.0,
				1.0000000000232085
			],
			[
				0.2,
				1.0000000000232085
			],
			[
				0.4,
				1.0000000000232085
			],
			[
				0.6000000000000001,
				1.0000000000232085
			],
			[
				0.8,
				1.0000000000232085
			],
			[
				1.0,
				1.0000000000232085
			],
			[
				1.2000000000000002,
				1.0000000000232085
			],
			[
				1.4000000000000001,
				1.0000000000232085
			],
			[
				1.6,
				1.0000000000232085
			],
			[
				1.8,
				1.0000000000232085
			],
			[
				2.0,
				1.0000000000232085
			],
			[
				2.2,
				1.0000000000232085
			],
			[
				2.4000000000000004,
				1.0000000000232085
			],
			[
				2.6,
				1.0000000000232085
			],
			[
				2.8000000000000003,
				1.0000000000232085
			],
			[
				3.0,
				1.0000000000232085
			],
			[
				3.2,
				1.0000000000232085
			],
			[
				3.4000000000000004,
				1.0000000000232085
			],
			[
				3.6,
				1.0000000000232085
			],
			[
				3.8000000000000003,
				1.0000000000232085
			],
			[
				4.0,
				1.0000000000232085
			],
			[
				4.2,
				1.0000000000232085
			],
			[
				4.4,
				1.0000000000232085
			],
			[
				4.6000000000000005,
				1.0000000000232085
			],
			[
				4.800000000000001,
				1.0000000000232085
			],
			[
				5.0,
				1.0000000000232085
			],
			[
				5.2,
				1.0000000000232085
			],
			[
				5.4,
				1.0000000000232085
			],
			[
				5.6000000000000005,
				1.0000000000232085
			],
			[
				5.800000000000001,
				1.0000000000232085
			],
			[
				6.0,
				1.0000000000232085
			],
			[
				6.2,
				1.0000000000232085
			],
			[
				6.4,
				1.0000000000232085
			],
			[
				6.6000000000000005,
				1.0000000000232085
			],
			[
				6.800000000000001,
				1.0000000000232085
			],
			[
				7.0,
				1.0000000000232085
			],
			[
				7.2,
				1.0000000000232085
			],
			[
				7.4,
				1.0000000000232085
			],
			[
				7.6000000000000005,
				1.0000000000232085
			],
			[
				7.800000000000001,
				1.0000000000232085
			],
			[
				8.0,
				1.0000000000232085
			],
			[
				8.200000000000001,
				1.0000000000232085
			],
			[
				8.4,
				1.0000000000232085
			],
			[
				8.6,
				1.0000000000232085
			],
			[
				8.8,
				1.0000000000232085
			],
			[
				9.0,
				1.0000000000232085
			],
			[
				9.200000000000001,
				1.0000000000232085
			],
			[
				9.4,
				1.0000000000232085
			],
			[
				9.600000000000001,
				1.0000000000232085
			],
			[
				9.8,
				1.0000000000232085
			],
			[
				1.0e1,
				1.0000000000232085
			],
			[
				1.0200000000000001e1,
				1.0000000000232085
			],
			[
				1.04e1,
				0.9999999750508175
			],
			[
				1.0600000000000001e1,
				0.9996489595718837
			],
			[
				1.08e1,
				0.99999980391103
			],
			[
				1.1e1,
				1.0011900480141975
			],
			[
				1.1200000000000001e1,
				0.999398005585865
			],
			[
				1.14e1,
				0.9674037713542227
			],
			[
				1.1600000000000001e1,
				0.5765756389075491
			],
			[
				1.18e1,
				1.3539281119235391
			],
			[
				1.2e1,
				5.59659493006275
			],
			[
				1.2200000000000001e1,
				9.928166002922959
			],
			[
				1.24e1,
				1.1561312033117607e1
			],
			[
				1.2600000000000001e1,
				1.0483518098595326e1
			],
			[
				1.28e1,
				8.323095826788958
			],
			[
				1.3e1,
				6.441501768000112
			],
			[
				1.3200000000000001e1,
				5.253005208395251
			],
			[
				1.34e1,
				2.5647898915599034
			],
			[
				1.3600000000000001e1,
				2.2393942875254993
			],
			[
				1.38e1,
				1.959539594175344
			],
			[
				1.4e1,
				1.6997278094267347
			],
			[
				1.4200000000000001e1,
				1.4578058392156308
			],
			[
				1.44e1,
				1.2370112024846107
			],
			[
				1.4600000000000001e1,
				1.0401175882499207
			],
			[
				1.48e1,
				0.86823275551915
			],
			[
				1.5e1,
				0.7204670684210381
			],
			[
				1.5200000000000001e1,
				0.5953228896149112
			],
			[
				1.54e1,
				0.4904659658838755
			],
			[
				1.5600000000000001e1,
				0.4031264211662311
			],
			[
				1.58e1,
				0.33089095980016303
			],
			[
				1.6e1,
				0.271295909105955
			],
			[
				1.62e1,
				0.2223115923763317
			],
			[
				1.6400000000000002e1,
				0.18211998218006253
			],
			[
				1.66e1,
				0.14916911260261512
			],
			[
				1.68e1,
				0.12218324795271385
			],
			[
				1.7e1,
				0.1000744636023494
			],
			[
				1.72e1,
				8.194251330354585e-2
			],
			[
				1.7400000000000002e1,
				6.718978244213902e-2
			],
			[
				1.76e1,
				5.50590392629835e-2
			],
			[
				1.78e1,
				4.518325954557856e-2
			],
			[
				1.8e1,
				3.7043866989561636e-2
			],
			[
				1.82e1,
				3.0403142024598484e-2
			],
			[
				1.8400000000000002e1,
				2.497911230926375e-2
			],
			[
				1.86e1,
				2.052441377799674e-2
			],
			[
				1.88e1,
				1.687766903796062e-2
			],
			[
				1.9e1,
				1.3905296522482846e-2
			],
			[
				1.9200000000000003e1,
				1.1469066597385336e-2
			],
			[
				1.9400000000000002e1,
				9.475009083641295e-3
			],
			[
				1.96e1,
				7.82403499586426e-3
			],
			[
				1.98e1,
				6.4844449239864765e-3
			],
			[
				2.0e1,
				5.406801842468001e-3
			],
			[
				2.0200000000000003e1,
				4.492611600848795e-3
			],
			[
				2.0400000000000002e1,
				3.757517452579018e-3
			],
			[
				2.06e1,
				3.1472782503758623e-3
			],
			[
				2.08e1,
				2.6588164487588717e-3
			],
			[
				2.1e1,
				2.262417292906882e-3
			],
			[
				2.1200000000000003e1,
				1.9298322508367605e-3
			],
			[
				2.1400000000000002e1,
				1.6622375314490068e-3
			],
			[
				2.16e1,
				1.4403121861294998e-3
			],
			[
				2.18e1,
				1.2604099904967025e-3
			],
			[
				2.2e1,
				1.1124191453355525e-3
			],
			[
				2.2200000000000003e1,
				9.905216637542402e-4
			],
			[
				2.2400000000000002e1,
				8.913312802480977e-4
			],
			[
				2.26e1,
				8.099418715341589e-4
			],
			[
				2.28e1,
				7.433474440665666e-4
			],
			[
				2.3e1,
				6.888212958906514e-4
			],
			[
				2.3200000000000003e1,
				6.441844234310601e-4
			],
			[
				2.3400000000000002e1,
				6.076559656482683e-4
			],
			[
				2.36e1,
				5.777487888065647e-4
			],
			[
				2.38e1,
				5.532439106639142e-4
			],
			[
				2.4e1,
				5.331823078547071e-4
			],
			[
				2.4200000000000003e1,
				5.167566944597191e-4
			],
			[
				2.4400000000000002e1,
				5.033088530241869e-4
			],
			[
				2.46e1,
				4.922984190689483e-4
			],
			[
				2.48e1,
				4.83284267839057e-4
			],
			[
				2.5e1,
				4.759032320724721e-4
			],
			[
				2.5200000000000003e1,
				4.698615844631604e-4
			],
			[
				2.5400000000000002e1,
				4.649134073022587e-4
			],
			[
				2.56e1,
				4.608635167528963e-4
			],
			[
				2.58e1,
				4.5754710895939965e-4
			],
			[
				2.6e1,
				4.5483196485940347e-4
			],
			[
				2.6200000000000003e1,
				4.5260914355704784e-4
			],
			[
				2.6400000000000002e1,
				4.507888976212904e-4
			],
			[
				2.66e1,
				4.492990716955525e-4
			],
			[
				2.68e1,
				4.480788129832547e-4
			],
			[
				2.7e1,
				4.470799637599221e-4
			],
			[
				2.7200000000000003e1,
				4.4626163057492896e-4
			],
			[
				2.7400000000000002e1,
				4.4559238906272114e-4
			],
			[
				2.76e1,
				4.4504380875953764e-4
			],
			[
				2.78e1,
				4.4459507160321543e-4
			],
			[
				2.8e1,
				4.442274250922029e-4
			],
			[
				2.8200000000000003e1,
				4.4392647993007905e-4
			],
			[
				2.8400000000000002e1,
				4.436801908842547e-4
			],
			[
				2.86e1,
				4.434784622386889e-4
			],
			[
				2.88e1,
				4.43313356672137e-4
			],
			[
				2.9e1,
				4.4317814370731234e-4
			],
			[
				2.9200000000000003e1,
				4.4306748537992213e-4
			],
			[
				2.9400000000000002e1,
				4.429767399813933e-4
			],
			[
				2.96e1,
				4.429025654817398e-4
			],
			[
				2.98e1,
				4.42841805519123e-4
			],
			[
				3.0e1,
				4.4279199998853436e-4
			],
			[
				3.0200000000000003e1,
				4.4275129220605614e-4
			],
			[
				3.0400000000000002e1,
				4.42717732654474e-4
			],
			[
				3.06e1,
				4.4269025374110704e-4
			],
			[
				3.08e1,
				4.4266790391533917e-4
			],
			[
				3.1e1,
				4.426495227500826e-4
			],
			[
				3.1200000000000003e1,
				4.426345068235804e-4
			],
			[
				3.1400000000000002e1,
				4.4262211346235425e-4
			],
			[
				3.16e1,
				4.4261206416362775e-4
			],
			[
				3.18e1,
				4.426037787141901e-4
			],
			[
				3.2e1,
				4.4259700182003314e-4
			],
			[
				3.22e1,
				4.4259152460401907e-4
			],
			[
				3.24e1,
				4.4258697572985284e-4
			],
			[
				3.26e1,
				4.4258321594625727e-4
			],
			[
				3.2800000000000004e1,
				4.425801756271497e-4
			],
			[
				3.3e1,
				4.425776691046046e-4
			],
			[
				3.32e1,
				4.425756267527614e-4
			],
			[
				3.34e1,
				4.425739789464256e-4
			],
			[
				3.36e1,
				4.4257267926806065e-4
			],
			[
				3.3800000000000004e1,
				4.425714724238805e-4
			],
			[
				3.4e1,
				4.425705208737085e-4
			],
			[
				3.42e1,
				4.4256984782586883e-4
			],
			[
				3.44e1,
				4.42569267612436e-4
			],
			[
				3.46e1,
				4.4256866419045693e-4
			],
			[
				3.4800000000000004e1,
				4.4256822322830125e-4
			],
			[
				3.5e1,
				4.4256796793407105e-4
			],
			[
				3.52e1,
				4.4256766622319255e-4
			],
			[
				3.54e1,
				4.425673877206382e-4
			],
			[
				3.56e1,
				4.425672020522686e-4
			],
			[
				3.5800000000000004e1,
				4.425669235497143e-4
			],
			[
				3.6e1,
				4.425667842984371e-4
			],
			[
				3.62e1,
				4.4256666825592816e-4
			],
			[
				3.64e1,
				4.425665522131972e-4
			],
			[
				3.66e1,
				4.4256645937879036e-4
			],
			[
				3.6800000000000004e1,
				4.4256641296169796e-4
			],
			[
				3.7e1,
				4.425663433360594e-4
			],
			[
				3.72e1,
				4.42566296918967e-4
			],
			[
				3.74e1,
				4.4256622729355044e-4
			],
			[
				3.76e1,
				4.4256620408500424e-4
			],
			[
				3.7800000000000004e1,
				4.4256613445936566e-4
			],
			[
				3.8e1,
				4.4256608804227326e-4
			],
			[
				3.82e1,
				4.4256611125081946e-4
			],
			[
				3.8400000000000006e1,
				4.4256613445936566e-4
			],
			[
				3.86e1,
				4.4256613445936566e-4
			],
			[
				3.8800000000000004e1,
				4.4256613445936566e-4
			],
			[
				3.9e1,
				4.4256611125081946e-4
			],
			[
				3.92e1,
				4.4256611125081946e-4
			],
			[
				3.9400000000000006e1,
				4.4256608804227326e-4
			],
			[
				3.96e1,
				4.4256613445936566e-4
			],
			[
				3.9800000000000004e1,
				4.4256613445936566e-4
			],
			[
				4.0e1,
				4.4256604162518087e-4
			],
			[
				4.02e1,
				4.4256604162518087e-4
			],
			[
				4.0400000000000006e1,
				4.4256611125081946e-4
			],
			[
				4.06e1,
				4.42566180876236e-4
			],
			[
				4.0800000000000004e1,
				4.4256608804227326e-4
			],
			[
				4.1e1,
				4.4256613445936566e-4
			],
			[
				4.12e1,
				4.4256613445936566e-4
			],
			[
				4.1400000000000006e1,
				4.4256613445936566e-4
			],
			[
				4.16e1,
				4.4256606483372707e-4
			],
			[
				4.1800000000000004e1,
				4.4256611125081946e-4
			],
			[
				4.2e1,
				4.4256613445936566e-4
			],
			[
				4.22e1,
				4.4256611125081946e-4
			],
			[
				4.2400000000000006e1,
				4.4256608804227326e-4
			],
			[
				4.26e1,
				4.4256608804227326e-4
			],
			[
				4.2800000000000004e1,
				4.4256613445936566e-4
			],
			[
				4.3e1,
				4.4256608804227326e-4
			],
			[
				4.32e1,
				4.4256606483372707e-4
			],
			[
				4.3400000000000006e1,
				4.4256611125081946e-4
			],
			[
				4.36e1,
				4.42566180876236e-4
			],
			[
				4.3800000000000004e1,
				4.42566180876236e-4
			],
			[
				4.4e1,
				4.4256615766791185e-4
			],
			[
				4.42e1,
				4.4256615766791185e-4
			],
			[
				4.4400000000000006e1,
				4.42566180876236e-4
			],
			[
				4.46e1,
				4.4256613445936566e-4
			],
			[
				4.4800000000000004e1,
				4.4256620408500424e-4
			],
			[
				4.5e1,
				4.4256625050209664e-4
			],
			[
				4.52e1,
				4.4256625050209664e-4
			],
			[
				4.5400000000000006e1,
				4.4256625050209664e-4
			],
			[
				4.56e1,
				4.425663201277352e-4
			],
			[
				4.5800000000000004e1,
				4.425663201277352e-4
			],
			[
				4.6e1,
				4.42566296918967e-4
			],
			[
				4.62e1,
				4.42566296918967e-4
			],
			[
				4.6400000000000006e1,
				4.4256627371064283e-4
			],
			[
				4.66e1,
				4.425663201277352e-4
			],
			[
				4.6800000000000004e1,
				4.42566296918967e-4
			],
			[
				4.7e1,
				4.425663665448276e-4
			],
			[
				4.72e1,
				4.425663433360594e-4
			],
			[
				4.7400000000000006e1,
				4.4256627371064283e-4
			],
			[
				4.76e1,
				4.425663201277352e-4
			],
			[
				4.7800000000000004e1,
				4.425663665448276e-4
			],
			[
				4.8e1,
				4.425663201277352e-4
			],
			[
				4.82e1,
				4.425663665448276e-4
			],
			[
				4.8400000000000006e1,
				4.425663201277352e-4
			],
			[
				4.86e1,
				4.425663201277352e-4
			],
			[
				4.8800000000000004e1,
				4.425663201277352e-4
			],
			[
				4.9e1,
				4.425663201277352e-4
			],
			[
				4.92e1,
				4.425663201277352e-4
			],
			[
				4.9400000000000006e1,
				4.42566296918967e-4
			],
			[
				4.96e1,
				4.4256627371064283e-4
			],
			[
				4.9800000000000004e1,
				4.425663201277352e-4
			],
			[
				5.0e1,
				4.425663433360594e-4
			],
			[
				5.02e1,
				4.425663201277352e-4
			],
			[
				5.0400000000000006e1,
				4.425663201277352e-4
			],
			[
				5.06e1,
				4.425663433360594e-4
			],
			[
				5.0800000000000004e1,
				4.42566296918967e-4
			],
			[
				5.1e1,
				4.4256625050209664e-4
			],
			[
				5.12e1,
				4.425663201277352e-4
			],
			[
				5.1400000000000006e1,
				4.425663201277352e-4
			],
			[
				5.16e1,
				4.425663665448276e-4
			],
			[
				5.1800000000000004e1,
				4.425663665448276e-4
			],
			[
				5.2e1,
				4.425663201277352e-4
			],
			[
				5.22e1,
				4.425663201277352e-4
			],
			[
				5.2400000000000006e1,
				4.425663665448276e-4
			],
			[
				5.26e1,
				4.425663201277352e-4
			],
			[
				5.2800000000000004e1,
				4.425663201277352e-4
			],
			[
				5.3e1,
				4.425663201277352e-4
			],
			[
				5.32e1,
				4.425663665448276e-4
			],
			[
				5.3400000000000006e1,
				4.425663201277352e-4
			],
			[
				5.36e1,
				4.425663201277352e-4
			],
			[
				5.3800000000000004e1,
				4.425663201277352e-4
			],
			[
				5.4e1,
				4.425663665448276e-4
			],
			[
				5.42e1,
				4.4256622729355044e-4
			],
			[
				5.4400000000000006e1,
				4.425663433360594e-4
			],
			[
				5.46e1,
				4.425663201277352e-4
			],
			[
				5.4800000000000004e1,
				4.425663433360594e-4
			],
			[
				5.5e1,
				4.425663897533738e-4
			],
			[
				5.52e1,
				4.425663433360594e-4
			],
			[
				5.5400000000000006e1,
				4.425663433360594e-4
			],
			[
				5.56e1,
				4.4256627371064283e-4
			],
			[
				5.5800000000000004e1,
				4.425663433360594e-4
			],
			[
				5.6e1,
				4.42566296918967e-4
			],
			[
				5.62e1,
				4.42566296918967e-4
			],
			[
				5.6400000000000006e1,
				4.425663201277352e-4
			],
			[
				5.66e1,
				4.4256627371064283e-4
			],
			[
				5.6800000000000004e1,
				4.4256625050209664e-4
			],
			[
				5.7e1,
				4.4256622729355044e-4
			],
			[
				5.72e1,
				4.4256627371064283e-4
			],
			[
				5.7400000000000006e1,
				4.42566296918967e-4
			],
			[
				5.76e1,
				4.425663433360594e-4
			],
			[
				5.7800000000000004e1,
				4.425663201277352e-4
			],
			[
				5.8e1,
				4.425663433360594e-4
			],
			[
				5.82e1,
				4.425663433360594e-4
			],
			[
				5.8400000000000006e1,
				4.42566296918967e-4
			],
			[
				5.86e1,
				4.425663433360594e-4
			],
			[
				5.8800000000000004e1,
				4.425663433360594e-4
			],
			[
				5.9e1,
				4.4256641296169796e-4
			],
			[
				5.92e1,
				4.425663897533738e-4
			],
			[
				5.9400000000000006e1,
				4.425663201277352e-4
			],
			[
				5.96e1,
				4.425663433360594e-4
			],
			[
				5.9800000000000004e1,
				4.425663201277352e-4
			],
			[
				6.0e1,
				4.425663433360594e-4
			]
		]
	],
	[
		[
			[
				0.0,
				0.9999999797001715
			],
			[
				0.2,
				0.9999999797001715
			],
			[
				0.4,
				0.9999999797001715
			],
			[
				0.6000000000000001,
				0.9999999797001715
			],
			[
				0.8,
				0.9999999797001715
			],
			[
				1.0,
				0.9999999797001715
			],
			[
				1.2000000000000002,
				0.9999999797001715
			],
			[
				1.4000000000000001,
				0.9999999797001715
			],
			[
				1.6,
				0.9999999797001715
			],
			[
				1.8,
				0.9999999797001715
			],
			[
				2.0,
				0.9999999797001715
			],
			[
				2.2,
				0.9999999797001715
			],
			[
				2.4000000000000004,
				0.9999999797001715
			],
			[
				2.6,
				0.9999999797001715
			],
			[
				2.8000000000000003,
				0.9999999797001715
			],
			[
				3.0,
				0.9999999797001715
			],
			[
				3.2,
				0.9999999797001715
			],
			[
				3.4000000000000004,
				0.9999999797001715
			],
			[
				3.6,
				0.9999999797001715
			],
			[
				3.8000000000000003,
				0.9999999797001715
			],
			[
				4.0,
				0.9999999797001715
			],
			[
				4.2,
				0.9999999797001715
			],
			[
				4.4,
				0.9999999797001715
			],
			[
				4.6000000000000005,
				0.9999999797001715
			],
			[
				4.800000000000001,
				0.9999999797001715
			],
			[
				5.0,
				0.9999999797001715
			],
			[
				5.2,
				0.9999999797001715
			],
			[
				5.4,
				0.9999999797001715
			],
			[
				5.6000000000000005,
				0.9999999797001715
			],
			[
				5.800000000000001,
				0.9999999797001715
			],
			[
				6.0,
				0.9999999797001715
			],
			[
				6.2,
				0.9999999797001715
			],
			[
				6.4,
				0.9999999797001715
			],
			[
				6.6000000000000005,
				0.9999999797001715
			],
			[
				6.800000000000001,
				0.9999999797001715
			],
			[
				7.0,
				0.9999999797001715
			],
			[
				7.2,
				0.9999999797001715
			],
			[
				7.4,
				0.9999999797001715
			],
			[
				7.6000000000000005,
				0.9999999797001715
			],
			[
				7.800000000000001,
				0.9999999797001715
			],
			[
				8.0,
				0.9999999797001715
			],
			[
				8.200000000000001,
				0.9999999797001715
			],
			[
				8.4,
				0.9999999797001715
			],
			[
				8.6,
				0.9999999797001715
			],
			[
				8.8,
				0.9999999797001715
			],
			[
				9.0,
				0.9999999797001715
			],
			[
				9.200000000000001,
				0.9999999797001715
			],
			[
				9.4,
				0.9999999797001715
			],
			[
				9.600000000000001,
				0.9999999797001715
			],
			[
				9.8,
				0.9999999797001715
			],
			[
				1.0e1,
				0.9999999797001715
			],
			[
				1.0200000000000001e1,
				0.9999999797001715
			],
			[
				1.04e1,
				1.0000501405763293
			],
			[
				1.0600000000000001e1,
				1.724283061058024
			],
			[
				1.08e1,
				1.0003996224233285
			],
			[
				1.1e1,
				1.4375923802853974
			],
			[
				1.1200000000000001e1,
				1.7808688329277746
			],
			[
				1.14e1,
				4.184055164162931e1
			],
			[
				1.1600000000000001e1,
				4.850905824675976e2
			],
			[
				1.18e1,
				2.5553633170612693e3
			],
			[
				1.2e1,
				6.958154797727296e3
			],
			[
				1.2200000000000001e1,
				1.1370687996574165e4
			],
			[
				1.24e1,
				1.2994084963466992e4
			],
			[
				1.2600000000000001e1,
				1.1850093739764037e4
			],
			[
				1.28e1,
				9.61364990836405e3
			],
			[
				1.3e1,
				7.677034427995721e3
			],
			[
				1.3200000000000001e1,
				6.457266792452247e3
			],
			[
				1.34e1,
				8.268828957421928
			],
			[
				1.3600000000000001e1,
				8.09060371934495
			],
			[
				1.38e1,
				7.263971937648304
			],
			[
				1.4e1,
				6.193356578428708
			],
			[
				1.4200000000000001e1,
				5.093190129605625
			],
			[
				1.44e1,
				4.103776966855486
			],
			[
				1.4600000000000001e1,
				3.2713345825564266
			],
			[
				1.48e1,
				5.573823829516687
			],
			[
				1.5e1,
				2.2660716385314705
			],
			[
				1.5200000000000001e1,
				1.5152592492871166
			],
			[
				1.54e1,
				1.4806927318122631
			],
			[
				1.5600000000000001e1,
				0.9116225246591749
			],
			[
				1.58e1,
				1.536436578445992
			],
			[
				1.6e1,
				0.5613388242855892
			],
			[
				1.62e1,
				0.25046440906714096
			],
			[
				1.6400000000000002e1,
				0.3796927314324029
			],
			[
				1.66e1,
				0.3277890845503114
			],
			[
				1.68e1,
				0.4701224991320656
			],
			[
				1.7e1,
				6.379123624104588e-2
			],
			[
				1.72e1,
				1.5718140138589023
			],
			[
				1.7400000000000002e1,
				0.2865755810901963
			],
			[
				1.76e1,
				0.3271721937528598
			],
			[
				1.78e1,
				1.147495691412296
			],
			[
				1.8e1,
				0.1680554588443378
			],
			[
				1.82e1,
				0.1593565763468937
			],
			[
				1.8400000000000002e1,
				0.5620222281610623
			],
			[
				1.86e1,
				1.1026071279952032
			],
			[
				1.88e1,
				0.12074894156808724
			],
			[
				1.9e1,
				0.3746694881270758
			],
			[
				1.9200000000000003e1,
				0.42972725130797274
			],
			[
				1.9400000000000002e1,
				0.45085868255466943
			],
			[
				1.96e1,
				0.10186137216153224
			],
			[
				1.98e1,
				7.02831416866847e-2
			],
			[
				2.0e1,
				0.47120587052795115
			],
			[
				2.0200000000000003e1,
				7.344110480298605e-2
			],
			[
				2.0400000000000002e1,
				0.10889164935811546
			],
			[
				2.06e1,
				0.1605165092358949
			],
			[
				2.08e1,
				1.577000329393008e-2
			],
			[
				2.1e1,
				0.10339299421985426
			],
			[
				2.1200000000000003e1,
				6.260611195493726e-2
			],
			[
				2.1400000000000002e1,
				0.10470627132311583
			],
			[
				2.16e1,
				8.803152531896641e-2
			],
			[
				2.18e1,
				0.11421225470083607
			],
			[
				2.2e1,
				0.12169491357495021
			],
			[
				2.2200000000000003e1,
				0.10640189569567493
			],
			[
				2.2400000000000002e1,
				0.11062080904731275
			],
			[
				2.26e1,
				0.10939778498144404
			],
			[
				2.28e1,
				0.10943290368470315
			],
			[
				2.3e1,
				0.10948919510906008
			],
			[
				2.3200000000000003e1,
				0.10969651725725937
			],
			[
				2.3400000000000002e1,
				0.11037619611420757
			],
			[
				2.36e1,
				0.11090817341918291
			],
			[
				2.38e1,
				0.1107782342171243
			],
			[
				2.4e1,
				0.11072413517424251
			],
			[
				2.4200000000000003e1,
				0.11066242369568324
			],
			[
				2.4400000000000002e1,
				0.11061473939859912
			],
			[
				2.46e1,
				0.11058094018419085
			],
			[
				2.48e1,
				0.1105621628428528
			],
			[
				2.5e1,
				0.11053920373684945
			],
			[
				2.5200000000000003e1,
				0.11051965500202954
			],
			[
				2.5400000000000002e1,
				0.11050353693822157
			],
			[
				2.56e1,
				0.11049046384868466
			],
			[
				2.58e1,
				0.11047984703839298
			],
			[
				2.6e1,
				0.11047107751249252
			],
			[
				2.6200000000000003e1,
				0.11046393197286986
			],
			[
				2.6400000000000002e1,
				0.11045816682158338
			],
			[
				2.66e1,
				0.11045339636189211
			],
			[
				2.68e1,
				0.11044945819516827
			],
			[
				2.7e1,
				0.11044625082226944
			],
			[
				2.7200000000000003e1,
				0.11044367274405331
			],
			[
				2.7400000000000002e1,
				0.11044164276120605
			],
			[
				2.76e1,
				0.11043991727578573
			],
			[
				2.78e1,
				0.1104384556881357
			],
			[
				2.8e1,
				0.11043731889774111
			],
			[
				2.8200000000000003e1,
				0.11043626330666045
			],
			[
				2.8400000000000002e1,
				0.11043555281266393
			],
			[
				2.86e1,
				0.11043490321815286
			],
			[
				2.88e1,
				0.1104343551227841
			],
			[
				2.9e1,
				0.11043401002569997
			],
			[
				2.9200000000000003e1,
				0.11043370552827281
			],
			[
				2.9400000000000002e1,
				0.11043331983153193
			],
			[
				2.96e1,
				0.11043307623359022
			],
			[
				2.98e1,
				0.11043289353513397
			],
			[
				3.0e1,
				0.1104327108366776
			],
			[
				3.0200000000000003e1,
				0.11043256873787832
			],
			[
				3.0400000000000002e1,
				0.11043242663907904
			],
			[
				3.06e1,
				0.11043238603942207
			],
			[
				3.08e1,
				0.11043232513993673
			],
			[
				3.1e1,
				0.11043224394062279
			],
			[
				3.1200000000000003e1,
				0.1104322236407943
			],
			[
				3.1400000000000002e1,
				0.11043218304113733
			],
			[
				3.16e1,
				0.1104321018418235
			],
			[
				3.18e1,
				0.11043212214165188
			],
			[
				3.2e1,
				0.1104321018418235
			],
			[
				3.22e1,
				0.11043208154199502
			],
			[
				3.24e1,
				0.11043208154199502
			],
			[
				3.26e1,
				0.11043202064250957
			],
			[
				3.2800000000000004e1,
				0.11043202064250957
			],
			[
				3.3e1,
				0.11043195974302411
			],
			[
				3.32e1,
				0.1104319800428526
			],
			[
				3.34e1,
				0.11043200034268108
			],
			[
				3.36e1,
				0.11043200034268108
			],
			[
				3.3800000000000004e1,
				0.11043193944319574
			],
			[
				3.4e1,
				0.11043191914336725
			],
			[
				3.42e1,
				0.11043200034268108
			],
			[
				3.44e1,
				0.11043200034268108
			],
			[
				3.46e1,
				0.11043191914336725
			],
			[
				3.4800000000000004e1,
				0.11043189884353877
			],
			[
				3.5e1,
				0.11043193944319574
			],
			[
				3.52e1,
				0.11043189884353877
			],
			[
				3.54e1,
				0.11043191914336725
			],
			[
				3.56e1,
				0.11043200034268108
			],
			[
				3.5800000000000004e1,
				0.11043193944319574
			],
			[
				3.6e1,
				0.11043193944319574
			],
			[
				3.62e1,
				0.11043200034268108
			],
			[
				3.64e1,
				0.11043195974302411
			],
			[
				3.66e1,
				0.11043193944319574
			],
			[
				3.6800000000000004e1,
				0.11043195974302411
			],
			[
				3.7e1,
				0.11043200034268108
			],
			[
				3.72e1,
				0.11043200034268108
			],
			[
				3.74e1,
				0.1104319800428526
			],
			[
				3.76e1,
				0.11043195974302411
			],
			[
				3.7800000000000004e1,
				0.11043195974302411
			],
			[
				3.8e1,
				0.11043189884353877
			],
			[
				3.82e1,
				0.11043191914336725
			],
			[
				3.8400000000000006e1,
				0.11043193944319574
			],
			[
				3.86e1,
				0.1104319800428526
			],
			[
				3.8800000000000004e1,
				0.11043195974302411
			],
			[
				3.9e1,
				0.1104319800428526
			],
			[
				3.92e1,
				0.1104319800428526
			],
			[
				3.9400000000000006e1,
				0.11043195974302411
			],
			[
				3.96e1,
				0.11043200034268108
			],
			[
				3.9800000000000004e1,
				0.11043200034268108
			],
			[
				4.0e1,
				0.11043195974302411
			],
			[
				4.02e1,
				0.11043193944319574
			],
			[
				4.0400000000000006e1,
				0.1104319800428526
			],
			[
				4.06e1,
				0.11043204094233805
			],
			[
				4.0800000000000004e1,
				0.11043193944319574
			],
			[
				4.1e1,
				0.11043195974302411
			],
			[
				4.12e1,
				0.11043202064250957
			],
			[
				4.1400000000000006e1,
				0.11043200034268108
			],
			[
				4.16e1,
				0.11043195974302411
			],
			[
				4.1800000000000004e1,
				0.1104319800428526
			],
			[
				4.2e1,
				0.1104319800428526
			],
			[
				4.22e1,
				0.11043195974302411
			],
			[
				4.2400000000000006e1,
				0.11043195974302411
			],
			[
				4.26e1,
				0.11043191914336725
			],
			[
				4.2800000000000004e1,
				0.1104319800428526
			],
			[
				4.3e1,
				0.1104319800428526
			],
			[
				4.32e1,
				0.11043191914336725
			],
			[
				4.3400000000000006e1,
				0.11043195974302411
			],
			[
				4.36e1,
				0.1104319800428526
			],
			[
				4.3800000000000004e1,
				0.1104319800428526
			],
			[
				4.4e1,
				0.11043193944319574
			],
			[
				4.42e1,
				0.11043195974302411
			],
			[
				4.4400000000000006e1,
				0.1104319800428526
			],
			[
				4.46e1,
				0.11043191914336725
			],
			[
				4.4800000000000004e1,
				0.11043200034268108
			],
			[
				4.5e1,
				0.1104319800428526
			],
			[
				4.52e1,
				0.1104319800428526
			],
			[
				4.5400000000000006e1,
				0.1104319800428526
			],
			[
				4.56e1,
				0.11043202064250957
			],
			[
				4.5800000000000004e1,
				0.11043200034268108
			],
			[
				4.6e1,
				0.1104319800428526
			],
			[
				4.62e1,
				0.11043195974302411
			],
			[
				4.6400000000000006e1,
				0.11043195974302411
			],
			[
				4.66e1,
				0.11043200034268108
			],
			[
				4.6800000000000004e1,
				0.11043195974302411
			],
			[
				4.7e1,
				0.11043200034268108
			],
			[
				4.72e1,
				0.1104319800428526
			],
			[
				4.7400000000000006e1,
				0.11043195974302411
			],
			[
				4.76e1,
				0.11043202064250957
			],
			[
				4.7800000000000004e1,
				0.11043204094233805
			],
			[
				4.8e1,
				0.11043195974302411
			],
			[
				4.82e1,
				0.11043202064250957
			],
			[
				4.8400000000000006e1,
				0.1104319800428526
			],
			[
				4.86e1,
				0.11043195974302411
			],
			[
				4.8800000000000004e1,
				0.11043195974302411
			],
			[
				4.9e1,
				0.11043195974302411
			],
			[
				4.92e1,
				0.1104319800428526
			],
			[
				4.9400000000000006e1,
				0.11043195974302411
			],
			[
				4.96e1,
				0.11043193944319574
			],
			[
				4.9800000000000004e1,
				0.11043195974302411
			],
			[
				5.0e1,
				0.1104319800428526
			],
			[
				5.02e1,
				0.11043195974302411
			],
			[
				5.0400000000000006e1,
				0.11043191914336725
			],
			[
				5.06e1,
				0.11043195974302411
			],
			[
				5.0800000000000004e1,
				0.11043193944319574
			],
			[
				5.1e1,
				0.11043189884353877
			],
			[
				5.12e1,
				0.11043193944319574
			],
			[
				5.1400000000000006e1,
				0.11043193944319574
			],
			[
				5.16e1,
				0.11043195974302411
			],
			[
				5.1800000000000004e1,
				0.1104319800428526
			],
			[
				5.2e1,
				0.11043193944319574
			],
			[
				5.22e1,
				0.11043191914336725
			],
			[
				5.2400000000000006e1,
				0.11043193944319574
			],
			[
				5.26e1,
				0.11043195974302411
			],
			[
				5.2800000000000004e1,
				0.11043193944319574
			],
			[
				5.3e1,
				0.11043189884353877
			],
			[
				5.32e1,
				0.11043193944319574
			],
			[
				5.3400000000000006e1,
				0.11043195974302411
			],
			[
				5.36e1,
				0.11043191914336725
			],
			[
				5.3800000000000004e1,
				0.11043195974302411
			],
			[
				5.4e1,
				0.11043193944319574
			],
			[
				5.42e1,
				0.11043187854371028
			],
			[
				5.4400000000000006e1,
				0.11043200034268108
			],
			[
				5.46e1,
				0.11043193944319574
			],
			[
				5.4800000000000004e1,
				0.11043195974302411
			],
			[
				5.5e1,
				0.11043193944319574
			],
			[
				5.52e1,
				0.11043193944319574
			],
			[
				5.5400000000000006e1,
				0.11043193944319574
			],
			[
				5.56e1,
				0.11043189884353877
			],
			[
				5.5800000000000004e1,
				0.11043195974302411
			],
			[
				5.6e1,
				0.11043193944319574
			],
			[
				5.62e1,
				0.11043195974302411
			],
			[
				5.6400000000000006e1,
				0.11043191914336725
			],
			[
				5.66e1,
				0.1104319800428526
			],
			[
				5.6800000000000004e1,
				0.11043187854371028
			],
			[
				5.7e1,
				0.1104318582438818
			],
			[
				5.72e1,
				0.11043193944319574
			],
			[
				5.7400000000000006e1,
				0.11043187854371028
			],
			[
				5.76e1,
				0.11043191914336725
			],
			[
				5.7800000000000004e1,
				0.11043191914336725
			],
			[
				5.8e1,
				0.11043195974302411
			],
			[
				5.82e1,
				0.11043191914336725
			],
			[
				5.8400000000000006e1,
				0.11043191914336725
			],
			[
				5.86e1,
				0.11043191914336725
			],
			[
				5.8800000000000004e1,
				0.11043193944319574
			],
			[
				5.9e1,
				0.11043202064250957
			],
			[
				5.92e1,
				0.11043200034268108
			],
			[
				5.9400000000000006e1,
				0.11043193944319574
			],
			[
				5.96e1,
				0.11043189884353877
			],
			[
				5.9800000000000004e1,
				0.11043191914336725
			],
			[
				6.0e1,
				0.11043193944319574
			]
		],
		[
			[
				0.0,
				0.9999998917342482
			],
			[
				0.2,
				0.9999998917342482
			],
			[
				0.4,
				0.9999998917342482
			],
			[
				0.6000000000000001,
				0.9999998917342482
			],
			[
				0.8,
				0.9999998917342482
			],
			[
				1.0,
				0.9999998917342482
			],
			[
				1.2000000000000002,
				0.9999998917342482
			],
			[
				1.4000000000000001,
				0.9999998917342482
			],
			[
				1.6,
				0.9999998917342482
			],
			[
				1.8,
				0.9999998917342482
			],
			[
				2.0,
				0.9999998917342482
			],
			[
				2.2,
				0.9999998917342482
			],
			[
				2.4000000000000004,
				0.9999998917342482
			],
			[
				2.6,
				0.9999998917342482
			],
			[
				2.8000000000000003,
				0.9999998917342482
			],
			[
				3.0,
				0.9999998917342482
			],
			[
				3.2,
				0.9999998917342482
			],
			[
				3.4000000000000004,
				0.9999998917342482
			],
			[
				3.6,
				0.9999998917342482
			],
			[
				3.8000000000000003,
				0.9999998917342482
			],
			[
				4.0,
				0.9999998917342482
			],
			[
				4.2,
				0.9999998917342482
			],
			[
				4.4,
				0.9999998917342482
			],
			[
				4.6000000000000005,
				0.9999998917342482
			],
			[
				4.800000000000001,
				0.9999998917342482
			],
			[
				5.0,
				0.9999998917342482
			],
			[
				5.2,
				0.9999998917342482
			],
			[
				5.4,
				0.9999998917342482
			],
			[
				5.6000000000000005,
				0.9999998917342482
			],
			[
				5.800000000000001,
				0.9999998917342482
			],
			[
				6.0,
				0.9999998917342482
			],
			[
				6.2,
				0.9999998917342482
			],
			[
				6.4,
				0.9999998917342482
			],
			[
				6.6000000000000005,
				0.9999998917342482
			],
			[
				6.800000000000001,
				0.9999998917342482
			],
			[
				7.0,
				0.9999998917342482
			],
			[
				7.2,
				0.9999998917342482
			],
			[
				7.4,
				0.9999998917342482
			],
			[
				7.6000000000000005,
				0.9999998917342482
			],
			[
				7.800000000000001,
				0.9999998917342482
			],
			[
				8.0,
				0.9999998917342482
			],
			[
				8.200000000000001,
				0.9999998917342482
			],
			[
				8.4,
				0.9999998917342482
			],
			[
				8.6,
				0.9999998917342482
			],
			[
				8.8,
				0.9999998917342482
			],
			[
				9.0,
				0.9999998917342482
			],
			[
				9.200000000000001,
				0.9999998917342482
			],
			[
				9.4,
				0.9999998917342482
			],
			[
				9.600000000000001,
				0.9999998917342482
			],
			[
				9.8,
				0.9999998917342482
			],
			[
				1.0e1,
				0.9999998917342482
			],
			[
				1.0200000000000001e1,
				0.9999998917342482
			],
			[
				1.04e1,
				1.0000964647849058
			],
			[
				1.0600000000000001e1,
				2.3858402205282747
			],
			[
				1.08e1,
				1.0007653305998871
			],
			[
				1.1e1,
				3.6728889175675388
			],
			[
				1.1200000000000001e1,
				2.150105187341306
			],
			[
				1.14e1,
				7.146763223202016e1
			],
			[
				1.1600000000000001e1,
				8.578887042666233e2
			],
			[
				1.18e1,
				4.592804640040908e3
			],
			[
				1.2e1,
				1.2615092042799914e4
			],
			[
				1.2200000000000001e1,
				2.0701691095206068e4
			],
			[
				1.24e1,
				2.3699966968608725e4
			],
			[
				1.2600000000000001e1,
				2.162982407889058e4
			],
			[
				1.28e1,
				1.755157003523958e4
			],
			[
				1.3e1,
				1.4013773689767731e4
			],
			[
				1.3200000000000001e1,
				1.1783544145807004e4
			],
			[
				1.34e1,
				9.0243603281071
			],
			[
				1.3600000000000001e1,
				8.715605340163556
			],
			[
				1.38e1,
				7.81620831919141
			],
			[
				1.4e1,
				6.68672207362716
			],
			[
				1.4200000000000001e1,
				5.527399343170913
			],
			[
				1.44e1,
				4.493620455312511
			],
			[
				1.4600000000000001e1,
				3.6300471032760546
			],
			[
				1.48e1,
				7.742406411658733
			],
			[
				1.5e1,
				2.702025801669204
			],
			[
				1.5200000000000001e1,
				1.7124541750746962
			],
			[
				1.54e1,
				1.8657105450445792
			],
			[
				1.5600000000000001e1,
				1.0694224090045958
			],
			[
				1.58e1,
				2.180162439634561
			],
			[
				1.6e1,
				0.6824424211186455
			],
			[
				1.62e1,
				0.2386586141387016
			],
			[
				1.6400000000000002e1,
				0.49098716018287847
			],
			[
				1.66e1,
				0.4407242706202871
			],
			[
				1.68e1,
				0.6960363230548643
			],
			[
				1.7e1,
				6.03037798421826e-2
			],
			[
				1.72e1,
				2.5630468701499254
			],
			[
				1.7400000000000002e1,
				0.44760095931464006
			],
			[
				1.76e1,
				0.5326443847504039
			],
			[
				1.78e1,
				1.8533410204961274
			],
			[
				1.8e1,
				0.2797824126567925
			],
			[
				1.82e1,
				0.27062415857421307
			],
			[
				1.8400000000000002e1,
				0.9242363305768668
			],
			[
				1.86e1,
				1.7343026916856359
			],
			[
				1.88e1,
				0.21804381352665425
			],
			[
				1.9e1,
				0.630640344428321
			],
			[
				1.9200000000000003e1,
				0.7224611511075175
			],
			[
				1.9400000000000002e1,
				0.7595300453548172
			],
			[
				1.96e1,
				0.1933775460814372
			],
			[
				1.98e1,
				0.1431699803180455
			],
			[
				2.0e1,
				0.7952654032700388
			],
			[
				2.0200000000000003e1,
				0.15016061871622954
			],
			[
				2.0400000000000002e1,
				0.2068026075776328
			],
			[
				2.06e1,
				0.22849267726072786
			],
			[
				2.08e1,
				5.264530104853393e-3
			],
			[
				2.1e1,
				0.19989362862278792
			],
			[
				2.1200000000000003e1,
				0.13334507986839783
			],
			[
				2.1400000000000002e1,
				0.20231520869460506
			],
			[
				2.16e1,
				0.1753605280523567
			],
			[
				2.18e1,
				0.21800269960738605
			],
			[
				2.2e1,
				0.2302018138624129
			],
			[
				2.2200000000000003e1,
				0.20553692680553193
			],
			[
				2.2400000000000002e1,
				0.21244747561377875
			],
			[
				2.26e1,
				0.210526408112803
			],
			[
				2.28e1,
				0.21063386187152244
			],
			[
				2.3e1,
				0.2107643762353879
			],
			[
				2.3200000000000003e1,
				0.21113139713418783
			],
			[
				2.3400000000000002e1,
				0.2122566572261284
			],
			[
				2.36e1,
				0.21313848177501504
			],
			[
				2.38e1,
				0.21294609353396277
			],
			[
				2.4e1,
				0.21287296001858236
			],
			[
				2.4200000000000003e1,
				0.21278491289588353
			],
			[
				2.4400000000000002e1,
				0.21271732800028587
			],
			[
				2.46e1,
				0.212670557195483
			],
			[
				2.48e1,
				0.21264668459719827
			],
			[
				2.5e1,
				0.21261469206752415
			],
			[
				2.5200000000000003e1,
				0.21258740909805574
			],
			[
				2.5400000000000002e1,
				0.21256480862235538
			],
			[
				2.56e1,
				0.21254664704248105
			],
			[
				2.58e1,
				0.2125317875680386
			],
			[
				2.6e1,
				0.21251952647164063
			],
			[
				2.6200000000000003e1,
				0.2125095660224695
			],
			[
				2.6400000000000002e1,
				0.21250150022395609
			],
			[
				2.66e1,
				0.2124948960130928
			],
			[
				2.68e1,
				0.2124892661939961
			],
			[
				2.7e1,
				0.21248488143104594
			],
			[
				2.7200000000000003e1,
				0.21248125452835864
			],
			[
				2.7400000000000002e1,
				0.21247846668524828
			],
			[
				2.76e1,
				0.21247611190514526
			],
			[
				2.78e1,
				0.21247405485586002
			],
			[
				2.8e1,
				0.21247248500245808
			],
			[
				2.8200000000000003e1,
				0.21247091514905614
			],
			[
				2.8400000000000002e1,
				0.21246994075728942
			],
			[
				2.86e1,
				0.21246912876415047
			],
			[
				2.88e1,
				0.21246831677101152
			],
			[
				2.9e1,
				0.2124678295751281
			],
			[
				2.9200000000000003e1,
				0.2124674777114346
			],
			[
				2.9400000000000002e1,
				0.21246688224979948
			],
			[
				2.96e1,
				0.21246647625323
			],
			[
				2.98e1,
				0.21246625972172628
			],
			[
				3.0e1,
				0.21246590785803265
			],
			[
				3.0200000000000003e1,
				0.21246577252584287
			],
			[
				3.0400000000000002e1,
				0.21246550186146318
			],
			[
				3.06e1,
				0.2124654747950253
			],
			[
				3.08e1,
				0.21246542066214935
			],
			[
				3.1e1,
				0.2124653394628354
			],
			[
				3.1200000000000003e1,
				0.2124653394628354
			],
			[
				3.1400000000000002e1,
				0.21246520413064562
			],
			[
				3.16e1,
				0.2124650958648937
			],
			[
				3.18e1,
				0.2124651229313318
			],
			[
				3.2e1,
				0.2124651229313318
			],
			[
				3.22e1,
				0.2124651229313318
			],
			[
				3.24e1,
				0.2124650958648937
			],
			[
				3.26e1,
				0.2124649875991419
			],
			[
				3.2800000000000004e1,
				0.21246496053270392
			],
			[
				3.3e1,
				0.21246490639982796
			],
			[
				3.32e1,
				0.21246493346626594
			],
			[
				3.34e1,
				0.21246493346626594
			],
			[
				3.36e1,
				0.21246506879845584
			],
			[
				3.3800000000000004e1,
				0.21246487933338998
			],
			[
				3.4e1,
				0.2124648522669521
			],
			[
				3.42e1,
				0.21246496053270392
			],
			[
				3.44e1,
				0.21246496053270392
			],
			[
				3.46e1,
				0.21246477106763817
			],
			[
				3.4800000000000004e1,
				0.21246477106763817
			],
			[
				3.5e1,
				0.21246479813407615
			],
			[
				3.52e1,
				0.21246482520051402
			],
			[
				3.54e1,
				0.21246479813407615
			],
			[
				3.56e1,
				0.21246506879845584
			],
			[
				3.5800000000000004e1,
				0.21246487933338998
			],
			[
				3.6e1,
				0.21246490639982796
			],
			[
				3.62e1,
				0.21246501466557988
			],
			[
				3.64e1,
				0.21246496053270392
			],
			[
				3.66e1,
				0.2124648522669521
			],
			[
				3.6800000000000004e1,
				0.21246496053270392
			],
			[
				3.7e1,
				0.21246490639982796
			],
			[
				3.72e1,
				0.2124649875991419
			],
			[
				3.74e1,
				0.21246493346626594
			],
			[
				3.76e1,
				0.21246487933338998
			],
			[
				3.7800000000000004e1,
				0.21246496053270392
			],
			[
				3.8e1,
				0.21246477106763817
			],
			[
				3.82e1,
				0.21246479813407615
			],
			[
				3.8400000000000006e1,
				0.21246490639982796
			],
			[
				3.86e1,
				0.21246496053270392
			],
			[
				3.8800000000000004e1,
				0.21246493346626594
			],
			[
				3.9e1,
				0.21246493346626594
			],
			[
				3.92e1,
				0.21246496053270392
			],
			[
				3.9400000000000006e1,
				0.2124648522669521
			],
			[
				3.96e1,
				0.21246487933338998
			],
			[
				3.9800000000000004e1,
				0.21246501466557988
			],
			[
				4.0e1,
				0.2124648522669521
			],
			[
				4.02e1,
				0.2124648522669521
			],
			[
				4.0400000000000006e1,
				0.21246487933338998
			],
			[
				4.06e1,
				0.2124650958648937
			],
			[
				4.0800000000000004e1,
				0.2124648522669521
			],
			[
				4.1e1,
				0.21246496053270392
			],
			[
				4.12e1,
				0.21246504173201775
			],
			[
				4.1400000000000006e1,
				0.21246490639982796
			],
			[
				4.16e1,
				0.2124648522669521
			],
			[
				4.1800000000000004e1,
				0.21246501466557988
			],
			[
				4.2e1,
				0.2124649875991419
			],
			[
				4.22e1,
				0.2124648522669521
			],
			[
				4.2400000000000006e1,
				0.21246493346626594
			],
			[
				4.26e1,
				0.21246477106763817
			],
			[
				4.2800000000000004e1,
				0.21246496053270392
			],
			[
				4.3e1,
				0.21246493346626594
			],
			[
				4.32e1,
				0.21246479813407615
			],
			[
				4.3400000000000006e1,
				0.21246493346626594
			],
			[
				4.36e1,
				0.21246496053270392
			],
			[
				4.3800000000000004e1,
				0.21246496053270392
			],
			[
				4.4e1,
				0.21246487933338998
			],
			[
				4.42e1,
				0.21246493346626594
			],
			[
				4.4400000000000006e1,
				0.21246496053270392
			],
			[
				4.46e1,
				0.21246482520051402
			],
			[
				4.4800000000000004e1,
				0.2124649875991419
			],
			[
				4.5e1,
				0.21246487933338998
			],
			[
				4.52e1,
				0.21246496053270392
			],
			[
				4.5400000000000006e1,
				0.2124648522669521
			],
			[
				4.56e1,
				0.21246504173201775
			],
			[
				4.5800000000000004e1,
				0.21246496053270392
			],
			[
				4.6e1,
				0.21246496053270392
			],
			[
				4.62e1,
				0.21246487933338998
			],
			[
				4.6400000000000006e1,
				0.21246487933338998
			],
			[
				4.66e1,
				0.21246501466557988
			],
			[
				4.6800000000000004e1,
				0.2124648522669521
			],
			[
				4.7e1,
				0.21246496053270392
			],
			[
				4.72e1,
				0.21246496053270392
			],
			[
				4.7400000000000006e1,
				0.21246493346626594
			],
			[
				4.76e1,
				0.21246496053270392
			],
			[
				4.7800000000000004e1,
				0.21246501466557988
			],
			[
				4.8e1,
				0.21246496053270392
			],
			[
				4.82e1,
				0.21246504173201775
			],
			[
				4.8400000000000006e1,
				0.21246496053270392
			],
			[
				4.86e1,
				0.21246493346626594
			],
			[
				4.8800000000000004e1,
				0.21246490639982796
			],
			[
				4.9e1,
				0.21246493346626594
			],
			[
				4.92e1,
				0.21246493346626594
			],
			[
				4.9400000000000006e1,
				0.21246487933338998
			],
			[
				4.96e1,
				0.21246477106763817
			],
			[
				4.9800000000000004e1,
				0.21246490639982796
			],
			[
				5.0e1,
				0.21246490639982796
			],
			[
				5.02e1,
				0.21246487933338998
			],
			[
				5.0400000000000006e1,
				0.21246487933338998
			],
			[
				5.06e1,
				0.21246496053270392
			],
			[
				5.0800000000000004e1,
				0.21246479813407615
			],
			[
				5.1e1,
				0.21246477106763817
			],
			[
				5.12e1,
				0.2124648522669521
			],
			[
				5.1400000000000006e1,
				0.2124648522669521
			],
			[
				5.16e1,
				0.21246490639982796
			],
			[
				5.1800000000000004e1,
				0.21246490639982796
			],
			[
				5.2e1,
				0.21246490639982796
			],
			[
				5.22e1,
				0.21246482520051402
			],
			[
				5.2400000000000006e1,
				0.21246487933338998
			],
			[
				5.26e1,
				0.21246487933338998
			],
			[
				5.2800000000000004e1,
				0.21246482520051402
			],
			[
				5.3e1,
				0.21246477106763817
			],
			[
				5.32e1,
				0.21246490639982796
			],
			[
				5.3400000000000006e1,
				0.21246490639982796
			],
			[
				5.36e1,
				0.2124648522669521
			],
			[
				5.3800000000000004e1,
				0.21246493346626594
			],
			[
				5.4e1,
				0.2124648522669521
			],
			[
				5.42e1,
				0.21246471693476232
			],
			[
				5.4400000000000006e1,
				0.21246496053270392
			],
			[
				5.46e1,
				0.21246479813407615
			],
			[
				5.4800000000000004e1,
				0.21246501466557988
			],
			[
				5.5e1,
				0.21246493346626594
			],
			[
				5.52e1,
				0.21246482520051402
			],
			[
				5.5400000000000006e1,
				0.21246490639982796
			],
			[
				5.56e1,
				0.21246468986832423
			],
			[
				5.5800000000000004e1,
				0.2124648522669521
			],
			[
				5.6e1,
				0.21246479813407615
			],
			[
				5.62e1,
				0.2124648522669521
			],
			[
				5.6400000000000006e1,
				0.21246479813407615
			],
			[
				5.66e1,
				0.21246490639982796
			],
			[
				5.6800000000000004e1,
				0.21246468986832423
			],
			[
				5.7e1,
				0.21246463573544838
			],
			[
				5.72e1,
				0.2124648522669521
			],
			[
				5.7400000000000006e1,
				0.21246477106763817
			],
			[
				5.76e1,
				0.21246487933338998
			],
			[
				5.7800000000000004e1,
				0.21246479813407615
			],
			[
				5.8e1,
				0.2124648522669521
			],
			[
				5.82e1,
				0.21246477106763817
			],
			[
				5.8400000000000006e1,
				0.21246479813407615
			],
			[
				5.86e1,
				0.21246477106763817
			],
			[
				5.8800000000000004e1,
				0.2124648522669521
			],
			[
				5.9e1,
				0.21246504173201775
			],
			[
				5.92e1,
				0.21246496053270392
			],
			[
				5.9400000000000006e1,
				0.21246479813407615
			],
			[
				5.96e1,
				0.21246477106763817
			],
			[
				5.9800000000000004e1,
				0.2124648522669521
			],
			[
				6.0e1,
				0.21246482520051402
			]
		]
	]
]

==> anc/sc_i_on_1_deltax_25e-3_lambda_1e6_tir_60_errors_xmax.json <==
[
	[
		[
			1.0e1,
			2.5389562493760565e-5
		],
		[
			3.25,
			1.9872526831633985e-2
		],
		[
			3.5,
			3.4953881129911046e-3
		],
		[
			3.75,
			4.88759128556282e-4
		],
		[
			4.0,
			7.259027525030604e-5
		],
		[
			4.25,
			2.9083515192818155e-5
		],
		[
			4.5,
			2.5610680247645234e-5
		],
		[
			4.75,
			2.539346657814967e-5
		],
		[
			5.0,
			2.5381049624018104e-5
		],
		[
			5.25,
			2.5384653772997368e-5
		],
		[
			5.5,
			2.5393113819216495e-5
		],
		[
			5.75,
			2.5382902974824262e-5
		],
		[
			6.0,
			2.5384293461439e-5
		],
		[
			6.25,
			2.5379244674494927e-5
		],
		[
			6.5,
			2.538598159440575e-5
		],
		[
			6.75,
			2.5394016474278303e-5
		],
		[
			7.0,
			2.538390128759005e-5
		],
		[
			7.25,
			2.5392457238648802e-5
		],
		[
			7.5,
			2.5381922465594897e-5
		],
		[
			7.75,
			2.538911538341182e-5
		],
		[
			8.0,
			2.5385328386695605e-5
		],
		[
			8.25,
			2.538963494735924e-5
		],
		[
			8.5,
			2.5386368367463774e-5
		],
		[
			8.75,
			2.538233606519391e-5
		],
		[
			9.0,
			2.5382586986699707e-5
		],
		[
			9.25,
			2.5373564166875084e-5
		],
		[
			9.5,
			2.5397827235096315e-5
		],
		[
			9.75,
			2.5391078721570537e-5
		]
	],
	[
		[
			1.0e1,
			2.1346703424218738e-4
		],
		[
			3.25,
			5.200188832240005e-2
		],
		[
			3.5,
			1.055770058212091e-2
		],
		[
			3.75,
			1.7987963786538774e-3
		],
		[
			4.0,
			3.926758269083841e-4
		],
		[
			4.25,
			2.229521962917591e-4
		],
		[
			4.5,
			2.0842354824357479e-4
		],
		[
			4.75,
			2.0298114907579823e-4
		],
		[
			5.0,
			2.0513237703290166e-4
		],
		[
			5.25,
			2.060483771160193e-4
		],
		[
			5.5,
			2.0646005717872562e-4
		],
		[
			5.75,
			2.0496253639934459e-4
		],
		[
			6.0,
			2.06219424909726e-4
		],
		[
			6.25,
			2.0619187776693693e-4
		],
		[
			6.5,
			2.0622538393078038e-4
		],
		[
			6.75,
			2.0646605458995992e-4
		],
		[
			7.0,
			2.0823838989714183e-4
		],
		[
			7.25,
			2.102347067653998e-4
		],
		[
			7.5,
			2.0899532634532925e-4
		],
		[
			7.75,
			2.047673517973081e-4
		],
		[
			8.0,
			2.0534124989457503e-4
		],
		[
			8.25,
			2.0434570732996704e-4
		],
		[
			8.5,
			2.0745023150547937e-4
		],
		[
			8.75,
			1.9803769955806239e-4
		],
		[
			9.0,
			2.0604933900525424e-4
		],
		[
			9.25,
			2.0599511489871603e-4
		],
		[
			9.5,
			2.060821541445268e-4
		],
		[
			9.75,
			2.0743160796476978e-4
		]
	],
	[
		[
			1.0e1,
			2.660553023481238e-2
		],
		[
			3.25,
			8.902541452942914e-2
		],
		[
			3.5,
			2.257558061709153e-2
		],
		[
			3.75,
			6.741153922580567e-3
		],
		[
			4.0,
			1.3594109101169316e-3
		],
		[
			4.25,
			5.068927681504132e-4
		],
		[
			4.5,
			3.2671620620717823e-3
		],
		[
			4.75,
			1.317750205398549e-2
		],
		[
			5.0,
			4.844010873430671e-3
		],
		[
			5.25,
			1.3797796523284944e-3
		],
		[
			5.5,
			1.691619339361239e-4
		],
		[
			5.75,
			5.472269717646805e-3
		],
		[
			6.0,
			7.34328333951817e-4
		],
		[
			6.25,
			8.447816191332613e-4
		],
		[
			6.5,
			7.120411094223567e-4
		],
		[
			6.75,
			5.044121022873549e-4
		],
		[
			7.0,
			6.883121638198264e-3
		],
		[
			7.25,
			1.4417340255550859e-2
		],
		[
			7.5,
			9.737248808182608e-3
		],
		[
			7.75,
			6.2155615823740185e-3
		],
		[
			8.0,
			4.064202185378951e-3
		],
		[
			8.25,
			7.811422885386277e-3
		],
		[
			8.5,
			3.910926757491162e-3
		],
		[
			8.75,
			3.160913112501085e-2
		],
		[
			9.0,
			1.3837479355396365e-3
		],
		[
			9.25,
			1.6019419565722615e-3
		],
		[
			9.5,
			1.2407768880362546e-3
		],
		[
			9.75,
			3.8391980891889776e-3
		]
	]
]

==> anc/sc_i_on_1_n_400_xmax_10_lambda_1e6_tir_60_flow_errors.json <==
[
	[
		[
			[
				0.0,
				6.655691592904402
			],
			[
				0.2,
				6.655691592904402
			],
			[
				0.4,
				6.655691592904402
			],
			[
				0.6000000000000001,
				6.655691592904402
			],
			[
				0.8,
				6.655691592904402
			],
			[
				1.0,
				6.655691592904402
			],
			[
				1.2000000000000002,
				6.655691592904402
			],
			[
				1.4000000000000001,
				6.655691592904402
			],
			[
				1.6,
				6.655691592904402
			],
			[
				1.8,
				6.655691592904402
			],
			[
				2.0,
				6.655691592904402
			],
			[
				2.2,
				6.655691592904402
			],
			[
				2.4000000000000004,
				6.655691592904402
			],
			[
				2.6,
				6.655691592904402
			],
			[
				2.8000000000000003,
				6.655691592904402
			],
			[
				3.0,
				6.655691592904402
			],
			[
				3.2,
				6.655691592904402
			],
			[
				3.4000000000000004,
				6.655691592904402
			],
			[
				3.6,
				6.655691592904402
			],
			[
				3.8000000000000003,
				6.655691592904402
			],
			[
				4.0,
				6.655691592904402
			],
			[
				4.2,
				6.655691592904402
			],
			[
				4.4,
				6.655691592904402
			],
			[
				4.6000000000000005,
				6.655691592904402
			],
			[
				4.800000000000001,
				6.655691592904402
			],
			[
				5.0,
				6.655691592904402
			],
			[
				5.2,
				6.655691592904402
			],
			[
				5.4,
				6.655691592904402
			],
			[
				5.6000000000000005,
				6.655691592904402
			],
			[
				5.800000000000001,
				6.655691592904402
			],
			[
				6.0,
				6.655691592904402
			],
			[
				6.2,
				6.655691592904402
			],
			[
				6.4,
				6.655691592904402
			],
			[
				6.6000000000000005,
				6.655691592904402
			],
			[
				6.800000000000001,
				6.655691592904402
			],
			[
				7.0,
				6.655691592904402
			],
			[
				7.2,
				6.655691592904402
			],
			[
				7.4,
				6.655691592904402
			],
			[
				7.6000000000000005,
				6.655691592904402
			],
			[
				7.800000000000001,
				6.655691592904402
			],
			[
				8.0,
				6.655691592904402
			],
			[
				8.200000000000001,
				6.655691592904402
			],
			[
				8.4,
				6.655691592904402
			],
			[
				8.6,
				6.655691592904402
			],
			[
				8.8,
				6.655691592904402
			],
			[
				9.0,
				6.655691592904402
			],
			[
				9.200000000000001,
				6.655691592904402
			],
			[
				9.4,
				6.655691592904402
			],
			[
				9.600000000000001,
				6.655691592904402
			],
			[
				9.8,
				6.655691592904402
			],
			[
				1.0e1,
				6.655691592904421
			],
			[
				1.0200000000000001e1,
				6.655691592904393
			],
			[
				1.04e1,
				6.655691592904478
			],
			[
				1.0600000000000001e1,
				6.655691592903329
			],
			[
				1.08e1,
				6.655691592912857
			],
			[
				1.1e1,
				6.655691592901442
			],
			[
				1.1200000000000001e1,
				6.655691592470572
			],
			[
				1.14e1,
				6.655691537172334
			],
			[
				1.1600000000000001e1,
				6.655689237828688
			],
			[
				1.18e1,
				6.655640056309621
			],
			[
				1.2e1,
				6.655050783896023
			],
			[
				1.2200000000000001e1,
				6.650757681305959
			],
			[
				1.24e1,
				6.630371720784098
			],
			[
				1.2600000000000001e1,
				6.563433314496515
			],
			[
				1.28e1,
				6.403313365255879
			],
			[
				1.3e1,
				6.110079112778892
			],
			[
				1.3200000000000001e1,
				5.677820942055023
			],
			[
				1.34e1,
				5.1390216956346935
			],
			[
				1.3600000000000001e1,
				4.545399873958432
			],
			[
				1.38e1,
				3.94619029498976
			],
			[
				1.4e1,
				3.3770684679633307
			],
			[
				1.4200000000000001e1,
				2.8588477251033746
			],
			[
				1.44e1,
				2.400630433654979
			],
			[
				1.4600000000000001e1,
				2.0037414467793786
			],
			[
				1.48e1,
				1.6649685941370806
			],
			[
				1.5e1,
				1.3788219666163344
			],
			[
				1.5200000000000001e1,
				1.1389586504776033
			],
			[
				1.54e1,
				0.9390104437953123
			],
			[
				1.5600000000000001e1,
				0.773022133704465
			],
			[
				1.58e1,
				0.6356512814368693
			],
			[
				1.6e1,
				0.5222296496203367
			],
			[
				1.62e1,
				0.4287490910184667
			],
			[
				1.6400000000000002e1,
				0.3518097117580443
			],
			[
				1.66e1,
				0.2885523136174052
			],
			[
				1.68e1,
				0.23658741437665898
			],
			[
				1.7e1,
				0.19392729319269164
			],
			[
				1.72e1,
				0.15892418019161836
			],
			[
				1.7400000000000002e1,
				0.13021570211974687
			],
			[
				1.76e1,
				0.10667775082531505
			],
			[
				1.78e1,
				8.738426452458226e-2
			],
			[
				1.8e1,
				7.157327994972995e-2
			],
			[
				1.82e1,
				5.861846551225025e-2
			],
			[
				1.8400000000000002e1,
				4.80053681345044e-2
			],
			[
				1.86e1,
				3.9311697463371154e-2
			],
			[
				1.88e1,
				3.219098047000335e-2
			],
			[
				1.9e1,
				2.6359062422545154e-2
			],
			[
				1.9200000000000003e1,
				2.1582976772878903e-2
			],
			[
				1.9400000000000002e1,
				1.7671763628803627e-2
			],
			[
				1.96e1,
				1.4468944424938623e-2
			],
			[
				1.98e1,
				1.1846306655773797e-2
			],
			[
				2.0e1,
				9.698804671519068e-3
			],
			[
				2.0200000000000003e1,
				7.94032626260377e-3
			],
			[
				2.0400000000000002e1,
				6.500609373049526e-3
			],
			[
				2.06e1,
				5.321755218491098e-3
			],
			[
				2.08e1,
				4.356530834169203e-3
			],
			[
				2.1e1,
				3.5662132410274605e-3
			],
			[
				2.1200000000000003e1,
				2.919167294799463e-3
			],
			[
				2.1400000000000002e1,
				2.3893803114346523e-3
			],
			[
				2.16e1,
				1.955633523882727e-3
			],
			[
				2.18e1,
				1.6004709982284648e-3
			],
			[
				2.2e1,
				1.309706455895454e-3
			],
			[
				2.2200000000000003e1,
				1.0716637453361821e-3
			],
			[
				2.2400000000000002e1,
				8.76666390800751e-4
			],
			[
				2.26e1,
				7.171344891260256e-4
			],
			[
				2.28e1,
				5.864770693393417e-4
			],
			[
				2.3e1,
				4.795023926498221e-4
			],
			[
				2.3200000000000003e1,
				3.9191809043648274e-4
			],
			[
				2.3400000000000002e1,
				3.2021480289134985e-4
			],
			[
				2.36e1,
				2.61511005985815e-4
			],
			[
				2.38e1,
				2.1343534888129678e-4
			],
			[
				2.4e1,
				1.7408563761123208e-4
			],
			[
				2.4200000000000003e1,
				1.418626805218537e-4
			],
			[
				2.4400000000000002e1,
				1.1548167845965018e-4
			],
			[
				2.46e1,
				9.388262438747574e-5
			],
			[
				2.48e1,
				7.619876720765806e-5
			],
			[
				2.5e1,
				6.172067555720862e-5
			],
			[
				2.5200000000000003e1,
				4.986704589415858e-5
			],
			[
				2.5400000000000002e1,
				4.016214895852244e-5
			],
			[
				2.56e1,
				3.221703294042921e-5
			],
			[
				2.58e1,
				2.5711845253018062e-5
			],
			[
				2.6e1,
				2.0385813943146758e-5
			],
			[
				2.6200000000000003e1,
				1.6025238835593036e-5
			],
			[
				2.6400000000000002e1,
				1.2455115146692286e-5
			],
			[
				2.66e1,
				9.532037163362261e-6
			],
			[
				2.68e1,
				7.139183812565619e-6
			],
			[
				2.7e1,
				5.1794676995120525e-6
			],
			[
				2.7200000000000003e1,
				3.575299267533083e-6
			],
			[
				2.7400000000000002e1,
				2.261817177329206e-6
			],
			[
				2.76e1,
				1.1863949789248096e-6
			],
			[
				2.78e1,
				3.060802848953159e-7
			],
			[
				2.8e1,
				4.1477590340122106e-7
			],
			[
				2.8200000000000003e1,
				1.0049485752450238e-6
			],
			[
				2.8400000000000002e1,
				1.4880735530464761e-6
			],
			[
				2.86e1,
				1.8837050181907955e-6
			],
			[
				2.88e1,
				2.2076552490535306e-6
			],
			[
				2.9e1,
				2.4730093399760733e-6
			],
			[
				2.9200000000000003e1,
				2.690029083929346e-6
			],
			[
				2.9400000000000002e1,
				2.8679475267967547e-6
			],
			[
				2.96e1,
				3.013462666956457e-6
			],
			[
				2.98e1,
				3.1326692231381514e-6
			],
			[
				3.0e1,
				3.2302696917341223e-6
			],
			[
				3.0200000000000003e1,
				3.310126295508198e-6
			],
			[
				3.0400000000000002e1,
				3.375577617870107e-6
			],
			[
				3.06e1,
				3.42909866857255e-6
			],
			[
				3.08e1,
				3.4729670110866806e-6
			],
			[
				3.1e1,
				3.5088596914700787e-6
			],
			[
				3.1200000000000003e1,
				3.538246907019982e-6
			],
			[
				3.1400000000000002e1,
				3.562320325389834e-6
			],
			[
				3.16e1,
				3.5820096497829468e-6
			],
			[
				3.18e1,
				3.598150363437469e-6
			],
			[
				3.2e1,
				3.6113505001988955e-6
			],
			[
				3.22e1,
				3.622191757868265e-6
			],
			[
				3.24e1,
				3.631117402536077e-6
			],
			[
				3.26e1,
				3.63841051931324e-6
			],
			[
				3.2800000000000004e1,
				3.644352502440995e-6
			],
			[
				3.3e1,
				3.6492439370316987e-6
			],
			[
				3.32e1,
				3.653260420177773e-6
			],
			[
				3.34e1,
				3.6565347507622192e-6
			],
			[
				3.36e1,
				3.6592077037322923e-6
			],
			[
				3.3800000000000004e1,
				3.661411662969627e-6
			],
			[
				3.4e1,
				3.663215314864132e-6
			],
			[
				3.42e1,
				3.664682961979082e-6
			],
			[
				3.44e1,
				3.6658877928807954e-6
			],
			[
				3.46e1,
				3.666878551245034e-6
			],
			[
				3.4800000000000004e1,
				3.667686897745881e-6
			],
			[
				3.5e1,
				3.668345711194121e-6
			],
			[
				3.52e1,
				3.6688887390390335e-6
			],
			[
				3.54e1,
				3.669333631162175e-6
			],
			[
				3.56e1,
				3.6696958534143675e-6
			],
			[
				3.5800000000000004e1,
				3.6699925616279216e-6
			],
			[
				3.6e1,
				3.6702368797492113e-6
			],
			[
				3.62e1,
				3.6704364043682602e-6
			],
			[
				3.64e1,
				3.670598853533491e-6
			],
			[
				3.66e1,
				3.6707326478424562e-6
			],
			[
				3.6800000000000004e1,
				3.6708424011600016e-6
			],
			[
				3.7e1,
				3.6709318147476466e-6
			],
			[
				3.72e1,
				3.6710087978342187e-6
			],
			[
				3.74e1,
				3.671083829370758e-6
			],
			[
				3.76e1,
				3.67115465826906e-6
			],
			[
				3.7800000000000004e1,
				3.671218525402864e-6
			],
			[
				3.8e1,
				3.6712726740883994e-6
			],
			[
				3.82e1,
				3.671314347197807e-6
			],
			[
				3.8400000000000006e1,
				3.6713409790056772e-6
			],
			[
				3.86e1,
				3.6713624738116124e-6
			],
			[
				3.8800000000000004e1,
				3.6713846898184244e-6
			],
			[
				3.9e1,
				3.671406253014098e-6
			],
			[
				3.92e1,
				3.6714257898307068e-6
			],
			[
				3.9400000000000006e1,
				3.6714419271444143e-6
			],
			[
				3.96e1,
				3.671453290943205e-6
			],
			[
				3.9800000000000004e1,
				3.671459222198692e-6
			],
			[
				4.0e1,
				3.6714629543244115e-6
			],
			[
				4.02e1,
				3.6714654012559578e-6
			],
			[
				4.0400000000000006e1,
				3.671466946242319e-6
			],
			[
				4.06e1,
				3.6714679714222598e-6
			],
			[
				4.0800000000000004e1,
				3.6714688591565903e-6
			],
			[
				4.1e1,
				3.671469992250209e-6
			],
			[
				4.12e1,
				3.671471201283083e-6
			],
			[
				4.1400000000000006e1,
				3.67147193069961e-6
			],
			[
				4.16e1,
				3.6714723106179292e-6
			],
			[
				4.1800000000000004e1,
				3.671472475375026e-6
			],
			[
				4.2e1,
				3.671472561306288e-6
			],
			[
				4.22e1,
				3.6714727023046123e-6
			],
			[
				4.2400000000000006e1,
				3.6714730158315945e-6
			],
			[
				4.26e1,
				3.6714732856157895e-6
			],
			[
				4.2800000000000004e1,
				3.6714734397147453e-6
			],
			[
				4.3e1,
				3.6714735147658217e-6
			],
			[
				4.32e1,
				3.6714735465182002e-6
			],
			[
				4.3400000000000006e1,
				3.6714735704990176e-6
			],
			[
				4.36e1,
				3.671473623567678e-6
			],
			[
				4.3800000000000004e1,
				3.67147371238552e-6
			],
			[
				4.4e1,
				3.671473771449385e-6
			],
			[
				4.42e1,
				3.671473803423808e-6
			],
			[
				4.4400000000000006e1,
				3.671473817634663e-6
			],
			[
				4.46e1,
				3.6714738245180456e-6
			],
			[
				4.4800000000000004e1,
				3.6714738325116514e-6
			],
			[
				4.5e1,
				3.671473851163398e-6
			],
			[
				4.52e1,
				3.671473534305747e-6
			],
			[
				4.5400000000000006e1,
				3.6714726303621603e-6
			],
			[
				4.56e1,
				3.6714711852958715e-6
			],
			[
				4.5800000000000004e1,
				3.671469245958292e-6
			],
			[
				4.6e1,
				3.6714668583126553e-6
			],
			[
				4.62e1,
				3.6714640689883282e-6
			],
			[
				4.6400000000000006e1,
				3.671460924614678e-6
			],
			[
				4.66e1,
				3.6714574715990267e-6
			],
			[
				4.6800000000000004e1,
				3.671453755904608e-6
			],
			[
				4.7e1,
				3.671449824382833e-6
			],
			[
				4.72e1,
				3.6714457234410247e-6
			],
			[
				4.7400000000000006e1,
				3.6714414992644606e-6
			],
			[
				4.76e1,
				3.671437198482508e-6
			],
			[
				4.7800000000000004e1,
				3.6714328670583996e-6
			],
			[
				4.8e1,
				3.6714285525096813e-6
			],
			[
				4.82e1,
				3.6714242999114077e-6
			],
			[
				4.8400000000000006e1,
				3.6714201563370352e-6
			],
			[
				4.86e1,
				3.6714161684159308e-6
			],
			[
				4.8800000000000004e1,
				3.671412381889283e-6
			],
			[
				4.9e1,
				3.6714088440525927e-6
			],
			[
				4.92e1,
				3.671405600869093e-6
			],
			[
				4.9400000000000006e1,
				3.671402698524062e-6
			],
			[
				4.96e1,
				3.671400184090956e-6
			],
			[
				4.9800000000000004e1,
				3.671398102866874e-6
			],
			[
				5.0e1,
				3.6713965023693618e-6
			],
			[
				5.02e1,
				3.6713954285616524e-6
			],
			[
				5.0400000000000006e1,
				3.6713949276290236e-6
			],
			[
				5.06e1,
				3.6713949045363847e-6
			],
			[
				5.0800000000000004e1,
				3.6713949440603244e-6
			],
			[
				5.1e1,
				3.6713950146705088e-6
			],
			[
				5.12e1,
				3.6713951121480903e-6
			],
			[
				5.1400000000000006e1,
				3.671395233828534e-6
			],
			[
				5.16e1,
				3.6713953772693486e-6
			],
			[
				5.1800000000000004e1,
				3.6713955391398656e-6
			],
			[
				5.2e1,
				3.671395716553505e-6
			],
			[
				5.22e1,
				3.6713959066236868e-6
			],
			[
				5.2400000000000006e1,
				3.671396106463831e-6
			],
			[
				5.26e1,
				3.67139631229918e-6
			],
			[
				5.2800000000000004e1,
				3.6713965221313316e-6
			],
			[
				5.3e1,
				3.6713967328516617e-6
			],
			[
				5.32e1,
				3.6713969413515457e-6
			],
			[
				5.3400000000000006e1,
				3.6713971443003146e-6
			],
			[
				5.36e1,
				3.671397339033433e-6
			],
			[
				5.3800000000000004e1,
				3.671397522886366e-6
			],
			[
				5.4e1,
				3.6713976927504888e-6
			],
			[
				5.42e1,
				3.6713978450730878e-6
			],
			[
				5.4400000000000006e1,
				3.671397977633717e-6
			],
			[
				5.46e1,
				3.6713980868796625e-6
			],
			[
				5.4800000000000004e1,
				3.6713981701463894e-6
			],
			[
				5.5e1,
				3.671398224769362e-6
			],
			[
				5.52e1,
				3.6713982471958673e-6
			],
			[
				5.5400000000000006e1,
				3.6713982431990644e-6
			],
			[
				5.56e1,
				3.6713982263236744e-6
			],
			[
				5.5800000000000004e1,
				3.6713981981240096e-6
			],
			[
				5.6e1,
				3.6713981599323375e-6
			],
			[
				5.62e1,
				3.6713981128588813e-6
			],
			[
				5.6400000000000006e1,
				3.6713980577918193e-6
			],
			[
				5.66e1,
				3.6713979958413745e-6
			],
			[
				5.6800000000000004e1,
				3.6713979283398146e-6
			],
			[
				5.7e1,
				3.6713978563973626e-6
			],
			[
				5.72e1,
				3.671397780902197e-6
			],
			[
				5.7400000000000006e1,
				3.671397703186585e-6
			],
			[
				5.76e1,
				3.6713976236946166e-6
			],
			[
				5.7800000000000004e1,
				3.6713975446467373e-6
			],
			[
				5.8e1,
				3.671397466709081e-6
			],
			[
				5.82e1,
				3.6713973905477815e-6
			],
			[
				5.8400000000000006e1,
				3.6713973181612403e-6
			],
			[
				5.86e1,
				3.6713972495494573e-6
			],
			[
				5.8800000000000004e1,
				3.6713971869328788e-6
			],
			[
				5.9e1,
				3.6713971307555937e-6
			],
			[
				5.92e1,
				3.6713970821278252e-6
			],
			[
				5.9400000000000006e1,
				3.6713970421597963e-6
			],
			[
				5.96e1,
				3.671397012627864e-6
			],
			[
				5.9800000000000004e1,
				3.671396993976117e-6
			],
			[
				6.0e1,
				3.6713969875368235e-6
			]
		],
		[
			[
				0.0,
				6.655691592904402
			],
			[
				0.2,
				6.655691592904402
			],
			[
				0.4,
				6.655691592904402
			],
			[
				0.6000000000000001,
				6.655691592904402
			],
			[
				0.8,
				6.655691592904402
			],
			[
				1.0,
				6.655691592904402
			],
			[
				1.2000000000000002,
				6.655691592904402
			],
			[
				1.4000000000000001,
				6.655691592904402
			],
			[
				1.6,
				6.655691592904402
			],
			[
				1.8,
				6.655691592904402
			],
			[
				2.0,
				6.655691592904402
			],
			[
				2.2,
				6.655691592904402
			],
			[
				2.4000000000000004,
				6.655691592904402
			],
			[
				2.6,
				6.655691592904402
			],
			[
				2.8000000000000003,
				6.655691592904402
			],
			[
				3.0,
				6.655691592904402
			],
			[
				3.2,
				6.655691592904402
			],
			[
				3.4000000000000004,
				6.655691592904402
			],
			[
				3.6,
				6.655691592904402
			],
			[
				3.8000000000000003,
				6.655691592904402
			],
			[
				4.0,
				6.655691592904402
			],
			[
				4.2,
				6.655691592904402
			],
			[
				4.4,
				6.655691592904402
			],
			[
				4.6000000000000005,
				6.655691592904402
			],
			[
				4.800000000000001,
				6.655691592904402
			],
			[
				5.0,
				6.655691592904402
			],
			[
				5.2,
				6.655691592904402
			],
			[
				5.4,
				6.655691592904402
			],
			[
				5.6000000000000005,
				6.655691592904402
			],
			[
				5.800000000000001,
				6.655691592904402
			],
			[
				6.0,
				6.655691592904402
			],
			[
				6.2,
				6.655691592904402
			],
			[
				6.4,
				6.655691592904402
			],
			[
				6.6000000000000005,
				6.655691592904402
			],
			[
				6.800000000000001,
				6.655691592904402
			],
			[
				7.0,
				6.655691592904402
			],
			[
				7.2,
				6.655691592904402
			],
			[
				7.4,
				6.655691592904402
			],
			[
				7.6000000000000005,
				6.655691592904402
			],
			[
				7.800000000000001,
				6.655691592904402
			],
			[
				8.0,
				6.655691592904402
			],
			[
				8.200000000000001,
				6.655691592904402
			],
			[
				8.4,
				6.655691592904402
			],
			[
				8.6,
				6.655691592904402
			],
			[
				8.8,
				6.655691592904402
			],
			[
				9.0,
				6.655691592904402
			],
			[
				9.200000000000001,
				6.655691592904402
			],
			[
				9.4,
				6.655691592904402
			],
			[
				9.600000000000001,
				6.655691592904402
			],
			[
				9.8,
				6.655691592904402
			],
			[
				1.0e1,
				6.655691592904433
			],
			[
				1.0200000000000001e1,
				6.655691592904383
			],
			[
				1.04e1,
				6.655691592904491
			],
			[
				1.0600000000000001e1,
				6.655691592902593
			],
			[
				1.08e1,
				6.655691592918646
			],
			[
				1.1e1,
				6.655691592901832
			],
			[
				1.1200000000000001e1,
				6.6556915926444695
			],
			[
				1.14e1,
				6.655691539843211
			],
			[
				1.1600000000000001e1,
				6.6556893047042704
			],
			[
				1.18e1,
				6.655640917778453
			],
			[
				1.2e1,
				6.655057340280359
			],
			[
				1.2200000000000001e1,
				6.650788168818157
			],
			[
				1.24e1,
				6.630463023167156
			],
			[
				1.2600000000000001e1,
				6.563619721675279
			],
			[
				1.28e1,
				6.403588034563205
			],
			[
				1.3e1,
				6.11039068548118
			],
			[
				1.3200000000000001e1,
				5.678113413793839
			],
			[
				1.34e1,
				5.139265634327522
			],
			[
				1.3600000000000001e1,
				4.545591761303516
			],
			[
				1.38e1,
				3.9463388794029424
			],
			[
				1.4e1,
				3.3771847588800354
			],
			[
				1.4200000000000001e1,
				2.8589409835543114
			],
			[
				1.44e1,
				2.4007074515993994
			],
			[
				1.4600000000000001e1,
				2.0038069495746575
			],
			[
				1.48e1,
				1.6650258212056577
			],
			[
				1.5e1,
				1.3788731475676004
			],
			[
				1.5200000000000001e1,
				1.1390053402400617
			],
			[
				1.54e1,
				0.9390537455254834
			],
			[
				1.5600000000000001e1,
				0.773062844414319
			],
			[
				1.58e1,
				0.6356899871939705
			],
			[
				1.6e1,
				0.5222667884267469
			],
			[
				1.62e1,
				0.42878499498254763
			],
			[
				1.6400000000000002e1,
				0.3518446358847358
			],
			[
				1.66e1,
				0.28858645583207054
			],
			[
				1.68e1,
				0.23662092971248938
			],
			[
				1.7e1,
				0.19396030402334363
			],
			[
				1.72e1,
				0.1589567837281629
			],
			[
				1.7400000000000002e1,
				0.13024797599413473
			],
			[
				1.76e1,
				0.10670975727793697
			],
			[
				1.78e1,
				8.741605383907813e-2
			],
			[
				1.8e1,
				7.160489249613833e-2
			],
			[
				1.82e1,
				5.864993410002006e-2
			],
			[
				1.8400000000000002e1,
				4.80367193566239e-2
			],
			[
				1.86e1,
				3.934295292441603e-2
			],
			[
				1.88e1,
				3.22221577385674e-2
			],
			[
				1.9e1,
				2.6390175874614452e-2
			],
			[
				1.9200000000000003e1,
				2.16140383302027e-2
			],
			[
				1.9400000000000002e1,
				1.770278214521892e-2
			],
			[
				1.96e1,
				1.4499927667808277e-2
			],
			[
				1.98e1,
				1.1877262879055217e-2
			],
			[
				2.0e1,
				9.72973655095255e-3
			],
			[
				2.0200000000000003e1,
				7.971187312576511e-3
			],
			[
				2.0400000000000002e1,
				6.531493342214145e-3
			],
			[
				2.06e1,
				5.35263566110733e-3
			],
			[
				2.08e1,
				4.387404527375627e-3
			],
			[
				2.1e1,
				3.597064921136428e-3
			],
			[
				2.1200000000000003e1,
				2.950025049486049e-3
			],
			[
				2.1400000000000002e1,
				2.4202329786037202e-3
			],
			[
				2.16e1,
				1.986492730654432e-3
			],
			[
				2.18e1,
				1.6313138407153538e-3
			],
			[
				2.2e1,
				1.3405503681973574e-3
			],
			[
				2.2200000000000003e1,
				1.1025206552307543e-3
			],
			[
				2.2400000000000002e1,
				9.074677049693003e-4
			],
			[
				2.26e1,
				7.479684137708942e-4
			],
			[
				2.28e1,
				6.173097224367874e-4
			],
			[
				2.3e1,
				5.103338763314813e-4
			],
			[
				2.3200000000000003e1,
				4.227484089216471e-4
			],
			[
				2.3400000000000002e1,
				3.51047006310945e-4
			],
			[
				2.36e1,
				2.923458999790629e-4
			],
			[
				2.38e1,
				2.442643825369961e-4
			],
			[
				2.4e1,
				2.0491710953540743e-4
			],
			[
				2.4200000000000003e1,
				1.726922108185036e-4
			],
			[
				2.4400000000000002e1,
				1.463103453529513e-4
			],
			[
				2.46e1,
				1.247108227354632e-4
			],
			[
				2.48e1,
				1.0702656866701243e-4
			],
			[
				2.5e1,
				9.254824379567594e-5
			],
			[
				2.5200000000000003e1,
				8.069443121860864e-5
			],
			[
				2.5400000000000002e1,
				7.098939467076182e-5
			],
			[
				2.56e1,
				6.304416771651944e-5
			],
			[
				2.58e1,
				5.6538893446034244e-5
			],
			[
				2.6e1,
				5.121279348407892e-5
			],
			[
				2.6200000000000003e1,
				4.685216294364469e-5
			],
			[
				2.6400000000000002e1,
				4.328199437919622e-5
			],
			[
				2.66e1,
				4.035888002207333e-5
			],
			[
				2.68e1,
				3.796599712091453e-5
			],
			[
				2.7e1,
				3.600625693289672e-5
			],
			[
				2.7200000000000003e1,
				3.4402068884720194e-5
			],
			[
				2.7400000000000002e1,
				3.3088570820960506e-5
			],
			[
				2.76e1,
				3.201313554479501e-5
			],
			[
				2.78e1,
				3.1132810166756286e-5
			],
			[
				2.8e1,
				3.041194524655566e-5
			],
			[
				2.8200000000000003e1,
				2.9821765436088832e-5
			],
			[
				2.8400000000000002e1,
				2.9338634621289827e-5
			],
			[
				2.86e1,
				2.8942998380854235e-5
			],
			[
				2.88e1,
				2.8619044243116676e-5
			],
			[
				2.9e1,
				2.8353686953530577e-5
			],
			[
				2.9200000000000003e1,
				2.8136664594780036e-5
			],
			[
				2.9400000000000002e1,
				2.7958744009848324e-5
			],
			[
				2.96e1,
				2.7813227117423622e-5
			],
			[
				2.98e1,
				2.7694019127055824e-5
			],
			[
				3.0e1,
				2.7596417484065938e-5
			],
			[
				3.0200000000000003e1,
				2.7516559919726902e-5
			],
			[
				3.0400000000000002e1,
				2.7451107810105846e-5
			],
			[
				3.06e1,
				2.7397586115918138e-5
			],
			[
				3.08e1,
				2.7353717245937048e-5
			],
			[
				3.1e1,
				2.731782413400996e-5
			],
			[
				3.1200000000000003e1,
				2.728843656518709e-5
			],
			[
				3.1400000000000002e1,
				2.726436285749312e-5
			],
			[
				3.16e1,
				2.7244673296289434e-5
			],
			[
				3.18e1,
				2.7228532388567928e-5
			],
			[
				3.2e1,
				2.721533209315563e-5
			],
			[
				3.22e1,
				2.7204490705146078e-5
			],
			[
				3.24e1,
				2.7195564953341744e-5
			],
			[
				3.26e1,
				2.718827174874594e-5
			],
			[
				3.2800000000000004e1,
				2.7182329694341867e-5
			],
			[
				3.3e1,
				2.717743820079832e-5
			],
			[
				3.32e1,
				2.7173421669357545e-5
			],
			[
				3.34e1,
				2.7170147299471203e-5
			],
			[
				3.36e1,
				2.7167474314082618e-5
			],
			[
				3.3800000000000004e1,
				2.716527032864402e-5
			],
			[
				3.4e1,
				2.716346665487812e-5
			],
			[
				3.42e1,
				2.716199899033267e-5
			],
			[
				3.44e1,
				2.7160794144887035e-5
			],
			[
				3.46e1,
				2.7159803374865454e-5
			],
			[
				3.4800000000000004e1,
				2.7158995018483623e-5
			],
			[
				3.5e1,
				2.7158336197041777e-5
			],
			[
				3.52e1,
				2.715779316264655e-5
			],
			[
				3.54e1,
				2.7157348265194337e-5
			],
			[
				3.56e1,
				2.7156986038612274e-5
			],
			[
				3.5800000000000004e1,
				2.7156689326623962e-5
			],
			[
				3.6e1,
				2.7156445005616092e-5
			],
			[
				3.62e1,
				2.7156245478665575e-5
			],
			[
				3.64e1,
				2.7156083027612965e-5
			],
			[
				3.66e1,
				2.7155949231527643e-5
			],
			[
				3.6800000000000004e1,
				2.7155839476988852e-5
			],
			[
				3.7e1,
				2.7155750062290984e-5
			],
			[
				3.72e1,
				2.7155673078316234e-5
			],
			[
				3.74e1,
				2.7155598046002538e-5
			],
			[
				3.76e1,
				2.7155527216105035e-5
			],
			[
				3.7800000000000004e1,
				2.7155463348305098e-5
			],
			[
				3.8e1,
				2.7155409198842406e-5
			],
			[
				3.82e1,
				2.7155367525621976e-5
			],
			[
				3.8400000000000006e1,
				2.7155340893147972e-5
			],
			[
				3.86e1,
				2.715531939800897e-5
			],
			[
				3.8800000000000004e1,
				2.7155297181891136e-5
			],
			[
				3.9e1,
				2.7155275618251373e-5
			],
			[
				3.92e1,
				2.715525608121272e-5
			],
			[
				3.9400000000000006e1,
				2.715523994378799e-5
			],
			[
				3.96e1,
				2.7155228579767154e-5
			],
			[
				3.9800000000000004e1,
				2.7155222648400645e-5
			],
			[
				4.0e1,
				2.7155218916385948e-5
			],
			[
				4.02e1,
				2.7155216469454402e-5
			],
			[
				4.0400000000000006e1,
				2.715521492435702e-5
			],
			[
				4.06e1,
				2.71552138992881e-5
			],
			[
				4.0800000000000004e1,
				2.7155213011220702e-5
			],
			[
				4.1e1,
				2.715521187846015e-5
			],
			[
				4.12e1,
				2.7155210669316254e-5
			],
			[
				4.1400000000000006e1,
				2.715520994001075e-5
			],
			[
				4.16e1,
				2.7155209559981408e-5
			],
			[
				4.1800000000000004e1,
				2.7155209395335334e-5
			],
			[
				4.2e1,
				2.7155209309071004e-5
			],
			[
				4.22e1,
				2.7155209168183703e-5
			],
			[
				4.2400000000000006e1,
				2.7155208854767743e-5
			],
			[
				4.26e1,
				2.715520858509457e-5
			],
			[
				4.2800000000000004e1,
				2.7155208430662547e-5
			],
			[
				4.3e1,
				2.7155208355833516e-5
			],
			[
				4.32e1,
				2.7155208324081137e-5
			],
			[
				4.3400000000000006e1,
				2.7155208299878275e-5
			],
			[
				4.36e1,
				2.715520824703166e-5
			],
			[
				4.3800000000000004e1,
				2.715520815832484e-5
			],
			[
				4.4e1,
				2.7155208099260975e-5
			],
			[
				4.42e1,
				2.7155208067064507e-5
			],
			[
				4.4400000000000006e1,
				2.7155208052853652e-5
			],
			[
				4.46e1,
				2.7155208046192314e-5
			],
			[
				4.4800000000000004e1,
				2.715520803786564e-5
			],
			[
				4.5e1,
				2.715520801943594e-5
			],
			[
				4.52e1,
				2.7155208336182568e-5
			],
			[
				4.5400000000000006e1,
				2.7155209240015132e-5
			],
			[
				4.56e1,
				2.7155210685192444e-5
			],
			[
				4.5800000000000004e1,
				2.7155212624641045e-5
			],
			[
				4.6e1,
				2.7155215012286682e-5
			],
			[
				4.62e1,
				2.7155217801388964e-5
			],
			[
				4.6400000000000006e1,
				2.715522094598466e-5
			],
			[
				4.66e1,
				2.715522439900031e-5
			],
			[
				4.6800000000000004e1,
				2.715522811469473e-5
			],
			[
				4.7e1,
				2.715523204643855e-5
			],
			[
				4.72e1,
				2.715523614749138e-5
			],
			[
				4.7400000000000006e1,
				2.715524037155692e-5
			],
			[
				4.76e1,
				2.7155244672449896e-5
			],
			[
				4.7800000000000004e1,
				2.7155249003874005e-5
			],
			[
				4.8e1,
				2.7155253318533745e-5
			],
			[
				4.82e1,
				2.7155257570909974e-5
			],
			[
				4.8400000000000006e1,
				2.7155261714817414e-5
			],
			[
				4.86e1,
				2.7155265702738518e-5
			],
			[
				4.8800000000000004e1,
				2.7155269489265166e-5
			],
			[
				4.9e1,
				2.715527302721288e-5
			],
			[
				4.92e1,
				2.71552762705074e-5
			],
			[
				4.9400000000000006e1,
				2.7155279172630387e-5
			],
			[
				4.96e1,
				2.7155281687285537e-5
			],
			[
				4.9800000000000004e1,
				2.7155283768287575e-5
			],
			[
				5.0e1,
				2.715528536900713e-5
			],
			[
				5.02e1,
				2.7155286442925863e-5
			],
			[
				5.0400000000000006e1,
				2.7155286943858492e-5
			],
			[
				5.06e1,
				2.715528696684011e-5
			],
			[
				5.0800000000000004e1,
				2.715528692731617e-5
			],
			[
				5.1e1,
				2.7155286856817007e-5
			],
			[
				5.12e1,
				2.7155286759339425e-5
			],
			[
				5.1400000000000006e1,
				2.7155286637658982e-5
			],
			[
				5.16e1,
				2.7155286494107145e-5
			],
			[
				5.1800000000000004e1,
				2.7155286332236628e-5
			],
			[
				5.2e1,
				2.7155286155045033e-5
			],
			[
				5.22e1,
				2.715528596486383e-5
			],
			[
				5.2400000000000006e1,
				2.7155285764912662e-5
			],
			[
				5.26e1,
				2.7155285559077313e-5
			],
			[
				5.2800000000000004e1,
				2.7155285349023117e-5
			],
			[
				5.3e1,
				2.7155285138524832e-5
			],
			[
				5.32e1,
				2.715528493013597e-5
			],
			[
				5.3400000000000006e1,
				2.7155284726965156e-5
			],
			[
				5.36e1,
				2.715528453234306e-5
			],
			[
				5.3800000000000004e1,
				2.7155284348712172e-5
			],
			[
				5.4e1,
				2.7155284178626005e-5
			],
			[
				5.42e1,
				2.7155284026414428e-5
			],
			[
				5.4400000000000006e1,
				2.7155283893742777e-5
			],
			[
				5.46e1,
				2.7155283784274786e-5
			],
			[
				5.4800000000000004e1,
				2.7155283701341126e-5
			],
			[
				5.5e1,
				2.715528364660713e-5
			],
			[
				5.52e1,
				2.7155283624180626e-5
			],
			[
				5.5400000000000006e1,
				2.715528362828845e-5
			],
			[
				5.56e1,
				2.715528364505282e-5
			],
			[
				5.5800000000000004e1,
				2.715528367314146e-5
			],
			[
				5.6e1,
				2.71552837116662e-5
			],
			[
				5.62e1,
				2.7155283758628634e-5
			],
			[
				5.6400000000000006e1,
				2.7155283813695696e-5
			],
			[
				5.66e1,
				2.715528387553512e-5
			],
			[
				5.6800000000000004e1,
				2.715528394303668e-5
			],
			[
				5.7e1,
				2.7155284015090153e-5
			],
			[
				5.72e1,
				2.715528409058532e-5
			],
			[
				5.7400000000000006e1,
				2.715528416830093e-5
			],
			[
				5.76e1,
				2.715528424790392e-5
			],
			[
				5.7800000000000004e1,
				2.7155284326729756e-5
			],
			[
				5.8e1,
				2.7155284404667412e-5
			],
			[
				5.82e1,
				2.7155284480939734e-5
			],
			[
				5.8400000000000006e1,
				2.7155284553215253e-5
			],
			[
				5.86e1,
				2.7155284621827036e-5
			],
			[
				5.8800000000000004e1,
				2.7155284684554637e-5
			],
			[
				5.9e1,
				2.7155284740842944e-5
			],
			[
				5.92e1,
				2.7155284789470713e-5
			],
			[
				5.9400000000000006e1,
				2.7155284828994652e-5
			],
			[
				5.96e1,
				2.7155284858859652e-5
			],
			[
				5.9800000000000004e1,
				2.7155284877400376e-5
			],
			[
				6.0e1,
				2.7155284883950692e-5
			]
		],
		[
			[
				0.0,
				6.655691592904402
			],
			[
				0.2,
				6.655691592904402
			],
			[
				0.4,
				6.655691592904402
			],
			[
				0.6000000000000001,
				6.655691592904402
			],
			[
				0.8,
				6.655691592904402
			],
			[
				1.0,
				6.655691592904402
			],
			[
				1.2000000000000002,
				6.655691592904402
			],
			[
				1.4000000000000001,
				6.655691592904402
			],
			[
				1.6,
				6.655691592904402
			],
			[
				1.8,
				6.655691592904402
			],
			[
				2.0,
				6.655691592904402
			],
			[
				2.2,
				6.655691592904402
			],
			[
				2.4000000000000004,
				6.655691592904402
			],
			[
				2.6,
				6.655691592904402
			],
			[
				2.8000000000000003,
				6.655691592904402
			],
			[
				3.0,
				6.655691592904402
			],
			[
				3.2,
				6.655691592904402
			],
			[
				3.4000000000000004,
				6.655691592904402
			],
			[
				3.6,
				6.655691592904402
			],
			[
				3.8000000000000003,
				6.655691592904402
			],
			[
				4.0,
				6.655691592904402
			],
			[
				4.2,
				6.655691592904402
			],
			[
				4.4,
				6.655691592904402
			],
			[
				4.6000000000000005,
				6.655691592904402
			],
			[
				4.800000000000001,
				6.655691592904402
			],
			[
				5.0,
				6.655691592904402
			],
			[
				5.2,
				6.655691592904402
			],
			[
				5.4,
				6.655691592904402
			],
			[
				5.6000000000000005,
				6.655691592904402
			],
			[
				5.800000000000001,
				6.655691592904402
			],
			[
				6.0,
				6.655691592904402
			],
			[
				6.2,
				6.655691592904402
			],
			[
				6.4,
				6.655691592904402
			],
			[
				6.6000000000000005,
				6.655691592904402
			],
			[
				6.800000000000001,
				6.655691592904402
			],
			[
				7.0,
				6.655691592904402
			],
			[
				7.2,
				6.655691592904402
			],
			[
				7.4,
				6.655691592904402
			],
			[
				7.6000000000000005,
				6.655691592904402
			],
			[
				7.800000000000001,
				6.655691592904402
			],
			[
				8.0,
				6.655691592904402
			],
			[
				8.200000000000001,
				6.655691592904402
			],
			[
				8.4,
				6.655691592904402
			],
			[
				8.6,
				6.655691592904402
			],
			[
				8.8,
				6.655691592904402
			],
			[
				9.0,
				6.655691592904402
			],
			[
				9.200000000000001,
				6.655691592904402
			],
			[
				9.4,
				6.655691592904402
			],
			[
				9.600000000000001,
				6.655691592904402
			],
			[
				9.8,
				6.655691592904402
			],
			[
				1.0e1,
				6.655691592904459
			],
			[
				1.0200000000000001e1,
				6.655691592904365
			],
			[
				1.04e1,
				6.655691592904519
			],
			[
				1.0600000000000001e1,
				6.655691592901122
			],
			[
				1.08e1,
				6.655691592930227
			],
			[
				1.1e1,
				6.655691592902612
			],
			[
				1.1200000000000001e1,
				6.655691592992267
			],
			[
				1.14e1,
				6.6556915451849665
			],
			[
				1.1600000000000001e1,
				6.655689438455434
			],
			[
				1.18e1,
				6.655642640716119
			],
			[
				1.2e1,
				6.655070453049029
			],
			[
				1.2200000000000001e1,
				6.650849143842555
			],
			[
				1.24e1,
				6.630645627933273
			],
			[
				1.2600000000000001e1,
				6.56399253603281
			],
			[
				1.28e1,
				6.404137373177856
			],
			[
				1.3e1,
				6.111013830885757
			],
			[
				1.3200000000000001e1,
				5.678698357271471
			],
			[
				1.34e1,
				5.139753511713179
			],
			[
				1.3600000000000001e1,
				4.545975535993686
			],
			[
				1.38e1,
				3.946636048229309
			],
			[
				1.4e1,
				3.3774173407134445
			],
			[
				1.4200000000000001e1,
				2.859127500456186
			],
			[
				1.44e1,
				2.40086148748824
			],
			[
				1.4600000000000001e1,
				2.003937955165216
			],
			[
				1.48e1,
				1.6651402753428117
			],
			[
				1.5e1,
				1.378975509470132
			],
			[
				1.5200000000000001e1,
				1.139098719764979
			],
			[
				1.54e1,
				0.9391403489858254
			],
			[
				1.5600000000000001e1,
				0.773144265834027
			],
			[
				1.58e1,
				0.6357673987081727
			],
			[
				1.6e1,
				0.5223410660395674
			],
			[
				1.62e1,
				0.4288568029107096
			],
			[
				1.6400000000000002e1,
				0.35191448413811877
			],
			[
				1.66e1,
				0.28865474026140114
			],
			[
				1.68e1,
				0.2366879603841502
			],
			[
				1.7e1,
				0.19402632568464728
			],
			[
				1.72e1,
				0.159021990801252
			],
			[
				1.7400000000000002e1,
				0.13031252374291036
			],
			[
				1.76e1,
				0.10677377018318035
			],
			[
				1.78e1,
				8.747963246806967e-2
			],
			[
				1.8e1,
				7.166811758895464e-2
			],
			[
				1.82e1,
				5.8712871275559464e-2
			],
			[
				1.8400000000000002e1,
				4.809942180086246e-2
			],
			[
				1.86e1,
				3.940546384650534e-2
			],
			[
				1.88e1,
				3.2284512275695065e-2
			],
			[
				1.9e1,
				2.6452402778752826e-2
			],
			[
				1.9200000000000003e1,
				2.1676161444849962e-2
			],
			[
				1.9400000000000002e1,
				1.7764819178049285e-2
			],
			[
				1.96e1,
				1.4561894153547583e-2
			],
			[
				1.98e1,
				1.1939175325617724e-2
			],
			[
				2.0e1,
				9.791600309819293e-3
			],
			[
				2.0200000000000003e1,
				8.032909412521216e-3
			],
			[
				2.0400000000000002e1,
				6.593261280543383e-3
			],
			[
				2.06e1,
				5.414396546339795e-3
			],
			[
				2.08e1,
				4.449151913788363e-3
			],
			[
				2.1e1,
				3.658768281353919e-3
			],
			[
				2.1200000000000003e1,
				3.0117405588585555e-3
			],
			[
				2.1400000000000002e1,
				2.481938312941412e-3
			],
			[
				2.16e1,
				2.048211144197176e-3
			],
			[
				2.18e1,
				1.6929995256887986e-3
			],
			[
				2.2e1,
				1.402238192801053e-3
			],
			[
				2.2200000000000003e1,
				1.1642344750198985e-3
			],
			[
				2.2400000000000002e1,
				9.690703333060657e-4
			],
			[
				2.26e1,
				8.096362630601872e-4
			],
			[
				2.28e1,
				6.789750286311236e-4
			],
			[
				2.3e1,
				5.719968436944667e-4
			],
			[
				2.3200000000000003e1,
				4.8440904589197586e-4
			],
			[
				2.3400000000000002e1,
				4.127114131496912e-4
			],
			[
				2.36e1,
				3.540156879650036e-4
			],
			[
				2.38e1,
				3.059224498485058e-4
			],
			[
				2.4e1,
				2.66580053383092e-4
			],
			[
				2.4200000000000003e1,
				2.343512714115814e-4
			],
			[
				2.4400000000000002e1,
				2.0796767913944247e-4
			],
			[
				2.46e1,
				1.8636721943132706e-4
			],
			[
				2.48e1,
				1.6868217158549914e-4
			],
			[
				2.5e1,
				1.5420338027238856e-4
			],
			[
				2.5200000000000003e1,
				1.4234920186706468e-4
			],
			[
				2.5400000000000002e1,
				1.3264388609546263e-4
			],
			[
				2.56e1,
				1.246984372688109e-4
			],
			[
				2.58e1,
				1.1819298983206661e-4
			],
			[
				2.6e1,
				1.128667525657212e-4
			],
			[
				2.6200000000000003e1,
				1.0850601115952596e-4
			],
			[
				2.6400000000000002e1,
				1.0493575284376e-4
			],
			[
				2.66e1,
				1.020125657391624e-4
			],
			[
				2.68e1,
				9.961962373705724e-5
			],
			[
				2.7e1,
				9.76598353988889e-5
			],
			[
				2.7200000000000003e1,
				9.605560811876135e-5
			],
			[
				2.7400000000000002e1,
				9.474207810833413e-5
			],
			[
				2.76e1,
				9.366661667653542e-5
			],
			[
				2.78e1,
				9.278626993070027e-5
			],
			[
				2.8e1,
				9.20653875463584e-5
			],
			[
				2.8200000000000003e1,
				9.147519345831245e-5
			],
			[
				2.8400000000000002e1,
				9.099205096951835e-5
			],
			[
				2.86e1,
				9.05964051789443e-5
			],
			[
				2.88e1,
				9.027244322734607e-5
			],
			[
				2.9e1,
				9.000707954009979e-5
			],
			[
				2.9200000000000003e1,
				8.979005195230982e-5
			],
			[
				2.9400000000000002e1,
				8.961212708236133e-5
			],
			[
				2.96e1,
				8.946660668651685e-5
			],
			[
				2.98e1,
				8.934739582711071e-5
			],
			[
				3.0e1,
				8.924979183544401e-5
			],
			[
				3.0200000000000003e1,
				8.916993234986403e-5
			],
			[
				3.0400000000000002e1,
				8.910447866616877e-5
			],
			[
				3.06e1,
				8.905095568489951e-5
			],
			[
				3.08e1,
				8.900708575976246e-5
			],
			[
				3.1e1,
				8.897119178452595e-5
			],
			[
				3.1200000000000003e1,
				8.894180350960124e-5
			],
			[
				3.1400000000000002e1,
				8.891772922248187e-5
			],
			[
				3.16e1,
				8.889803918810113e-5
			],
			[
				3.18e1,
				8.888189789235668e-5
			],
			[
				3.2e1,
				8.886869727953162e-5
			],
			[
				3.22e1,
				8.885785563128579e-5
			],
			[
				3.24e1,
				8.884892966487534e-5
			],
			[
				3.26e1,
				8.884163628430919e-5
			],
			[
				3.2800000000000004e1,
				8.88356940874635e-5
			],
			[
				3.3e1,
				8.883080247623631e-5
			],
			[
				3.32e1,
				8.882678584820614e-5
			],
			[
				3.34e1,
				8.882351139949396e-5
			],
			[
				3.36e1,
				8.88208383500455e-5
			],
			[
				3.3800000000000004e1,
				8.881863431164927e-5
			],
			[
				3.4e1,
				8.881683059436263e-5
			],
			[
				3.42e1,
				8.881536289451208e-5
			],
			[
				3.44e1,
				8.88141580204227e-5
			],
			[
				3.46e1,
				8.881316722653132e-5
			],
			[
				3.4800000000000004e1,
				8.881235885060956e-5
			],
			[
				3.5e1,
				8.881170001329153e-5
			],
			[
				3.52e1,
				8.881115696568465e-5
			],
			[
				3.54e1,
				8.881071205746327e-5
			],
			[
				3.56e1,
				8.881034982211045e-5
			],
			[
				3.5800000000000004e1,
				8.881005310312773e-5
			],
			[
				3.6e1,
				8.88098087763467e-5
			],
			[
				3.62e1,
				8.880960924428916e-5
			],
			[
				3.64e1,
				8.880944678923974e-5
			],
			[
				3.66e1,
				8.880931299060091e-5
			],
			[
				3.6800000000000004e1,
				8.880920323306452e-5
			],
			[
				3.7e1,
				8.880911381636825e-5
			],
			[
				3.72e1,
				8.88090368303951e-5
			],
			[
				3.74e1,
				8.880896179652709e-5
			],
			[
				3.76e1,
				8.880889096440914e-5
			],
			[
				3.7800000000000004e1,
				8.880882709516591e-5
			],
			[
				3.8e1,
				8.880877294492606e-5
			],
			[
				3.82e1,
				8.880873127037336e-5
			],
			[
				3.8400000000000006e1,
				8.880870463745527e-5
			],
			[
				3.86e1,
				8.880868314131707e-5
			],
			[
				3.8800000000000004e1,
				8.880866092475515e-5
			],
			[
				3.9e1,
				8.880863936078232e-5
			],
			[
				3.92e1,
				8.880861982329957e-5
			],
			[
				3.9400000000000006e1,
				8.880860368554178e-5
			],
			[
				3.96e1,
				8.880859232118787e-5
			],
			[
				3.9800000000000004e1,
				8.88085863894883e-5
			],
			[
				4.0e1,
				8.880858265758462e-5
			],
			[
				4.02e1,
				8.880858021065308e-5
			],
			[
				4.0400000000000006e1,
				8.880857866533365e-5
			],
			[
				4.06e1,
				8.880857764037575e-5
			],
			[
				4.0800000000000004e1,
				8.880857675241938e-5
			],
			[
				4.1e1,
				8.880857561965882e-5
			],
			[
				4.12e1,
				8.880857440995982e-5
			],
			[
				4.1400000000000006e1,
				8.88085736810984e-5
			],
			[
				4.16e1,
				8.880857330084702e-5
			],
			[
				4.1800000000000004e1,
				8.880857313631196e-5
			],
			[
				4.2e1,
				8.880857304993661e-5
			],
			[
				4.22e1,
				8.880857290893829e-5
			],
			[
				4.2400000000000006e1,
				8.880857259563335e-5
			],
			[
				4.26e1,
				8.880857232596018e-5
			],
			[
				4.2800000000000004e1,
				8.880857217152816e-5
			],
			[
				4.3e1,
				8.880857209647708e-5
			],
			[
				4.32e1,
				8.88085720647247e-5
			],
			[
				4.3400000000000006e1,
				8.880857204074388e-5
			],
			[
				4.36e1,
				8.88085719875642e-5
			],
			[
				4.3800000000000004e1,
				8.88085718989684e-5
			],
			[
				4.4e1,
				8.880857184012658e-5
			],
			[
				4.42e1,
				8.880857180781909e-5
			],
			[
				4.4400000000000006e1,
				8.880857179360824e-5
			],
			[
				4.46e1,
				8.880857178705792e-5
			],
			[
				4.4800000000000004e1,
				8.880857177839818e-5
			],
			[
				4.5e1,
				8.88085717600795e-5
			],
			[
				4.52e1,
				8.88085720771592e-5
			],
			[
				4.5400000000000006e1,
				8.880857298088074e-5
			],
			[
				4.56e1,
				8.880857442572498e-5
			],
			[
				4.5800000000000004e1,
				8.880857636550665e-5
			],
			[
				4.6e1,
				8.880857875293025e-5
			],
			[
				4.62e1,
				8.880858154203253e-5
			],
			[
				4.6400000000000006e1,
				8.880858468696129e-5
			],
			[
				4.66e1,
				8.880858813997694e-5
			],
			[
				4.6800000000000004e1,
				8.88085918558934e-5
			],
			[
				4.7e1,
				8.880859578785927e-5
			],
			[
				4.72e1,
				8.88085998889121e-5
			],
			[
				4.7400000000000006e1,
				8.880860411319969e-5
			],
			[
				4.76e1,
				8.880860841420368e-5
			],
			[
				4.7800000000000004e1,
				8.880861274562779e-5
			],
			[
				4.8e1,
				8.880861706028753e-5
			],
			[
				4.82e1,
				8.880862131266376e-5
			],
			[
				4.8400000000000006e1,
				8.880862545690427e-5
			],
			[
				4.86e1,
				8.880862944482537e-5
			],
			[
				4.8800000000000004e1,
				8.880863323157406e-5
			],
			[
				4.9e1,
				8.880863676941075e-5
			],
			[
				4.92e1,
				8.880864001270528e-5
			],
			[
				4.9400000000000006e1,
				8.88086429150503e-5
			],
			[
				4.96e1,
				8.880864542948341e-5
			],
			[
				4.9800000000000004e1,
				8.88086475107075e-5
			],
			[
				5.0e1,
				8.880864911176012e-5
			],
			[
				5.02e1,
				8.88086501854568e-5
			],
			[
				5.0400000000000006e1,
				8.880865068638943e-5
			],
			[
				5.06e1,
				8.880865070948207e-5
			],
			[
				5.0800000000000004e1,
				8.880865067006916e-5
			],
			[
				5.1e1,
				8.880865059923693e-5
			],
			[
				5.12e1,
				8.880865050187037e-5
			],
			[
				5.1400000000000006e1,
				8.880865038030095e-5
			],
			[
				5.16e1,
				8.880865023674911e-5
			],
			[
				5.1800000000000004e1,
				8.880865007510064e-5
			],
			[
				5.2e1,
				8.880864989757598e-5
			],
			[
				5.22e1,
				8.88086497075058e-5
			],
			[
				5.2400000000000006e1,
				8.88086495074436e-5
			],
			[
				5.26e1,
				8.880864930171928e-5
			],
			[
				5.2800000000000004e1,
				8.880864909144304e-5
			],
			[
				5.3e1,
				8.880864888127782e-5
			],
			[
				5.32e1,
				8.880864867255589e-5
			],
			[
				5.3400000000000006e1,
				8.880864846971814e-5
			],
			[
				5.36e1,
				8.8808648274874e-5
			],
			[
				5.3800000000000004e1,
				8.880864809102107e-5
			],
			[
				5.4e1,
				8.880864792104592e-5
			],
			[
				5.42e1,
				8.880864776905639e-5
			],
			[
				5.4400000000000006e1,
				8.880864763627372e-5
			],
			[
				5.46e1,
				8.880864752691675e-5
			],
			[
				5.4800000000000004e1,
				8.880864744387207e-5
			],
			[
				5.5e1,
				8.88086473892491e-5
			],
			[
				5.52e1,
				8.880864736682259e-5
			],
			[
				5.5400000000000006e1,
				8.88086473708194e-5
			],
			[
				5.56e1,
				8.880864738769478e-5
			],
			[
				5.5800000000000004e1,
				8.880864741589445e-5
			],
			[
				5.6e1,
				8.880864745419714e-5
			],
			[
				5.62e1,
				8.880864750115958e-5
			],
			[
				5.6400000000000006e1,
				8.880864755622664e-5
			],
			[
				5.66e1,
				8.880864761806606e-5
			],
			[
				5.6800000000000004e1,
				8.880864768556762e-5
			],
			[
				5.7e1,
				8.88086477576211e-5
			],
			[
				5.72e1,
				8.880864783311626e-5
			],
			[
				5.7400000000000006e1,
				8.880864791072085e-5
			],
			[
				5.76e1,
				8.880864799043486e-5
			],
			[
				5.7800000000000004e1,
				8.88086480692607e-5
			],
			[
				5.8e1,
				8.880864814708733e-5
			],
			[
				5.82e1,
				8.88086482235817e-5
			],
			[
				5.8400000000000006e1,
				8.880864829563517e-5
			],
			[
				5.86e1,
				8.880864836435798e-5
			],
			[
				5.8800000000000004e1,
				8.88086484271966e-5
			],
			[
				5.9e1,
				8.880864848337389e-5
			],
			[
				5.92e1,
				8.880864853189063e-5
			],
			[
				5.9400000000000006e1,
				8.880864857185866e-5
			],
			[
				5.96e1,
				8.88086486013906e-5
			],
			[
				5.9800000000000004e1,
				8.880864861993132e-5
			],
			[
				6.0e1,
				8.880864862648163e-5
			]
		]
	],
	[
		[
			[
				0.0,
				1.0
			],
			[
				0.2,
				1.0
			],
			[
				0.4,
				1.0
			],
			[
				0.6000000000000001,
				1.0
			],
			[
				0.8,
				1.0
			],
			[
				1.0,
				1.0
			],
			[
				1.2000000000000002,
				1.0
			],
			[
				1.4000000000000001,
				1.0
			],
			[
				1.6,
				1.0
			],
			[
				1.8,
				1.0
			],
			[
				2.0,
				1.0
			],
			[
				2.2,
				1.0
			],
			[
				2.4000000000000004,
				1.0
			],
			[
				2.6,
				1.0
			],
			[
				2.8000000000000003,
				1.0
			],
			[
				3.0,
				1.0
			],
			[
				3.2,
				1.0
			],
			[
				3.4000000000000004,
				1.0
			],
			[
				3.6,
				1.0
			],
			[
				3.8000000000000003,
				1.0
			],
			[
				4.0,
				1.0
			],
			[
				4.2,
				1.0
			],
			[
				4.4,
				1.0
			],
			[
				4.6000000000000005,
				1.0
			],
			[
				4.800000000000001,
				1.0
			],
			[
				5.0,
				1.0
			],
			[
				5.2,
				1.0
			],
			[
				5.4,
				1.0
			],
			[
				5.6000000000000005,
				1.0
			],
			[
				5.800000000000001,
				1.0
			],
			[
				6.0,
				1.0
			],
			[
				6.2,
				1.0
			],
			[
				6.4,
				1.0
			],
			[
				6.6000000000000005,
				1.0
			],
			[
				6.800000000000001,
				1.0
			],
			[
				7.0,
				1.0
			],
			[
				7.2,
				1.0
			],
			[
				7.4,
				1.0
			],
			[
				7.6000000000000005,
				1.0
			],
			[
				7.800000000000001,
				1.0
			],
			[
				8.0,
				1.0
			],
			[
				8.200000000000001,
				1.0
			],
			[
				8.4,
				1.0
			],
			[
				8.6,
				1.0
			],
			[
				8.8,
				1.0
			],
			[
				9.0,
				1.0
			],
			[
				9.200000000000001,
				1.0
			],
			[
				9.4,
				1.0
			],
			[
				9.600000000000001,
				1.0
			],
			[
				9.8,
				1.0
			],
			[
				1.0e1,
				0.9999999995935674
			],
			[
				1.0200000000000001e1,
				1.0000000003048244
			],
			[
				1.04e1,
				0.9999999995681654
			],
			[
				1.0600000000000001e1,
				1.000000023869444
			],
			[
				1.08e1,
				0.9999998121350282
			],
			[
				1.1e1,
				0.99999998734132
			],
			[
				1.1200000000000001e1,
				0.9999943578612178
			],
			[
				1.14e1,
				0.9999133430205758
			],
			[
				1.1600000000000001e1,
				0.9978302125561257
			],
			[
				1.18e1,
				0.972049525425382
			],
			[
				1.2e1,
				0.7872772099275513
			],
			[
				1.2200000000000001e1,
				1.0828480185913314e-2
			],
			[
				1.24e1,
				1.9623183559137845
			],
			[
				1.2600000000000001e1,
				5.048006512367139
			],
			[
				1.28e1,
				7.911683393614791
			],
			[
				1.3e1,
				9.109019110740432
			],
			[
				1.3200000000000001e1,
				8.489285727935846
			],
			[
				1.34e1,
				6.914624386338897
			],
			[
				1.3600000000000001e1,
				5.22581126113984
			],
			[
				1.38e1,
				3.820841689247019
			],
			[
				1.4e1,
				2.7730747614814533
			],
			[
				1.4200000000000001e1,
				2.0257832468464128
			],
			[
				1.44e1,
				1.4988577827759828
			],
			[
				1.4600000000000001e1,
				1.1252471876389678
			],
			[
				1.48e1,
				0.8567400983692555
			],
			[
				1.5e1,
				0.6605729919592702
			],
			[
				1.5200000000000001e1,
				0.5148557543777796
			],
			[
				1.54e1,
				0.40493058156925343
			],
			[
				1.5600000000000001e1,
				0.32086457158348547
			],
			[
				1.58e1,
				0.25581360419791244
			],
			[
				1.6e1,
				0.2049736738595076
			],
			[
				1.62e1,
				0.16490904491799663
			],
			[
				1.6400000000000002e1,
				0.1331180862667387
			],
			[
				1.66e1,
				0.10774884320602496
			],
			[
				1.68e1,
				8.740967332425598e-2
			],
			[
				1.7e1,
				7.104093352937979e-2
			],
			[
				1.72e1,
				5.782622028702433e-2
			],
			[
				1.7400000000000002e1,
				4.713028634381322e-2
			],
			[
				1.76e1,
				3.845375042061927e-2
			],
			[
				1.78e1,
				3.140867410683934e-2
			],
			[
				1.8e1,
				2.5673409232669364e-2
			],
			[
				1.82e1,
				2.1002651437201703e-2
			],
			[
				1.8400000000000002e1,
				1.7194706794876558e-2
			],
			[
				1.86e1,
				1.4087725578765253e-2
			],
			[
				1.88e1,
				1.1550759800698973e-2
			],
			[
				1.9e1,
				9.48022486677802e-3
			],
			[
				1.9200000000000003e1,
				7.796492722271342e-3
			],
			[
				1.9400000000000002e1,
				6.400024536089122e-3
			],
			[
				1.96e1,
				5.255569508498814e-3
			],
			[
				1.98e1,
				4.378915253053339e-3
			],
			[
				2.0e1,
				3.589075765996208e-3
			],
			[
				2.0200000000000003e1,
				1.2910041795755056e-3
			],
			[
				2.0400000000000002e1,
				2.0346205157215635e-3
			],
			[
				2.06e1,
				1.9202011671077823e-3
			],
			[
				2.08e1,
				1.7012156392188782e-3
			],
			[
				2.1e1,
				9.869976648222423e-4
			],
			[
				2.1200000000000003e1,
				1.184088168264541e-3
			],
			[
				2.1400000000000002e1,
				1.0190229651561022e-3
			],
			[
				2.16e1,
				1.2312012688320273e-3
			],
			[
				2.18e1,
				7.002598058949427e-4
			],
			[
				2.2e1,
				7.349701032772771e-4
			],
			[
				2.2200000000000003e1,
				1.1566787836145842e-3
			],
			[
				2.2400000000000002e1,
				6.471321872927316e-4
			],
			[
				2.26e1,
				4.1091919535274357e-4
			],
			[
				2.28e1,
				3.6966366397939154e-4
			],
			[
				2.3e1,
				3.317218088130236e-4
			],
			[
				2.3200000000000003e1,
				2.9391685155544245e-4
			],
			[
				2.3400000000000002e1,
				3.550738049888924e-4
			],
			[
				2.36e1,
				4.4236983395196106e-4
			],
			[
				2.38e1,
				2.522303852694474e-4
			],
			[
				2.4e1,
				3.313403337763532e-4
			],
			[
				2.4200000000000003e1,
				2.6834396618236056e-4
			],
			[
				2.4400000000000002e1,
				2.4033072862783555e-4
			],
			[
				2.46e1,
				2.2512871026791892e-4
			],
			[
				2.48e1,
				2.1225160243210084e-4
			],
			[
				2.5e1,
				2.0468471770884733e-4
			],
			[
				2.5200000000000003e1,
				1.9875004487612813e-4
			],
			[
				2.5400000000000002e1,
				1.9422031617488678e-4
			],
			[
				2.56e1,
				1.9062097505040398e-4
			],
			[
				2.58e1,
				1.8781177475934996e-4
			],
			[
				2.6e1,
				1.8558434665560952e-4
			],
			[
				2.6200000000000003e1,
				1.8378581918487846e-4
			],
			[
				2.6400000000000002e1,
				1.823298233167847e-4
			],
			[
				2.66e1,
				1.811496702464055e-4
			],
			[
				2.68e1,
				1.8019090436460772e-4
			],
			[
				2.7e1,
				1.7940978548680597e-4
			],
			[
				2.7200000000000003e1,
				1.7877333965632403e-4
			],
			[
				2.7400000000000002e1,
				1.7825508102009557e-4
			],
			[
				2.76e1,
				1.7783076968780342e-4
			],
			[
				2.78e1,
				1.7748412930607138e-4
			],
			[
				2.8e1,
				1.772008161937677e-4
			],
			[
				2.8200000000000003e1,
				1.7696920045318087e-4
			],
			[
				2.8400000000000002e1,
				1.7677981770991558e-4
			],
			[
				2.86e1,
				1.7662488647429697e-4
			],
			[
				2.88e1,
				1.7649812821085575e-4
			],
			[
				2.9e1,
				1.7639434185268144e-4
			],
			[
				2.9200000000000003e1,
				1.763095117621738e-4
			],
			[
				2.9400000000000002e1,
				1.7624000121463368e-4
			],
			[
				2.96e1,
				1.7618316416490032e-4
			],
			[
				2.98e1,
				1.7613662128912466e-4
			],
			[
				3.0e1,
				1.7609851823907618e-4
			],
			[
				3.0200000000000003e1,
				1.7606735417774466e-4
			],
			[
				3.0400000000000002e1,
				1.7604181454999868e-4
			],
			[
				3.06e1,
				1.760209361951759e-4
			],
			[
				3.08e1,
				1.760038194584812e-4
			],
			[
				3.1e1,
				1.7598981658739632e-4
			],
			[
				3.1200000000000003e1,
				1.7597835815363894e-4
			],
			[
				3.1400000000000002e1,
				1.7596896363492043e-4
			],
			[
				3.16e1,
				1.7596128375352293e-4
			],
			[
				3.18e1,
				1.7595499039968487e-4
			],
			[
				3.2e1,
				1.7594984013746817e-4
			],
			[
				3.22e1,
				1.7594561704936673e-4
			],
			[
				3.24e1,
				1.7594213697069705e-4
			],
			[
				3.26e1,
				1.7593928559245242e-4
			],
			[
				3.2800000000000004e1,
				1.7593697189077773e-4
			],
			[
				3.3e1,
				1.7593506250435098e-4
			],
			[
				3.32e1,
				1.7593349392885926e-4
			],
			[
				3.34e1,
				1.759322174768041e-4
			],
			[
				3.36e1,
				1.759311759934601e-4
			],
			[
				3.3800000000000004e1,
				1.7593031655782632e-4
			],
			[
				3.4e1,
				1.759296116514708e-4
			],
			[
				3.42e1,
				1.7592904010577115e-4
			],
			[
				3.44e1,
				1.7592857228487802e-4
			],
			[
				3.46e1,
				1.7592818702083513e-4
			],
			[
				3.4800000000000004e1,
				1.7592786949549577e-4
			],
			[
				3.5e1,
				1.7592761124141099e-4
			],
			[
				3.52e1,
				1.7592739744087815e-4
			],
			[
				3.54e1,
				1.7592722597714605e-4
			],
			[
				3.56e1,
				1.7592708203229002e-4
			],
			[
				3.5800000000000004e1,
				1.759269677232833e-4
			],
			[
				3.6e1,
				1.7592687246548167e-4
			],
			[
				3.62e1,
				1.7592679414257795e-4
			],
			[
				3.64e1,
				1.7592672852062563e-4
			],
			[
				3.66e1,
				1.7592668195032246e-4
			],
			[
				3.6800000000000004e1,
				1.759266353800193e-4
			],
			[
				3.7e1,
				1.759266036271967e-4
			],
			[
				3.72e1,
				1.759265718748182e-4
			],
			[
				3.74e1,
				1.7592654647269335e-4
			],
			[
				3.76e1,
				1.7592651260334158e-4
			],
			[
				3.7800000000000004e1,
				1.7592648931819e-4
			],
			[
				3.8e1,
				1.759264723835141e-4
			],
			[
				3.82e1,
				1.7592645544883823e-4
			],
			[
				3.8400000000000006e1,
				1.7592644486463804e-4
			],
			[
				3.86e1,
				1.7592643216368664e-4
			],
			[
				3.8800000000000004e1,
				1.7592642369623768e-4
			],
			[
				3.9e1,
				1.7592641522901076e-4
			],
			[
				3.92e1,
				1.7592640887853506e-4
			],
			[
				3.9400000000000006e1,
				1.759264025278373e-4
			],
			[
				3.96e1,
				1.7592639829411283e-4
			],
			[
				3.9800000000000004e1,
				1.759263940606104e-4
			],
			[
				4.0e1,
				1.759263940606104e-4
			],
			[
				4.02e1,
				1.759263940606104e-4
			],
			[
				4.0400000000000006e1,
				1.7592639194363713e-4
			],
			[
				4.06e1,
				1.759263940606104e-4
			],
			[
				4.0800000000000004e1,
				1.7592639194363713e-4
			],
			[
				4.1e1,
				1.759263940606104e-4
			],
			[
				4.12e1,
				1.759263877101347e-4
			],
			[
				4.1400000000000006e1,
				1.759263940606104e-4
			],
			[
				4.16e1,
				1.759263898268859e-4
			],
			[
				4.1800000000000004e1,
				1.7592639194363713e-4
			],
			[
				4.2e1,
				1.759263877101347e-4
			],
			[
				4.22e1,
				1.759263898268859e-4
			],
			[
				4.2400000000000006e1,
				1.759263898268859e-4
			],
			[
				4.26e1,
				1.759263898268859e-4
			],
			[
				4.2800000000000004e1,
				1.759263877101347e-4
			],
			[
				4.3e1,
				1.759263877101347e-4
			],
			[
				4.32e1,
				1.759263877101347e-4
			],
			[
				4.3400000000000006e1,
				1.759263877101347e-4
			],
			[
				4.36e1,
				1.7592638559316143e-4
			],
			[
				4.3800000000000004e1,
				1.759263898268859e-4
			],
			[
				4.4e1,
				1.759263898268859e-4
			],
			[
				4.42e1,
				1.759263877101347e-4
			],
			[
				4.4400000000000006e1,
				1.759263898268859e-4
			],
			[
				4.46e1,
				1.759263898268859e-4
			],
			[
				4.4800000000000004e1,
				1.7592638559316143e-4
			],
			[
				4.5e1,
				1.759263877101347e-4
			],
			[
				4.52e1,
				1.759263898268859e-4
			],
			[
				4.5400000000000006e1,
				1.759263877101347e-4
			],
			[
				4.56e1,
				1.7592638559316143e-4
			],
			[
				4.5800000000000004e1,
				1.759263877101347e-4
			],
			[
				4.6e1,
				1.759263877101347e-4
			],
			[
				4.62e1,
				1.759263877101347e-4
			],
			[
				4.6400000000000006e1,
				1.7592639194363713e-4
			],
			[
				4.66e1,
				1.7592639194363713e-4
			],
			[
				4.6800000000000004e1,
				1.759263961773616e-4
			],
			[
				4.7e1,
				1.759264004110861e-4
			],
			[
				4.72e1,
				1.759264004110861e-4
			],
			[
				4.7400000000000006e1,
				1.759264004110861e-4
			],
			[
				4.76e1,
				1.759264025278373e-4
			],
			[
				4.7800000000000004e1,
				1.7592640464481057e-4
			],
			[
				4.8e1,
				1.7592640464481057e-4
			],
			[
				4.82e1,
				1.759264025278373e-4
			],
			[
				4.8400000000000006e1,
				1.7592640887853506e-4
			],
			[
				4.86e1,
				1.7592640887853506e-4
			],
			[
				4.8800000000000004e1,
				1.759264131120375e-4
			],
			[
				4.9e1,
				1.759264131120375e-4
			],
			[
				4.92e1,
				1.759264131120375e-4
			],
			[
				4.9400000000000006e1,
				1.759264131120375e-4
			],
			[
				4.96e1,
				1.759264131120375e-4
			],
			[
				4.9800000000000004e1,
				1.7592641522901076e-4
			],
			[
				5.0e1,
				1.7592641734576198e-4
			],
			[
				5.02e1,
				1.7592641734576198e-4
			],
			[
				5.0400000000000006e1,
				1.7592641734576198e-4
			],
			[
				5.06e1,
				1.7592641734576198e-4
			],
			[
				5.0800000000000004e1,
				1.759264194625132e-4
			],
			[
				5.1e1,
				1.7592641522901076e-4
			],
			[
				5.12e1,
				1.7592641734576198e-4
			],
			[
				5.1400000000000006e1,
				1.7592641734576198e-4
			],
			[
				5.16e1,
				1.7592641734576198e-4
			],
			[
				5.1800000000000004e1,
				1.759264194625132e-4
			],
			[
				5.2e1,
				1.7592641734576198e-4
			],
			[
				5.22e1,
				1.7592641734576198e-4
			],
			[
				5.2400000000000006e1,
				1.7592641522901076e-4
			],
			[
				5.26e1,
				1.7592641734576198e-4
			],
			[
				5.2800000000000004e1,
				1.7592641522901076e-4
			],
			[
				5.3e1,
				1.759264194625132e-4
			],
			[
				5.32e1,
				1.7592641522901076e-4
			],
			[
				5.3400000000000006e1,
				1.7592641734576198e-4
			],
			[
				5.36e1,
				1.7592641734576198e-4
			],
			[
				5.3800000000000004e1,
				1.7592641734576198e-4
			],
			[
				5.4e1,
				1.7592641522901076e-4
			],
			[
				5.42e1,
				1.759264194625132e-4
			],
			[
				5.4400000000000006e1,
				1.7592641522901076e-4
			],
			[
				5.46e1,
				1.7592641522901076e-4
			],
			[
				5.4800000000000004e1,
				1.7592641734576198e-4
			],
			[
				5.5e1,
				1.7592641734576198e-4
			],
			[
				5.52e1,
				1.7592641734576198e-4
			],
			[
				5.5400000000000006e1,
				1.7592641734576198e-4
			],
			[
				5.56e1,
				1.7592641734576198e-4
			],
			[
				5.5800000000000004e1,
				1.7592641734576198e-4
			],
			[
				5.6e1,
				1.759264194625132e-4
			],
			[
				5.62e1,
				1.7592641734576198e-4
			],
			[
				5.6400000000000006e1,
				1.7592641734576198e-4
			],
			[
				5.66e1,
				1.7592641734576198e-4
			],
			[
				5.6800000000000004e1,
				1.7592641734576198e-4
			],
			[
				5.7e1,
				1.7592641734576198e-4
			],
			[
				5.72e1,
				1.7592641734576198e-4
			],
			[
				5.7400000000000006e1,
				1.7592641522901076e-4
			],
			[
				5.76e1,
				1.759264194625132e-4
			],
			[
				5.7800000000000004e1,
				1.7592641734576198e-4
			],
			[
				5.8e1,
				1.7592641522901076e-4
			],
			[
				5.82e1,
				1.759264194625132e-4
			],
			[
				5.8400000000000006e1,
				1.7592641522901076e-4
			],
			[
				5.86e1,
				1.7592641734576198e-4
			],
			[
				5.8800000000000004e1,
				1.7592641734576198e-4
			],
			[
				5.9e1,
				1.7592641734576198e-4
			],
			[
				5.92e1,
				1.7592641734576198e-4
			],
			[
				5.9400000000000006e1,
				1.759264194625132e-4
			],
			[
				5.96e1,
				1.7592641734576198e-4
			],
			[
				5.9800000000000004e1,
				1.7592641734576198e-4
			],
			[
				6.0e1,
				1.7592641734576198e-4
			]
		],
		[
			[
				0.0,
				1.0000000000042337
			],
			[
				0.2,
				1.0000000000042337
			],
			[
				0.4,
				1.0000000000042337
			],
			[
				0.6000000000000001,
				1.0000000000042337
			],
			[
				0.8,
				1.0000000000042337
			],
			[
				1.0,
				1.0000000000042337
			],
			[
				1.2000000000000002,
				1.0000000000042337
			],
			[
				1.4000000000000001,
				1.0000000000042337
			],
			[
				1.6,
				1.0000000000042337
			],
			[
				1.8,
				1.0000000000042337
			],
			[
				2.0,
				1.0000000000042337
			],
			[
				2.2,
				1.0000000000042337
			],
			[
				2.4000000000000004,
				1.0000000000042337
			],
			[
				2.6,
				1.0000000000042337
			],
			[
				2.8000000000000003,
				1.0000000000042337
			],
			[
				3.0,
				1.0000000000042337
			],
			[
				3.2,
				1.0000000000042337
			],
			[
				3.4000000000000004,
				1.0000000000042337
			],
			[
				3.6,
				1.0000000000042337
			],
			[
				3.8000000000000003,
				1.0000000000042337
			],
			[
				4.0,
				1.0000000000042337
			],
			[
				4.2,
				1.0000000000042337
			],
			[
				4.4,
				1.0000000000042337
			],
			[
				4.6000000000000005,
				1.0000000000042337
			],
			[
				4.800000000000001,
				1.0000000000042337
			],
			[
				5.0,
				1.0000000000042337
			],
			[
				5.2,
				1.0000000000042337
			],
			[
				5.4,
				1.0000000000042337
			],
			[
				5.6000000000000005,
				1.0000000000042337
			],
			[
				5.800000000000001,
				1.0000000000042337
			],
			[
				6.0,
				1.0000000000042337
			],
			[
				6.2,
				1.0000000000042337
			],
			[
				6.4,
				1.0000000000042337
			],
			[
				6.6000000000000005,
				1.0000000000042337
			],
			[
				6.800000000000001,
				1.0000000000042337
			],
			[
				7.0,
				1.0000000000042337
			],
			[
				7.2,
				1.0000000000042337
			],
			[
				7.4,
				1.0000000000042337
			],
			[
				7.6000000000000005,
				1.0000000000042337
			],
			[
				7.800000000000001,
				1.0000000000042337
			],
			[
				8.0,
				1.0000000000042337
			],
			[
				8.200000000000001,
				1.0000000000042337
			],
			[
				8.4,
				1.0000000000042337
			],
			[
				8.6,
				1.0000000000042337
			],
			[
				8.8,
				1.0000000000042337
			],
			[
				9.0,
				1.0000000000042337
			],
			[
				9.200000000000001,
				1.0000000000042337
			],
			[
				9.4,
				1.0000000000042337
			],
			[
				9.600000000000001,
				1.0000000000042337
			],
			[
				9.8,
				1.0000000000042337
			],
			[
				1.0e1,
				0.9999999991066951
			],
			[
				1.0200000000000001e1,
				1.000000000685855
			],
			[
				1.04e1,
				1.0000000003259928
			],
			[
				1.0600000000000001e1,
				1.0000000483527707
			],
			[
				1.08e1,
				0.9999996195241099
			],
			[
				1.1e1,
				0.9999999847545463
			],
			[
				1.1200000000000001e1,
				0.9999900499430723
			],
			[
				1.14e1,
				0.9999034443011576
			],
			[
				1.1600000000000001e1,
				0.9977104818794109
			],
			[
				1.18e1,
				0.9721832039352768
			],
			[
				1.2e1,
				0.7896951331678711
			],
			[
				1.2200000000000001e1,
				1.739867325382316e-2
			],
			[
				1.24e1,
				1.9523100189865161
			],
			[
				1.2600000000000001e1,
				5.038571722842264
			],
			[
				1.28e1,
				7.905468552509298
			],
			[
				1.3e1,
				9.10510766652058
			],
			[
				1.3200000000000001e1,
				8.486104949147162
			],
			[
				1.34e1,
				6.911805681902519
			],
			[
				1.3600000000000001e1,
				5.223464844799276
			],
			[
				1.38e1,
				3.8189996094057523
			],
			[
				1.4e1,
				2.7716586998961508
			],
			[
				1.4200000000000001e1,
				2.024686432470937
			],
			[
				1.44e1,
				1.4979878240223736
			],
			[
				1.4600000000000001e1,
				1.1245367271815119
			],
			[
				1.48e1,
				0.8561423278550502
			],
			[
				1.5e1,
				0.6600559647178597
			],
			[
				1.5200000000000001e1,
				0.5143975723258898
			],
			[
				1.54e1,
				0.4045160233628686
			],
			[
				1.5600000000000001e1,
				0.32048286594797015
			],
			[
				1.58e1,
				0.2554569875772692
			],
			[
				1.6e1,
				0.20463644491882294
			],
			[
				1.62e1,
				0.1645869504730979
			],
			[
				1.6400000000000002e1,
				0.13280790638788753
			],
			[
				1.66e1,
				0.10744810751266098
			],
			[
				1.68e1,
				8.711646614108082e-2
			],
			[
				1.7e1,
				7.075377791972426e-2
			],
			[
				1.72e1,
				5.7543909082226286e-2
			],
			[
				1.7400000000000002e1,
				4.685172737339127e-2
			],
			[
				1.76e1,
				3.8177540637656326e-2
			],
			[
				1.78e1,
				3.113646091099609e-2
			],
			[
				1.8e1,
				2.5402848239587827e-2
			],
			[
				1.82e1,
				2.0733728977412547e-2
			],
			[
				1.8400000000000002e1,
				1.6927394945194685e-2
			],
			[
				1.86e1,
				1.3821120903700246e-2
			],
			[
				1.88e1,
				1.1284565504480426e-2
			],
			[
				1.9e1,
				9.219972289810308e-3
			],
			[
				1.9200000000000003e1,
				7.532956075166242e-3
			],
			[
				1.9400000000000002e1,
				6.134823234463127e-3
			],
			[
				1.96e1,
				4.9782128692390515e-3
			],
			[
				1.98e1,
				4.1499702239722325e-3
			],
			[
				2.0e1,
				3.3284422469053165e-3
			],
			[
				2.0200000000000003e1,
				6.155117472134153e-4
			],
			[
				2.0400000000000002e1,
				1.3547466895640348e-3
			],
			[
				2.06e1,
				1.5351044560512062e-3
			],
			[
				2.08e1,
				1.4344351386876841e-3
			],
			[
				2.1e1,
				2.925684391201777e-4
			],
			[
				2.1200000000000003e1,
				9.059609704933358e-4
			],
			[
				2.1400000000000002e1,
				7.61677796974336e-4
			],
			[
				2.16e1,
				1.3313324584061093e-3
			],
			[
				2.18e1,
				4.022587620875484e-4
			],
			[
				2.2e1,
				5.711653739395306e-4
			],
			[
				2.2200000000000003e1,
				1.488288288849171e-3
			],
			[
				2.2400000000000002e1,
				2.01670247358543e-3
			],
			[
				2.26e1,
				1.3354027215939368e-4
			],
			[
				2.28e1,
				9.683722494613356e-5
			],
			[
				2.3e1,
				5.853859557469754e-5
			],
			[
				2.3200000000000003e1,
				1.3832365192145701e-5
			],
			[
				2.3400000000000002e1,
				1.5963468456337004e-4
			],
			[
				2.36e1,
				3.5272427142740703e-4
			],
			[
				2.38e1,
				7.2622284803536274e-6
			],
			[
				2.4e1,
				1.6295127777077312e-4
			],
			[
				2.4200000000000003e1,
				4.9292141103052245e-5
			],
			[
				2.4400000000000002e1,
				2.8998354058007436e-6
			],
			[
				2.46e1,
				1.976849150120419e-5
			],
			[
				2.48e1,
				3.9180806933769574e-5
			],
			[
				2.5e1,
				4.918089052019514e-5
			],
			[
				2.5200000000000003e1,
				5.685228397189768e-5
			],
			[
				2.5400000000000002e1,
				6.24812496828886e-5
			],
			[
				2.56e1,
				6.687364017365915e-5
			],
			[
				2.58e1,
				7.019706388200486e-5
			],
			[
				2.6e1,
				7.277437059749481e-5
			],
			[
				2.6200000000000003e1,
				7.483471841429612e-5
			],
			[
				2.6400000000000002e1,
				7.648889036282469e-5
			],
			[
				2.66e1,
				7.781958223362917e-5
			],
			[
				2.68e1,
				7.889440418484828e-5
			],
			[
				2.7e1,
				7.976655760011386e-5
			],
			[
				2.7200000000000003e1,
				8.0474624463589e-5
			],
			[
				2.7400000000000002e1,
				8.104872417813436e-5
			],
			[
				2.76e1,
				8.151873853157188e-5
			],
			[
				2.78e1,
				8.190211395808777e-5
			],
			[
				2.8e1,
				8.22149802193195e-5
			],
			[
				2.8200000000000003e1,
				8.247046328724306e-5
			],
			[
				2.8400000000000002e1,
				8.267916692294985e-5
			],
			[
				2.86e1,
				8.284976803785149e-5
			],
			[
				2.88e1,
				8.298925748295716e-5
			],
			[
				2.9e1,
				8.310342903905532e-5
			],
			[
				2.9200000000000003e1,
				8.319670107204136e-5
			],
			[
				2.9400000000000002e1,
				8.327310086275741e-5
			],
			[
				2.96e1,
				8.333555599560061e-5
			],
			[
				2.98e1,
				8.338668446761233e-5
			],
			[
				3.0e1,
				8.342853643439341e-5
			],
			[
				3.0200000000000003e1,
				8.346275773629674e-5
			],
			[
				3.0400000000000002e1,
				8.349080052283409e-5
			],
			[
				3.06e1,
				8.351372109516308e-5
			],
			[
				3.08e1,
				8.353251436621356e-5
			],
			[
				3.1e1,
				8.354788577158434e-5
			],
			[
				3.1200000000000003e1,
				8.356045977819804e-5
			],
			[
				3.1400000000000002e1,
				8.35707751205561e-5
			],
			[
				3.16e1,
				8.357920489110438e-5
			],
			[
				3.18e1,
				8.358611001058058e-5
			],
			[
				3.2e1,
				8.359176619665565e-5
			],
			[
				3.22e1,
				8.3596396775798e-5
			],
			[
				3.24e1,
				8.360021554809638e-5
			],
			[
				3.26e1,
				8.360335005308528e-5
			],
			[
				3.2800000000000004e1,
				8.360588708133943e-5
			],
			[
				3.3e1,
				8.360798380746548e-5
			],
			[
				3.32e1,
				8.360970691212444e-5
			],
			[
				3.34e1,
				8.36111061407463e-5
			],
			[
				3.36e1,
				8.361225029063224e-5
			],
			[
				3.3800000000000004e1,
				8.361319281191548e-5
			],
			[
				3.4e1,
				8.36139681031911e-5
			],
			[
				3.42e1,
				8.361459309891295e-5
			],
			[
				3.44e1,
				8.361510484411472e-5
			],
			[
				3.46e1,
				8.36155287405882e-5
			],
			[
				3.4800000000000004e1,
				8.361587748928478e-5
			],
			[
				3.5e1,
				8.361616273300232e-5
			],
			[
				3.52e1,
				8.36163992893324e-5
			],
			[
				3.54e1,
				8.361658398337024e-5
			],
			[
				3.56e1,
				8.361674592127777e-5
			],
			[
				3.5800000000000004e1,
				8.361686922708778e-5
			],
			[
				3.6e1,
				8.361697189351869e-5
			],
			[
				3.62e1,
				8.3617059742358e-5
			],
			[
				3.64e1,
				8.361713383153724e-5
			],
			[
				3.66e1,
				8.361717987281914e-5
			],
			[
				3.6800000000000004e1,
				8.361723438121693e-5
			],
			[
				3.7e1,
				8.361726719219309e-5
			],
			[
				3.72e1,
				8.36173031784071e-5
			],
			[
				3.74e1,
				8.361732805128863e-5
			],
			[
				3.76e1,
				8.36173682711161e-5
			],
			[
				3.7800000000000004e1,
				8.361739367312992e-5
			],
			[
				3.8e1,
				8.361741007856249e-5
			],
			[
				3.82e1,
				8.361743018858725e-5
			],
			[
				3.8400000000000006e1,
				8.361744077278743e-5
			],
			[
				3.86e1,
				8.361745929508224e-5
			],
			[
				3.8800000000000004e1,
				8.361746617480126e-5
			],
			[
				3.9e1,
				8.361747517138252e-5
			],
			[
				3.92e1,
				8.361748258034485e-5
			],
			[
				3.9400000000000006e1,
				8.361748787233392e-5
			],
			[
				3.96e1,
				8.361749369367732e-5
			],
			[
				3.9800000000000004e1,
				8.361750004415303e-5
			],
			[
				4.0e1,
				8.361750004415303e-5
			],
			[
				4.02e1,
				8.361749792740181e-5
			],
			[
				4.0400000000000006e1,
				8.361750216101527e-5
			],
			[
				4.06e1,
				8.361749739815849e-5
			],
			[
				4.0800000000000004e1,
				8.361750057339634e-5
			],
			[
				4.1e1,
				8.361749739815849e-5
			],
			[
				4.12e1,
				8.361750745311536e-5
			],
			[
				4.1400000000000006e1,
				8.361749633978288e-5
			],
			[
				4.16e1,
				8.361750427787751e-5
			],
			[
				4.1800000000000004e1,
				8.361750057339634e-5
			],
			[
				4.2e1,
				8.361750639473975e-5
			],
			[
				4.22e1,
				8.361750427787751e-5
			],
			[
				4.2400000000000006e1,
				8.361750427787751e-5
			],
			[
				4.26e1,
				8.361750427787751e-5
			],
			[
				4.2800000000000004e1,
				8.361750904073428e-5
			],
			[
				4.3e1,
				8.361750851149097e-5
			],
			[
				4.32e1,
				8.361750639473975e-5
			],
			[
				4.3400000000000006e1,
				8.361750798224765e-5
			],
			[
				4.36e1,
				8.361751062846423e-5
			],
			[
				4.3800000000000004e1,
				8.361750427787751e-5
			],
			[
				4.4e1,
				8.361750374874521e-5
			],
			[
				4.42e1,
				8.361750904073428e-5
			],
			[
				4.4400000000000006e1,
				8.36175032195019e-5
			],
			[
				4.46e1,
				8.361750427787751e-5
			],
			[
				4.4800000000000004e1,
				8.361751274521545e-5
			],
			[
				4.5e1,
				8.361750745311536e-5
			],
			[
				4.52e1,
				8.361750374874521e-5
			],
			[
				4.5400000000000006e1,
				8.361750692387204e-5
			],
			[
				4.56e1,
				8.361751327445877e-5
			],
			[
				4.5800000000000004e1,
				8.361751062846423e-5
			],
			[
				4.6e1,
				8.361750956986658e-5
			],
			[
				4.62e1,
				8.361751168683984e-5
			],
			[
				4.6400000000000006e1,
				8.361750427787751e-5
			],
			[
				4.66e1,
				8.361750533625312e-5
			],
			[
				4.6800000000000004e1,
				8.36174968690262e-5
			],
			[
				4.7e1,
				8.361749051843947e-5
			],
			[
				4.72e1,
				8.36174921060584e-5
			],
			[
				4.7400000000000006e1,
				8.361749316443401e-5
			],
			[
				4.76e1,
				8.361749051843947e-5
			],
			[
				4.7800000000000004e1,
				8.361748787233392e-5
			],
			[
				4.8e1,
				8.361748946006387e-5
			],
			[
				4.82e1,
				8.361749528129625e-5
			],
			[
				4.8400000000000006e1,
				8.361748469709607e-5
			],
			[
				4.86e1,
				8.361748628471499e-5
			],
			[
				4.8800000000000004e1,
				8.361747940499598e-5
			],
			[
				4.9e1,
				8.361747993423929e-5
			],
			[
				4.92e1,
				8.36174809926149e-5
			],
			[
				4.9400000000000006e1,
				8.36174809926149e-5
			],
			[
				4.96e1,
				8.361748152185822e-5
			],
			[
				4.9800000000000004e1,
				8.361747834662037e-5
			],
			[
				5.0e1,
				8.361747675900144e-5
			],
			[
				5.02e1,
				8.361747517138252e-5
			],
			[
				5.0400000000000006e1,
				8.361747781737705e-5
			],
			[
				5.06e1,
				8.361747622986915e-5
			],
			[
				5.0800000000000004e1,
				8.361747146690135e-5
			],
			[
				5.1e1,
				8.361747887586368e-5
			],
			[
				5.12e1,
				8.36174746421392e-5
			],
			[
				5.1400000000000006e1,
				8.361747570062583e-5
			],
			[
				5.16e1,
				8.361747517138252e-5
			],
			[
				5.1800000000000004e1,
				8.361747146690135e-5
			],
			[
				5.2e1,
				8.361747517138252e-5
			],
			[
				5.22e1,
				8.36174746421392e-5
			],
			[
				5.2400000000000006e1,
				8.361747834662037e-5
			],
			[
				5.26e1,
				8.361747622986915e-5
			],
			[
				5.2800000000000004e1,
				8.36174809926149e-5
			],
			[
				5.3e1,
				8.361747146690135e-5
			],
			[
				5.32e1,
				8.361747993423929e-5
			],
			[
				5.3400000000000006e1,
				8.361747622986915e-5
			],
			[
				5.36e1,
				8.361747675900144e-5
			],
			[
				5.3800000000000004e1,
				8.36174746421392e-5
			],
			[
				5.4e1,
				8.361747887586368e-5
			],
			[
				5.42e1,
				8.361747040852574e-5
			],
			[
				5.4400000000000006e1,
				8.361747834662037e-5
			],
			[
				5.46e1,
				8.361747993423929e-5
			],
			[
				5.4800000000000004e1,
				8.361747570062583e-5
			],
			[
				5.5e1,
				8.361747570062583e-5
			],
			[
				5.52e1,
				8.361747675900144e-5
			],
			[
				5.5400000000000006e1,
				8.36174746421392e-5
			],
			[
				5.56e1,
				8.361747570062583e-5
			],
			[
				5.5800000000000004e1,
				8.361747622986915e-5
			],
			[
				5.6e1,
				8.361747252527696e-5
			],
			[
				5.62e1,
				8.361747517138252e-5
			],
			[
				5.6400000000000006e1,
				8.361747622986915e-5
			],
			[
				5.66e1,
				8.361747517138252e-5
			],
			[
				5.6800000000000004e1,
				8.361747622986915e-5
			],
			[
				5.7e1,
				8.361747622986915e-5
			],
			[
				5.72e1,
				8.361747517138252e-5
			],
			[
				5.7400000000000006e1,
				8.361747887586368e-5
			],
			[
				5.76e1,
				8.361747199614467e-5
			],
			[
				5.7800000000000004e1,
				8.36174746421392e-5
			],
			[
				5.8e1,
				8.361747940499598e-5
			],
			[
				5.82e1,
				8.361747252527696e-5
			],
			[
				5.8400000000000006e1,
				8.361747993423929e-5
			],
			[
				5.86e1,
				8.361747570062583e-5
			],
			[
				5.8800000000000004e1,
				8.361747517138252e-5
			],
			[
				5.9e1,
				8.361747622986915e-5
			],
			[
				5.92e1,
				8.361747570062583e-5
			],
			[
				5.9400000000000006e1,
				8.361747146690135e-5
			],
			[
				5.96e1,
				8.361747570062583e-5
			],
			[
				5.9800000000000004e1,
				8.361747675900144e-5
			],
			[
				6.0e1,
				8.361747570062583e-5
			]
		],
		[
			[
				0.0,
				1.0000000000677387
			],
			[
				0.2,
				1.0000000000677387
			],
			[
				0.4,
				1.0000000000677387
			],
			[
				0.6000000000000001,
				1.0000000000677387
			],
			[
				0.8,
				1.0000000000677387
			],
			[
				1.0,
				1.0000000000677387
			],
			[
				1.2000000000000002,
				1.0000000000677387
			],
			[
				1.4000000000000001,
				1.0000000000677387
			],
			[
				1.6,
				1.0000000000677387
			],
			[
				1.8,
				1.0000000000677387
			],
			[
				2.0,
				1.0000000000677387
			],
			[
				2.2,
				1.0000000000677387
			],
			[
				2.4000000000000004,
				1.0000000000677387
			],
			[
				2.6,
				1.0000000000677387
			],
			[
				2.8000000000000003,
				1.0000000000677387
			],
			[
				3.0,
				1.0000000000677387
			],
			[
				3.2,
				1.0000000000677387
			],
			[
				3.4000000000000004,
				1.0000000000677387
			],
			[
				3.6,
				1.0000000000677387
			],
			[
				3.8000000000000003,
				1.0000000000677387
			],
			[
				4.0,
				1.0000000000677387
			],
			[
				4.2,
				1.0000000000677387
			],
			[
				4.4,
				1.0000000000677387
			],
			[
				4.6000000000000005,
				1.0000000000677387
			],
			[
				4.800000000000001,
				1.0000000000677387
			],
			[
				5.0,
				1.0000000000677387
			],
			[
				5.2,
				1.0000000000677387
			],
			[
				5.4,
				1.0000000000677387
			],
			[
				5.6000000000000005,
				1.0000000000677387
			],
			[
				5.800000000000001,
				1.0000000000677387
			],
			[
				6.0,
				1.0000000000677387
			],
			[
				6.2,
				1.0000000000677387
			],
			[
				6.4,
				1.0000000000677387
			],
			[
				6.6000000000000005,
				1.0000000000677387
			],
			[
				6.800000000000001,
				1.0000000000677387
			],
			[
				7.0,
				1.0000000000677387
			],
			[
				7.2,
				1.0000000000677387
			],
			[
				7.4,
				1.0000000000677387
			],
			[
				7.6000000000000005,
				1.0000000000677387
			],
			[
				7.800000000000001,
				1.0000000000677387
			],
			[
				8.0,
				1.0000000000677387
			],
			[
				8.200000000000001,
				1.0000000000677387
			],
			[
				8.4,
				1.0000000000677387
			],
			[
				8.6,
				1.0000000000677387
			],
			[
				8.8,
				1.0000000000677387
			],
			[
				9.0,
				1.0000000000677387
			],
			[
				9.200000000000001,
				1.0000000000677387
			],
			[
				9.4,
				1.0000000000677387
			],
			[
				9.600000000000001,
				1.0000000000677387
			],
			[
				9.8,
				1.0000000000677387
			],
			[
				1.0e1,
				1.0000000104317683
			],
			[
				1.0200000000000001e1,
				0.9999999921423043
			],
			[
				1.04e1,
				0.9999999585438815
			],
			[
				1.0600000000000001e1,
				0.9999996176147237
			],
			[
				1.08e1,
				1.0000030061105034
			],
			[
				1.1e1,
				1.00000005988106
			],
			[
				1.1200000000000001e1,
				1.0000661755485014
			],
			[
				1.14e1,
				1.000167773724557
			],
			[
				1.1600000000000001e1,
				1.0013712306203513
			],
			[
				1.18e1,
				0.9835596934253666
			],
			[
				1.2e1,
				0.8104690798896818
			],
			[
				1.2200000000000001e1,
				6.397057914279047e-2
			],
			[
				1.24e1,
				1.8819690070233142
			],
			[
				1.2600000000000001e1,
				4.9723549793297295
			],
			[
				1.28e1,
				7.861962762488769
			],
			[
				1.3e1,
				9.076935233215904
			],
			[
				1.3200000000000001e1,
				8.463593767372862
			],
			[
				1.34e1,
				6.892030048374874
			],
			[
				1.3600000000000001e1,
				5.207002807155503
			],
			[
				1.38e1,
				3.8060698880654202
			],
			[
				1.4e1,
				2.7617184632717926
			],
			[
				1.4200000000000001e1,
				2.016974573791777
			],
			[
				1.44e1,
				1.4918811826855713
			],
			[
				1.4600000000000001e1,
				1.1195503025594875
			],
			[
				1.48e1,
				0.8519471337894122
			],
			[
				1.5e1,
				0.656427676105557
			],
			[
				1.5200000000000001e1,
				0.511182430742287
			],
			[
				1.54e1,
				0.401607156270648
			],
			[
				1.5600000000000001e1,
				0.3178046526485272
			],
			[
				1.58e1,
				0.25295487153522656
			],
			[
				1.6e1,
				0.20227042832032516
			],
			[
				1.62e1,
				0.1623271736729326
			],
			[
				1.6400000000000002e1,
				0.13063176684591582
			],
			[
				1.66e1,
				0.10533823900596362
			],
			[
				1.68e1,
				8.50594147102206e-2
			],
			[
				1.7e1,
				6.873899458180466e-2
			],
			[
				1.72e1,
				5.556271945403224e-2
			],
			[
				1.7400000000000002e1,
				4.4898943998249896e-2
			],
			[
				1.76e1,
				3.6248452500492245e-2
			],
			[
				1.78e1,
				2.9225234585660065e-2
			],
			[
				1.8e1,
				2.3503827674392852e-2
			],
			[
				1.82e1,
				1.884769308655132e-2
			],
			[
				1.8400000000000002e1,
				1.504292116243322e-2
			],
			[
				1.86e1,
				1.1959321620540253e-2
			],
			[
				1.88e1,
				9.440101222494501e-3
			],
			[
				1.9e1,
				7.226485254114179e-3
			],
			[
				1.9200000000000003e1,
				5.8598530791982295e-3
			],
			[
				1.9400000000000002e1,
				4.309155602530534e-3
			],
			[
				1.96e1,
				3.3663773879963887e-3
			],
			[
				1.98e1,
				1.745297819963465e-3
			],
			[
				2.0e1,
				1.4543069599701752e-3
			],
			[
				2.0200000000000003e1,
				2.4742435125028495e-2
			],
			[
				2.0400000000000002e1,
				6.424471933567766e-3
			],
			[
				2.06e1,
				1.732419293847265e-3
			],
			[
				2.08e1,
				3.2197708472814224e-4
			],
			[
				2.1e1,
				5.609588249425368e-3
			],
			[
				2.1200000000000003e1,
				6.585453399566843e-4
			],
			[
				2.1400000000000002e1,
				1.1448640181910275e-3
			],
			[
				2.16e1,
				6.484380874254736e-3
			],
			[
				2.18e1,
				8.297278311161227e-4
			],
			[
				2.2e1,
				2.8787321877977723e-3
			],
			[
				2.2200000000000003e1,
				1.0152011487516877e-2
			],
			[
				2.2400000000000002e1,
				1.4470633146286715e-2
			],
			[
				2.26e1,
				1.436773517320744e-3
			],
			[
				2.28e1,
				1.548355251352218e-3
			],
			[
				2.3e1,
				1.580435733370189e-3
			],
			[
				2.3200000000000003e1,
				1.5107755677943313e-3
			],
			[
				2.3400000000000002e1,
				2.7642757056447476e-3
			],
			[
				2.36e1,
				4.320187339168391e-3
			],
			[
				2.38e1,
				1.8718012902910752e-3
			],
			[
				2.4e1,
				3.207764387904377e-3
			],
			[
				2.4200000000000003e1,
				2.483675462745638e-3
			],
			[
				2.4400000000000002e1,
				2.226111900581529e-3
			],
			[
				2.46e1,
				2.1252687915018775e-3
			],
			[
				2.48e1,
				2.0365760338485472e-3
			],
			[
				2.5e1,
				2.006302720226505e-3
			],
			[
				2.5200000000000003e1,
				1.985224011292197e-3
			],
			[
				2.5400000000000002e1,
				1.972649395103887e-3
			],
			[
				2.56e1,
				1.9639058797255027e-3
			],
			[
				2.58e1,
				1.9587077769547268e-3
			],
			[
				2.6e1,
				1.95548436052273e-3
			],
			[
				2.6200000000000003e1,
				1.953202749881644e-3
			],
			[
				2.6400000000000002e1,
				1.951569670088138e-3
			],
			[
				2.66e1,
				1.9504026329344448e-3
			],
			[
				2.68e1,
				1.9495514615988085e-3
			],
			[
				2.7e1,
				1.9489126173931615e-3
			],
			[
				2.7200000000000003e1,
				1.94843173996595e-3
			],
			[
				2.7400000000000002e1,
				1.9480786517015458e-3
			],
			[
				2.76e1,
				1.9477898305816366e-3
			],
			[
				2.78e1,
				1.9475631936395343e-3
			],
			[
				2.8e1,
				1.9473852777974754e-3
			],
			[
				2.8200000000000003e1,
				1.9472443642507553e-3
			],
			[
				2.8400000000000002e1,
				1.9471321888712145e-3
			],
			[
				2.86e1,
				1.9470425535625946e-3
			],
			[
				2.88e1,
				1.9469705472652254e-3
			],
			[
				2.9e1,
				1.9469122241965175e-3
			],
			[
				2.9200000000000003e1,
				1.9468652812387743e-3
			],
			[
				2.9400000000000002e1,
				1.9468272120580776e-3
			],
			[
				2.96e1,
				1.9467963739895344e-3
			],
			[
				2.98e1,
				1.9467712937151216e-3
			],
			[
				3.0e1,
				1.9467509212843792e-3
			],
			[
				3.0200000000000003e1,
				1.9467343252891345e-3
			],
			[
				3.0400000000000002e1,
				1.9467207944726672e-3
			],
			[
				3.06e1,
				1.9467097530555533e-3
			],
			[
				3.08e1,
				1.9467007268664238e-3
			],
			[
				3.1e1,
				1.9466933602767522e-3
			],
			[
				3.1200000000000003e1,
				1.9466873992662892e-3
			],
			[
				3.1400000000000002e1,
				1.9466824035329067e-3
			],
			[
				3.16e1,
				1.9466783900117246e-3
			],
			[
				3.18e1,
				1.9466751216167255e-3
			],
			[
				3.2e1,
				1.9466724120664747e-3
			],
			[
				3.22e1,
				1.9466702274916203e-3
			],
			[
				3.24e1,
				1.9466684324146444e-3
			],
			[
				3.26e1,
				1.9466668744231308e-3
			],
			[
				3.2800000000000004e1,
				1.9466656889949308e-3
			],
			[
				3.3e1,
				1.9466646729136006e-3
			],
			[
				3.32e1,
				1.9466638431138161e-3
			],
			[
				3.34e1,
				1.9466631826609015e-3
			],
			[
				3.36e1,
				1.946662657685616e-3
			],
			[
				3.3800000000000004e1,
				1.9466622004490342e-3
			],
			[
				3.4e1,
				1.9466618278859427e-3
			],
			[
				3.42e1,
				1.9466615399962306e-3
			],
			[
				3.44e1,
				1.9466613029104352e-3
			],
			[
				3.46e1,
				1.9466610996942135e-3
			],
			[
				3.4800000000000004e1,
				1.9466609472820195e-3
			],
			[
				3.5e1,
				1.9466607948698256e-3
			],
			[
				3.52e1,
				1.9466606593923075e-3
			],
			[
				3.54e1,
				1.946660574718928e-3
			],
			[
				3.56e1,
				1.9466604731107617e-3
			],
			[
				3.5800000000000004e1,
				1.9466604561759748e-3
			],
			[
				3.6e1,
				1.94666043924141e-3
			],
			[
				3.62e1,
				1.9466603545679195e-3
			],
			[
				3.64e1,
				1.9466603376333547e-3
			],
			[
				3.66e1,
				1.9466603376333547e-3
			],
			[
				3.6800000000000004e1,
				1.9466602360250773e-3
			],
			[
				3.7e1,
				1.9466603037638919e-3
			],
			[
				3.72e1,
				1.9466602529598642e-3
			],
			[
				3.74e1,
				1.94666026989454e-3
			],
			[
				3.76e1,
				1.9466602190905125e-3
			],
			[
				3.7800000000000004e1,
				1.9466602021557255e-3
			],
			[
				3.8e1,
				1.9466602360250773e-3
			],
			[
				3.82e1,
				1.9466601852210497e-3
			],
			[
				3.8400000000000006e1,
				1.9466602190905125e-3
			],
			[
				3.86e1,
				1.946660134417022e-3
			],
			[
				3.8800000000000004e1,
				1.9466601682863738e-3
			],
			[
				3.9e1,
				1.9466601682863738e-3
			],
			[
				3.92e1,
				1.9466601682863738e-3
			],
			[
				3.9400000000000006e1,
				1.9466601852210497e-3
			],
			[
				3.96e1,
				1.946660134417022e-3
			],
			[
				3.9800000000000004e1,
				1.946660151351698e-3
			],
			[
				4.0e1,
				1.946660151351698e-3
			],
			[
				4.02e1,
				1.946660151351698e-3
			],
			[
				4.0400000000000006e1,
				1.946660117482235e-3
			],
			[
				4.06e1,
				1.946660151351698e-3
			],
			[
				4.0800000000000004e1,
				1.9466601682863738e-3
			],
			[
				4.1e1,
				1.9466601682863738e-3
			],
			[
				4.12e1,
				1.946660134417022e-3
			],
			[
				4.1400000000000006e1,
				1.9466602021557255e-3
			],
			[
				4.16e1,
				1.9466601682863738e-3
			],
			[
				4.1800000000000004e1,
				1.946660151351698e-3
			],
			[
				4.2e1,
				1.946660151351698e-3
			],
			[
				4.22e1,
				1.946660134417022e-3
			],
			[
				4.2400000000000006e1,
				1.946660151351698e-3
			],
			[
				4.26e1,
				1.946660134417022e-3
			],
			[
				4.2800000000000004e1,
				1.946660134417022e-3
			],
			[
				4.3e1,
				1.946660117482235e-3
			],
			[
				4.32e1,
				1.946660151351698e-3
			],
			[
				4.3400000000000006e1,
				1.946660134417022e-3
			],
			[
				4.36e1,
				1.946660117482235e-3
			],
			[
				4.3800000000000004e1,
				1.946660117482235e-3
			],
			[
				4.4e1,
				1.946660151351698e-3
			],
			[
				4.42e1,
				1.9466600836129944e-3
			],
			[
				4.4400000000000006e1,
				1.946660151351698e-3
			],
			[
				4.46e1,
				1.946660151351698e-3
			],
			[
				4.4800000000000004e1,
				1.9466600836129944e-3
			],
			[
				4.5e1,
				1.946660117482235e-3
			],
			[
				4.52e1,
				1.946660117482235e-3
			],
			[
				4.5400000000000006e1,
				1.946660151351698e-3
			],
			[
				4.56e1,
				1.9466600836129944e-3
			],
			[
				4.5800000000000004e1,
				1.9466600836129944e-3
			],
			[
				4.6e1,
				1.9466601005475592e-3
			],
			[
				4.62e1,
				1.9466600836129944e-3
			],
			[
				4.6400000000000006e1,
				1.9466600836129944e-3
			],
			[
				4.66e1,
				1.9466601005475592e-3
			],
			[
				4.6800000000000004e1,
				1.946660134417022e-3
			],
			[
				4.7e1,
				1.946660151351698e-3
			],
			[
				4.72e1,
				1.946660134417022e-3
			],
			[
				4.7400000000000006e1,
				1.946660134417022e-3
			],
			[
				4.76e1,
				1.946660134417022e-3
			],
			[
				4.7800000000000004e1,
				1.946660151351698e-3
			],
			[
				4.8e1,
				1.9466601682863738e-3
			],
			[
				4.82e1,
				1.9466600666782075e-3
			],
			[
				4.8400000000000006e1,
				1.9466601005475592e-3
			],
			[
				4.86e1,
				1.946660134417022e-3
			],
			[
				4.8800000000000004e1,
				1.946660151351698e-3
			],
			[
				4.9e1,
				1.946660117482235e-3
			],
			[
				4.92e1,
				1.946660134417022e-3
			],
			[
				4.9400000000000006e1,
				1.946660117482235e-3
			],
			[
				4.96e1,
				1.946660134417022e-3
			],
			[
				4.9800000000000004e1,
				1.946660151351698e-3
			],
			[
				5.0e1,
				1.946660117482235e-3
			],
			[
				5.02e1,
				1.946660134417022e-3
			],
			[
				5.0400000000000006e1,
				1.946660117482235e-3
			],
			[
				5.06e1,
				1.946660134417022e-3
			],
			[
				5.0800000000000004e1,
				1.9466601682863738e-3
			],
			[
				5.1e1,
				1.946660117482235e-3
			],
			[
				5.12e1,
				1.946660151351698e-3
			],
			[
				5.1400000000000006e1,
				1.946660134417022e-3
			],
			[
				5.16e1,
				1.946660134417022e-3
			],
			[
				5.1800000000000004e1,
				1.946660151351698e-3
			],
			[
				5.2e1,
				1.946660134417022e-3
			],
			[
				5.22e1,
				1.946660151351698e-3
			],
			[
				5.2400000000000006e1,
				1.946660117482235e-3
			],
			[
				5.26e1,
				1.946660134417022e-3
			],
			[
				5.2800000000000004e1,
				1.9466601005475592e-3
			],
			[
				5.3e1,
				1.9466601682863738e-3
			],
			[
				5.32e1,
				1.946660117482235e-3
			],
			[
				5.3400000000000006e1,
				1.946660151351698e-3
			],
			[
				5.36e1,
				1.946660134417022e-3
			],
			[
				5.3800000000000004e1,
				1.946660134417022e-3
			],
			[
				5.4e1,
				1.946660117482235e-3
			],
			[
				5.42e1,
				1.9466601682863738e-3
			],
			[
				5.4400000000000006e1,
				1.946660134417022e-3
			],
			[
				5.46e1,
				1.9466601005475592e-3
			],
			[
				5.4800000000000004e1,
				1.9466601005475592e-3
			],
			[
				5.5e1,
				1.946660134417022e-3
			],
			[
				5.52e1,
				1.946660134417022e-3
			],
			[
				5.5400000000000006e1,
				1.946660134417022e-3
			],
			[
				5.56e1,
				1.946660134417022e-3
			],
			[
				5.5800000000000004e1,
				1.946660117482235e-3
			],
			[
				5.6e1,
				1.946660117482235e-3
			],
			[
				5.62e1,
				1.946660134417022e-3
			],
			[
				5.6400000000000006e1,
				1.946660134417022e-3
			],
			[
				5.66e1,
				1.946660134417022e-3
			],
			[
				5.6800000000000004e1,
				1.946660134417022e-3
			],
			[
				5.7e1,
				1.946660117482235e-3
			],
			[
				5.72e1,
				1.946660134417022e-3
			],
			[
				5.7400000000000006e1,
				1.9466601005475592e-3
			],
			[
				5.76e1,
				1.9466601005475592e-3
			],
			[
				5.7800000000000004e1,
				1.946660117482235e-3
			],
			[
				5.8e1,
				1.9466601005475592e-3
			],
			[
				5.82e1,
				1.946660134417022e-3
			],
			[
				5.8400000000000006e1,
				1.9466601005475592e-3
			],
			[
				5.86e1,
				1.946660117482235e-3
			],
			[
				5.8800000000000004e1,
				1.946660117482235e-3
			],
			[
				5.9e1,
				1.946660117482235e-3
			],
			[
				5.92e1,
				1.9466601005475592e-3
			],
			[
				5.9400000000000006e1,
				1.946660151351698e-3
			],
			[
				5.96e1,
				1.946660134417022e-3
			],
			[
				5.9800000000000004e1,
				1.946660134417022e-3
			],
			[
				6.0e1,
				1.946660134417022e-3
			]
		]
	],
	[
		[
			[
				0.0,
				1.0000000162106601
			],
			[
				0.2,
				1.0000000162106601
			],
			[
				0.4,
				1.0000000162106601
			],
			[
				0.6000000000000001,
				1.0000000162106601
			],
			[
				0.8,
				1.0000000162106601
			],
			[
				1.0,
				1.0000000162106601
			],
			[
				1.2000000000000002,
				1.0000000162106601
			],
			[
				1.4000000000000001,
				1.0000000162106601
			],
			[
				1.6,
				1.0000000162106601
			],
			[
				1.8,
				1.0000000162106601
			],
			[
				2.0,
				1.0000000162106601
			],
			[
				2.2,
				1.0000000162106601
			],
			[
				2.4000000000000004,
				1.0000000162106601
			],
			[
				2.6,
				1.0000000162106601
			],
			[
				2.8000000000000003,
				1.0000000162106601
			],
			[
				3.0,
				1.0000000162106601
			],
			[
				3.2,
				1.0000000162106601
			],
			[
				3.4000000000000004,
				1.0000000162106601
			],
			[
				3.6,
				1.0000000162106601
			],
			[
				3.8000000000000003,
				1.0000000162106601
			],
			[
				4.0,
				1.0000000162106601
			],
			[
				4.2,
				1.0000000162106601
			],
			[
				4.4,
				1.0000000162106601
			],
			[
				4.6000000000000005,
				1.0000000162106601
			],
			[
				4.800000000000001,
				1.0000000162106601
			],
			[
				5.0,
				1.0000000162106601
			],
			[
				5.2,
				1.0000000162106601
			],
			[
				5.4,
				1.0000000162106601
			],
			[
				5.6000000000000005,
				1.0000000162106601
			],
			[
				5.800000000000001,
				1.0000000162106601
			],
			[
				6.0,
				1.0000000162106601
			],
			[
				6.2,
				1.0000000162106601
			],
			[
				6.4,
				1.0000000162106601
			],
			[
				6.6000000000000005,
				1.0000000162106601
			],
			[
				6.800000000000001,
				1.0000000162106601
			],
			[
				7.0,
				1.0000000162106601
			],
			[
				7.2,
				1.0000000162106601
			],
			[
				7.4,
				1.0000000162106601
			],
			[
				7.6000000000000005,
				1.0000000162106601
			],
			[
				7.800000000000001,
				1.0000000162106601
			],
			[
				8.0,
				1.0000000162106601
			],
			[
				8.200000000000001,
				1.0000000162106601
			],
			[
				8.4,
				1.0000000162106601
			],
			[
				8.6,
				1.0000000162106601
			],
			[
				8.8,
				1.0000000162106601
			],
			[
				9.0,
				1.0000000162106601
			],
			[
				9.200000000000001,
				1.0000000162106601
			],
			[
				9.4,
				1.0000000162106601
			],
			[
				9.600000000000001,
				1.0000000162106601
			],
			[
				9.8,
				1.0000000162106601
			],
			[
				1.0e1,
				1.000001864225907
			],
			[
				1.0200000000000001e1,
				0.9999985410405946
			],
			[
				1.04e1,
				0.9999971307131694
			],
			[
				1.0600000000000001e1,
				0.9999062213315537
			],
			[
				1.08e1,
				1.000737503979423
			],
			[
				1.1e1,
				1.0000099371346167
			],
			[
				1.1200000000000001e1,
				1.0164949464053261
			],
			[
				1.14e1,
				1.0379020632326499
			],
			[
				1.1600000000000001e1,
				1.4584467552009537
			],
			[
				1.18e1,
				0.48814725765316935
			],
			[
				1.2e1,
				8.258187610280691
			],
			[
				1.2200000000000001e1,
				2.4157159181536745e1
			],
			[
				1.24e1,
				3.7321754384734156e1
			],
			[
				1.2600000000000001e1,
				3.512565099005186e1
			],
			[
				1.28e1,
				2.2796522438506653e1
			],
			[
				1.3e1,
				1.39768544025991e1
			],
			[
				1.3200000000000001e1,
				1.11791487080496e1
			],
			[
				1.34e1,
				9.792772062971387
			],
			[
				1.3600000000000001e1,
				7.984388856706005
			],
			[
				1.38e1,
				6.053292834224075
			],
			[
				1.4e1,
				4.422076101964793
			],
			[
				1.4200000000000001e1,
				3.199683867925158
			],
			[
				1.44e1,
				2.331057492482183
			],
			[
				1.4600000000000001e1,
				1.7203411887104796
			],
			[
				1.48e1,
				1.2888532860091866
			],
			[
				1.5e1,
				0.9796886472315387
			],
			[
				1.5200000000000001e1,
				0.7543714009173303
			],
			[
				1.54e1,
				0.5873364265821641
			],
			[
				1.5600000000000001e1,
				0.4615444843925869
			],
			[
				1.58e1,
				0.3654790677968871
			],
			[
				1.6e1,
				0.2912439640266169
			],
			[
				1.62e1,
				0.2332942372747513
			],
			[
				1.6400000000000002e1,
				0.1876735614658962
			],
			[
				1.66e1,
				0.15151193548724762
			],
			[
				1.68e1,
				0.1226853920521156
			],
			[
				1.7e1,
				9.951401437949992e-2
			],
			[
				1.72e1,
				8.096487339471392e-2
			],
			[
				1.7400000000000002e1,
				6.659763488588655e-2
			],
			[
				1.76e1,
				5.760263141055333e-2
			],
			[
				1.78e1,
				4.229977034038135e-2
			],
			[
				1.8e1,
				3.59735136463748e-2
			],
			[
				1.82e1,
				2.9699597121036536e-2
			],
			[
				1.8400000000000002e1,
				2.3532593951457903e-2
			],
			[
				1.86e1,
				2.082483824302961e-2
			],
			[
				1.88e1,
				1.925349641044516e-2
			],
			[
				1.9e1,
				3.4972389496075174e-3
			],
			[
				1.9200000000000003e1,
				9.077406532808308e-3
			],
			[
				1.9400000000000002e1,
				1.5451336751718614e-2
			],
			[
				1.96e1,
				6.199392495617273e-2
			],
			[
				1.98e1,
				0.1233733152882942
			],
			[
				2.0e1,
				2.038617941749088e-3
			],
			[
				2.0200000000000003e1,
				6.300017542348716
			],
			[
				2.0400000000000002e1,
				1.603225493961773
			],
			[
				2.06e1,
				0.4745288548145987
			],
			[
				2.08e1,
				2.1498071007980624e-2
			],
			[
				2.1e1,
				1.6589578709065074
			],
			[
				2.1200000000000003e1,
				6.494438464068453e-2
			],
			[
				2.1400000000000002e1,
				1.4629658480482921e-2
			],
			[
				2.16e1,
				1.3834006473053826
			],
			[
				2.18e1,
				0.1410410040981096
			],
			[
				2.2e1,
				0.3727944357119869
			],
			[
				2.2200000000000003e1,
				2.269727239834465
			],
			[
				2.2400000000000002e1,
				4.244061680752281
			],
			[
				2.26e1,
				6.2079249765397915e-2
			],
			[
				2.28e1,
				4.4647864186726505e-2
			],
			[
				2.3e1,
				4.601394258896829e-2
			],
			[
				2.3200000000000003e1,
				7.243880176192952e-2
			],
			[
				2.3400000000000002e1,
				0.2516668822323518
			],
			[
				2.36e1,
				0.656748642994055
			],
			[
				2.38e1,
				6.40712943098698e-3
			],
			[
				2.4e1,
				0.3552411216536754
			],
			[
				2.4200000000000003e1,
				0.16125423171489606
			],
			[
				2.4400000000000002e1,
				9.088108771514691e-2
			],
			[
				2.46e1,
				6.229271737661202e-2
			],
			[
				2.48e1,
				3.7269521031056074e-2
			],
			[
				2.5e1,
				2.7952839296492615e-2
			],
			[
				2.5200000000000003e1,
				2.130296109038099e-2
			],
			[
				2.5400000000000002e1,
				1.7094009101779717e-2
			],
			[
				2.56e1,
				1.405742825936751e-2
			],
			[
				2.58e1,
				1.2088479462164847e-2
			],
			[
				2.6e1,
				1.0748804172495685e-2
			],
			[
				2.6200000000000003e1,
				9.746294401411615e-3
			],
			[
				2.6400000000000002e1,
				8.987481509339701e-3
			],
			[
				2.66e1,
				8.411075016926284e-3
			],
			[
				2.68e1,
				7.96669016637297e-3
			],
			[
				2.7e1,
				7.6181204484359055e-3
			],
			[
				2.7200000000000003e1,
				7.343888764868356e-3
			],
			[
				2.7400000000000002e1,
				7.130074211343929e-3
			],
			[
				2.76e1,
				6.955078109665225e-3
			],
			[
				2.78e1,
				6.814424291323284e-3
			],
			[
				2.8e1,
				6.701261726110519e-3
			],
			[
				2.8200000000000003e1,
				6.609874130023008e-3
			],
			[
				2.8400000000000002e1,
				6.535894756507399e-3
			],
			[
				2.86e1,
				6.4758950509609114e-3
			],
			[
				2.88e1,
				6.427147569828429e-3
			],
			[
				2.9e1,
				6.387382820701615e-3
			],
			[
				2.9200000000000003e1,
				6.355058764542232e-3
			],
			[
				2.9400000000000002e1,
				6.328679967959716e-3
			],
			[
				2.96e1,
				6.307168422060361e-3
			],
			[
				2.98e1,
				6.289610250883038e-3
			],
			[
				3.0e1,
				6.275255711399974e-3
			],
			[
				3.0200000000000003e1,
				6.26354958850428e-3
			],
			[
				3.0400000000000002e1,
				6.253965035743825e-3
			],
			[
				3.06e1,
				6.246145418597582e-3
			],
			[
				3.08e1,
				6.239730049878878e-3
			],
			[
				3.1e1,
				6.234485901349451e-3
			],
			[
				3.1200000000000003e1,
				6.230214392423772e-3
			],
			[
				3.1400000000000002e1,
				6.2266885738607725e-3
			],
			[
				3.16e1,
				6.2238172606975395e-3
			],
			[
				3.18e1,
				6.221470767653892e-3
			],
			[
				3.2e1,
				6.219541699106879e-3
			],
			[
				3.22e1,
				6.217977370411076e-3
			],
			[
				3.24e1,
				6.216680517606155e-3
			],
			[
				3.26e1,
				6.215600482379791e-3
			],
			[
				3.2800000000000004e1,
				6.214741317396633e-3
			],
			[
				3.3e1,
				6.214023995688933e-3
			],
			[
				3.32e1,
				6.213432306596656e-3
			],
			[
				3.34e1,
				6.2129581447900595e-3
			],
			[
				3.36e1,
				6.212569088948516e-3
			],
			[
				3.3800000000000004e1,
				6.212250954744869e-3
			],
			[
				3.4e1,
				6.211985505186313e-3
			],
			[
				3.42e1,
				6.211772740273069e-3
			],
			[
				3.44e1,
				6.211604554674954e-3
			],
			[
				3.46e1,
				6.211464737732042e-3
			],
			[
				3.4800000000000004e1,
				6.211341131449055e-3
			],
			[
				3.5e1,
				6.211237788491086e-3
			],
			[
				3.52e1,
				6.211154708858246e-3
			],
			[
				3.54e1,
				6.211095945215517e-3
			],
			[
				3.56e1,
				6.211031102575371e-3
			],
			[
				3.5800000000000004e1,
				6.210996654922751e-3
			],
			[
				3.6e1,
				6.210964233602567e-3
			],
			[
				3.62e1,
				6.210927759617513e-3
			],
			[
				3.64e1,
				6.210903443627402e-3
			],
			[
				3.66e1,
				6.210901417294856e-3
			],
			[
				3.6800000000000004e1,
				6.210871022307329e-3
			],
			[
				3.7e1,
				6.210871022307329e-3
			],
			[
				3.72e1,
				6.2108507589822e-3
			],
			[
				3.74e1,
				6.210852785314747e-3
			],
			[
				3.76e1,
				6.210828469324636e-3
			],
			[
				3.7800000000000004e1,
				6.210816311329581e-3
			],
			[
				3.8e1,
				6.210822390327109e-3
			],
			[
				3.82e1,
				6.2108102323320535e-3
			],
			[
				3.8400000000000006e1,
				6.2108102323320535e-3
			],
			[
				3.86e1,
				6.210791995339471e-3
			],
			[
				3.8800000000000004e1,
				6.210789969007036e-3
			],
			[
				3.9e1,
				6.210787942674489e-3
			],
			[
				3.92e1,
				6.210787942674489e-3
			],
			[
				3.9400000000000006e1,
				6.210787942674489e-3
			],
			[
				3.96e1,
				6.210781863676962e-3
			],
			[
				3.9800000000000004e1,
				6.2107778110119805e-3
			],
			[
				4.0e1,
				6.210781863676962e-3
			],
			[
				4.02e1,
				6.210781863676962e-3
			],
			[
				4.0400000000000006e1,
				6.2107778110119805e-3
			],
			[
				4.06e1,
				6.210787942674489e-3
			],
			[
				4.0800000000000004e1,
				6.210783890009508e-3
			],
			[
				4.1e1,
				6.210787942674489e-3
			],
			[
				4.12e1,
				6.210769705681907e-3
			],
			[
				4.1400000000000006e1,
				6.210791995339471e-3
			],
			[
				4.16e1,
				6.2107778110119805e-3
			],
			[
				4.1800000000000004e1,
				6.210783890009508e-3
			],
			[
				4.2e1,
				6.210773758346888e-3
			],
			[
				4.22e1,
				6.2107778110119805e-3
			],
			[
				4.2400000000000006e1,
				6.2107778110119805e-3
			],
			[
				4.26e1,
				6.2107778110119805e-3
			],
			[
				4.2800000000000004e1,
				6.210771732014453e-3
			],
			[
				4.3e1,
				6.210769705681907e-3
			],
			[
				4.32e1,
				6.2107778110119805e-3
			],
			[
				4.3400000000000006e1,
				6.210771732014453e-3
			],
			[
				4.36e1,
				6.210765653016925e-3
			],
			[
				4.3800000000000004e1,
				6.2107778110119805e-3
			],
			[
				4.4e1,
				6.210779837344416e-3
			],
			[
				4.42e1,
				6.2107676793494715e-3
			],
			[
				4.4400000000000006e1,
				6.2107778110119805e-3
			],
			[
				4.46e1,
				6.210781863676962e-3
			],
			[
				4.4800000000000004e1,
				6.210761600351944e-3
			],
			[
				4.5e1,
				6.210773758346888e-3
			],
			[
				4.52e1,
				6.210775784679434e-3
			],
			[
				4.5400000000000006e1,
				6.210775784679434e-3
			],
			[
				4.56e1,
				6.210759574019398e-3
			],
			[
				4.5800000000000004e1,
				6.210765653016925e-3
			],
			[
				4.6e1,
				6.210765653016925e-3
			],
			[
				4.62e1,
				6.210761600351944e-3
			],
			[
				4.6400000000000006e1,
				6.210769705681907e-3
			],
			[
				4.66e1,
				6.210765653016925e-3
			],
			[
				4.6800000000000004e1,
				6.2107778110119805e-3
			],
			[
				4.7e1,
				6.210789969007036e-3
			],
			[
				4.72e1,
				6.210783890009508e-3
			],
			[
				4.7400000000000006e1,
				6.210779837344416e-3
			],
			[
				4.76e1,
				6.210781863676962e-3
			],
			[
				4.7800000000000004e1,
				6.210779837344416e-3
			],
			[
				4.8e1,
				6.2107778110119805e-3
			],
			[
				4.82e1,
				6.210763626684379e-3
			],
			[
				4.8400000000000006e1,
				6.210779837344416e-3
			],
			[
				4.86e1,
				6.2107778110119805e-3
			],
			[
				4.8800000000000004e1,
				6.210783890009508e-3
			],
			[
				4.9e1,
				6.210781863676962e-3
			],
			[
				4.92e1,
				6.2107778110119805e-3
			],
			[
				4.9400000000000006e1,
				6.210773758346888e-3
			],
			[
				4.96e1,
				6.210775784679434e-3
			],
			[
				4.9800000000000004e1,
				6.210779837344416e-3
			],
			[
				5.0e1,
				6.2107778110119805e-3
			],
			[
				5.02e1,
				6.210783890009508e-3
			],
			[
				5.0400000000000006e1,
				6.2107778110119805e-3
			],
			[
				5.06e1,
				6.210779837344416e-3
			],
			[
				5.0800000000000004e1,
				6.210789969007036e-3
			],
			[
				5.1e1,
				6.2107778110119805e-3
			],
			[
				5.12e1,
				6.210781863676962e-3
			],
			[
				5.1400000000000006e1,
				6.210781863676962e-3
			],
			[
				5.16e1,
				6.210783890009508e-3
			],
			[
				5.1800000000000004e1,
				6.210789969007036e-3
			],
			[
				5.2e1,
				6.210779837344416e-3
			],
			[
				5.22e1,
				6.210785916341943e-3
			],
			[
				5.2400000000000006e1,
				6.210775784679434e-3
			],
			[
				5.26e1,
				6.210779837344416e-3
			],
			[
				5.2800000000000004e1,
				6.210773758346888e-3
			],
			[
				5.3e1,
				6.210789969007036e-3
			],
			[
				5.32e1,
				6.2107778110119805e-3
			],
			[
				5.3400000000000006e1,
				6.210779837344416e-3
			],
			[
				5.36e1,
				6.210781863676962e-3
			],
			[
				5.3800000000000004e1,
				6.210781863676962e-3
			],
			[
				5.4e1,
				6.2107778110119805e-3
			],
			[
				5.42e1,
				6.210794021672017e-3
			],
			[
				5.4400000000000006e1,
				6.210775784679434e-3
			],
			[
				5.46e1,
				6.210773758346888e-3
			],
			[
				5.4800000000000004e1,
				6.2107778110119805e-3
			],
			[
				5.5e1,
				6.210781863676962e-3
			],
			[
				5.52e1,
				6.210781863676962e-3
			],
			[
				5.5400000000000006e1,
				6.210781863676962e-3
			],
			[
				5.56e1,
				6.210781863676962e-3
			],
			[
				5.5800000000000004e1,
				6.210779837344416e-3
			],
			[
				5.6e1,
				6.210785916341943e-3
			],
			[
				5.62e1,
				6.210783890009508e-3
			],
			[
				5.6400000000000006e1,
				6.210783890009508e-3
			],
			[
				5.66e1,
				6.210783890009508e-3
			],
			[
				5.6800000000000004e1,
				6.210783890009508e-3
			],
			[
				5.7e1,
				6.210783890009508e-3
			],
			[
				5.72e1,
				6.210783890009508e-3
			],
			[
				5.7400000000000006e1,
				6.2107778110119805e-3
			],
			[
				5.76e1,
				6.210783890009508e-3
			],
			[
				5.7800000000000004e1,
				6.210781863676962e-3
			],
			[
				5.8e1,
				6.210775784679434e-3
			],
			[
				5.82e1,
				6.210785916341943e-3
			],
			[
				5.8400000000000006e1,
				6.210773758346888e-3
			],
			[
				5.86e1,
				6.210781863676962e-3
			],
			[
				5.8800000000000004e1,
				6.210779837344416e-3
			],
			[
				5.9e1,
				6.210779837344416e-3
			],
			[
				5.92e1,
				6.210781863676962e-3
			],
			[
				5.9400000000000006e1,
				6.210789969007036e-3
			],
			[
				5.96e1,
				6.210781863676962e-3
			],
			[
				5.9800000000000004e1,
				6.2107778110119805e-3
			],
			[
				6.0e1,
				6.210781863676962e-3
			]
		],
		[
			[
				0.0,
				1.0000000864568537
			],
			[
				0.2,
				1.0000000864568537
			],
			[
				0.4,
				1.0000000864568537
			],
			[
				0.6000000000000001,
				1.0000000864568537
			],
			[
				0.8,
				1.0000000864568537
			],
			[
				1.0,
				1.0000000864568537
			],
			[
				1.2000000000000002,
				1.0000000864568537
			],
			[
				1.4000000000000001,
				1.0000000864568537
			],
			[
				1.6,
				1.0000000864568537
			],
			[
				1.8,
				1.0000000864568537
			],
			[
				2.0,
				1.0000000864568537
			],
			[
				2.2,
				1.0000000864568537
			],
			[
				2.4000000000000004,
				1.0000000864568537
			],
			[
				2.6,
				1.0000000864568537
			],
			[
				2.8000000000000003,
				1.0000000864568537
			],
			[
				3.0,
				1.0000000864568537
			],
			[
				3.2,
				1.0000000864568537
			],
			[
				3.4000000000000004,
				1.0000000864568537
			],
			[
				3.6,
				1.0000000864568537
			],
			[
				3.8000000000000003,
				1.0000000864568537
			],
			[
				4.0,
				1.0000000864568537
			],
			[
				4.2,
				1.0000000864568537
			],
			[
				4.4,
				1.0000000864568537
			],
			[
				4.6000000000000005,
				1.0000000864568537
			],
			[
				4.800000000000001,
				1.0000000864568537
			],
			[
				5.0,
				1.0000000864568537
			],
			[
				5.2,
				1.0000000864568537
			],
			[
				5.4,
				1.0000000864568537
			],
			[
				5.6000000000000005,
				1.0000000864568537
			],
			[
				5.800000000000001,
				1.0000000864568537
			],
			[
				6.0,
				1.0000000864568537
			],
			[
				6.2,
				1.0000000864568537
			],
			[
				6.4,
				1.0000000864568537
			],
			[
				6.6000000000000005,
				1.0000000864568537
			],
			[
				6.800000000000001,
				1.0000000864568537
			],
			[
				7.0,
				1.0000000864568537
			],
			[
				7.2,
				1.0000000864568537
			],
			[
				7.4,
				1.0000000864568537
			],
			[
				7.6000000000000005,
				1.0000000864568537
			],
			[
				7.800000000000001,
				1.0000000864568537
			],
			[
				8.0,
				1.0000000864568537
			],
			[
				8.200000000000001,
				1.0000000864568537
			],
			[
				8.4,
				1.0000000864568537
			],
			[
				8.6,
				1.0000000864568537
			],
			[
				8.8,
				1.0000000864568537
			],
			[
				9.0,
				1.0000000864568537
			],
			[
				9.200000000000001,
				1.0000000864568537
			],
			[
				9.4,
				1.0000000864568537
			],
			[
				9.600000000000001,
				1.0000000864568537
			],
			[
				9.8,
				1.0000000864568537
			],
			[
				1.0e1,
				1.000004971269085
			],
			[
				1.0200000000000001e1,
				0.9999960662131588
			],
			[
				1.04e1,
				0.999987074700379
			],
			[
				1.0600000000000001e1,
				0.9997781517135275
			],
			[
				1.08e1,
				1.0017447425351356
			],
			[
				1.1e1,
				1.0000297411576564
			],
			[
				1.1200000000000001e1,
				1.0391032245111052
			],
			[
				1.14e1,
				1.1088701877640201
			],
			[
				1.1600000000000001e1,
				2.4154507718981058
			],
			[
				1.18e1,
				2.709114962598221
			],
			[
				1.2e1,
				7.439533061194329
			],
			[
				1.2200000000000001e1,
				2.403366294194438e1
			],
			[
				1.24e1,
				3.726162794965082e1
			],
			[
				1.2600000000000001e1,
				3.508880407327896e1
			],
			[
				1.28e1,
				2.2796117809624455e1
			],
			[
				1.3e1,
				1.3808310267905991e1
			],
			[
				1.3200000000000001e1,
				1.1126876651171358e1
			],
			[
				1.34e1,
				9.783262900587383
			],
			[
				1.3600000000000001e1,
				7.976491939027136
			],
			[
				1.38e1,
				6.045813024933876
			],
			[
				1.4e1,
				4.4161612806038795
			],
			[
				1.4200000000000001e1,
				3.1924177421523154
			],
			[
				1.44e1,
				2.327456097120188
			],
			[
				1.4600000000000001e1,
				1.7175329627082214
			],
			[
				1.48e1,
				1.2865558031944366
			],
			[
				1.5e1,
				0.9777533254222976
			],
			[
				1.5200000000000001e1,
				0.7526978773842521
			],
			[
				1.54e1,
				0.5858559616254446
			],
			[
				1.5600000000000001e1,
				0.4602099038094247
			],
			[
				1.58e1,
				0.3642453494340343
			],
			[
				1.6e1,
				0.2900922868011606
			],
			[
				1.62e1,
				0.2322060244457076
			],
			[
				1.6400000000000002e1,
				0.1866353976988986
			],
			[
				1.66e1,
				0.15050817479356216
			],
			[
				1.68e1,
				0.12170662481902172
			],
			[
				1.7e1,
				9.851548162368373e-2
			],
			[
				1.72e1,
				7.989888402972367e-2
			],
			[
				1.7400000000000002e1,
				6.598700363742194e-2
			],
			[
				1.76e1,
				5.85344228525706e-2
			],
			[
				1.78e1,
				4.108004312804847e-2
			],
			[
				1.8e1,
				3.4889991777085516e-2
			],
			[
				1.82e1,
				2.8938339796516388e-2
			],
			[
				1.8400000000000002e1,
				2.0705345415063414e-2
			],
			[
				1.86e1,
				2.176793256777354e-2
			],
			[
				1.88e1,
				2.3273032915244407e-2
			],
			[
				1.9e1,
				4.002552574281981e-2
			],
			[
				1.9200000000000003e1,
				4.559176701814094e-2
			],
			[
				1.9400000000000002e1,
				2.1990704861869492e-2
			],
			[
				1.96e1,
				0.13211983410035155
			],
			[
				1.98e1,
				0.2939879619411002
			],
			[
				2.0e1,
				1.2611008474980978e-2
			],
			[
				2.0200000000000003e1,
				1.4533088452301456e1
			],
			[
				2.0400000000000002e1,
				3.694029459445419
			],
			[
				2.06e1,
				1.0899298069908063
			],
			[
				2.08e1,
				4.5121052678429585e-2
			],
			[
				2.1e1,
				3.824040363452892
			],
			[
				2.1200000000000003e1,
				0.14628562746472418
			],
			[
				2.1400000000000002e1,
				3.699210597911928e-2
			],
			[
				2.16e1,
				3.1950695328192116
			],
			[
				2.18e1,
				0.3227094019748531
			],
			[
				2.2e1,
				0.8627478211615552
			],
			[
				2.2200000000000003e1,
				5.239649650850941
			],
			[
				2.2400000000000002e1,
				9.790626328145459
			],
			[
				2.26e1,
				0.14107089047626253
			],
			[
				2.28e1,
				0.10093233433556104
			],
			[
				2.3e1,
				0.10415240363919098
			],
			[
				2.3200000000000003e1,
				0.16518176708430965
			],
			[
				2.3400000000000002e1,
				0.5826264481597121
			],
			[
				2.36e1,
				1.517289792327353
			],
			[
				2.38e1,
				1.663706639323348e-2
			],
			[
				2.4e1,
				0.8215245449136086
			],
			[
				2.4200000000000003e1,
				0.37389146714010335
			],
			[
				2.4400000000000002e1,
				0.21149310708178204
			],
			[
				2.46e1,
				0.14551351058484485
			],
			[
				2.48e1,
				8.776282878657904e-2
			],
			[
				2.5e1,
				6.625598938212007e-2
			],
			[
				2.5200000000000003e1,
				5.0904272759748626e-2
			],
			[
				2.5400000000000002e1,
				4.1186230617318964e-2
			],
			[
				2.56e1,
				3.417446090792198e-2
			],
			[
				2.58e1,
				2.9627111390571392e-2
			],
			[
				2.6e1,
				2.653250719225142e-2
			],
			[
				2.6200000000000003e1,
				2.421650099660655e-2
			],
			[
				2.6400000000000002e1,
				2.2463323514686273e-2
			],
			[
				2.66e1,
				2.113145028061514e-2
			],
			[
				2.68e1,
				2.0104548194250116e-2
			],
			[
				2.7e1,
				1.9298997267449103e-2
			],
			[
				2.7200000000000003e1,
				1.8665219898195473e-2
			],
			[
				2.7400000000000002e1,
				1.8171010908504148e-2
			],
			[
				2.76e1,
				1.7766544132903794e-2
			],
			[
				2.78e1,
				1.7441417731190123e-2
			],
			[
				2.8e1,
				1.7179864134677647e-2
			],
			[
				2.8200000000000003e1,
				1.6968606812777676e-2
			],
			[
				2.8400000000000002e1,
				1.679760596335944e-2
			],
			[
				2.86e1,
				1.665890215233412e-2
			],
			[
				2.88e1,
				1.6546221854258025e-2
			],
			[
				2.9e1,
				1.6454285797505297e-2
			],
			[
				2.9200000000000003e1,
				1.6379565461736023e-2
			],
			[
				2.9400000000000002e1,
				1.63185917656975e-2
			],
			[
				2.96e1,
				1.6268868267740544e-2
			],
			[
				2.98e1,
				1.622826056429061e-2
			],
			[
				3.0e1,
				1.6195093553808104e-2
			],
			[
				3.0200000000000003e1,
				1.616801634795484e-2
			],
			[
				3.0400000000000002e1,
				1.6145856375653023e-2
			],
			[
				3.06e1,
				1.612778689323957e-2
			],
			[
				3.08e1,
				1.611295413928493e-2
			],
			[
				3.1e1,
				1.6100828565560166e-2
			],
			[
				3.1200000000000003e1,
				1.609095087003032e-2
			],
			[
				3.1400000000000002e1,
				1.6082802311573552e-2
			],
			[
				3.16e1,
				1.6076161344502293e-2
			],
			[
				3.18e1,
				1.6070746984042317e-2
			],
			[
				3.2e1,
				1.6066283648972446e-2
			],
			[
				3.22e1,
				1.606266867177919e-2
			],
			[
				3.24e1,
				1.6059675103221482e-2
			],
			[
				3.26e1,
				1.6057178661572302e-2
			],
			[
				3.2800000000000004e1,
				1.6055173943278156e-2
			],
			[
				3.3e1,
				1.6053515052398715e-2
			],
			[
				3.32e1,
				1.6052153356953647e-2
			],
			[
				3.34e1,
				1.605106183917626e-2
			],
			[
				3.36e1,
				1.6050175656426413e-2
			],
			[
				3.3800000000000004e1,
				1.6049429966063622e-2
			],
			[
				3.4e1,
				1.6048813960981345e-2
			],
			[
				3.42e1,
				1.6048327641179583e-2
			],
			[
				3.44e1,
				1.6047943988891533e-2
			],
			[
				3.46e1,
				1.6047608968583593e-2
			],
			[
				3.4800000000000004e1,
				1.60473387909158e-2
			],
			[
				3.5e1,
				1.6047090227461536e-2
			],
			[
				3.52e1,
				1.6046901103094258e-2
			],
			[
				3.54e1,
				1.6046766014260472e-2
			],
			[
				3.56e1,
				1.604662011831992e-2
			],
			[
				3.5800000000000004e1,
				1.6046533661466245e-2
			],
			[
				3.6e1,
				1.6046463415272605e-2
			],
			[
				3.62e1,
				1.6046371554865657e-2
			],
			[
				3.64e1,
				1.6046312115778893e-2
			],
			[
				3.66e1,
				1.60463067122254e-2
			],
			[
				3.6800000000000004e1,
				1.604623646603176e-2
			],
			[
				3.7e1,
				1.6046231062478378e-2
			],
			[
				3.72e1,
				1.604618783405165e-2
			],
			[
				3.74e1,
				1.6046193237605033e-2
			],
			[
				3.76e1,
				1.604613920207143e-2
			],
			[
				3.7800000000000004e1,
				1.604611218430474e-2
			],
			[
				3.8e1,
				1.6046128394964776e-2
			],
			[
				3.82e1,
				1.6046106780751357e-2
			],
			[
				3.8400000000000006e1,
				1.6046106780751357e-2
			],
			[
				3.86e1,
				1.604606355232463e-2
			],
			[
				3.8800000000000004e1,
				1.6046058148771136e-2
			],
			[
				3.9e1,
				1.6046058148771136e-2
			],
			[
				3.92e1,
				1.6046058148771136e-2
			],
			[
				3.9400000000000006e1,
				1.6046052745217754e-2
			],
			[
				3.96e1,
				1.60460419381111e-2
			],
			[
				3.9800000000000004e1,
				1.6046036534557717e-2
			],
			[
				4.0e1,
				1.6046031131004446e-2
			],
			[
				4.02e1,
				1.6046025727451063e-2
			],
			[
				4.0400000000000006e1,
				1.6046014920344298e-2
			],
			[
				4.06e1,
				1.6046036534557717e-2
			],
			[
				4.0800000000000004e1,
				1.6046047341664482e-2
			],
			[
				4.1e1,
				1.6046052745217754e-2
			],
			[
				4.12e1,
				1.6046014920344298e-2
			],
			[
				4.1400000000000006e1,
				1.604606895587779e-2
			],
			[
				4.16e1,
				1.6046036534557717e-2
			],
			[
				4.1800000000000004e1,
				1.6046047341664482e-2
			],
			[
				4.2e1,
				1.6046025727451063e-2
			],
			[
				4.22e1,
				1.6046014920344298e-2
			],
			[
				4.2400000000000006e1,
				1.6046031131004446e-2
			],
			[
				4.26e1,
				1.6046031131004446e-2
			],
			[
				4.2800000000000004e1,
				1.604602032389768e-2
			],
			[
				4.3e1,
				1.6046014920344298e-2
			],
			[
				4.32e1,
				1.6046025727451063e-2
			],
			[
				4.3400000000000006e1,
				1.6046009516791027e-2
			],
			[
				4.36e1,
				1.6046004113237644e-2
			],
			[
				4.3800000000000004e1,
				1.6046025727451063e-2
			],
			[
				4.4e1,
				1.6046025727451063e-2
			],
			[
				4.42e1,
				1.6046009516791027e-2
			],
			[
				4.4400000000000006e1,
				1.6046031131004446e-2
			],
			[
				4.46e1,
				1.6046031131004446e-2
			],
			[
				4.4800000000000004e1,
				1.604599330613099e-2
			],
			[
				4.5e1,
				1.6046009516791027e-2
			],
			[
				4.52e1,
				1.6046025727451063e-2
			],
			[
				4.5400000000000006e1,
				1.604602032389768e-2
			],
			[
				4.56e1,
				1.604599330613099e-2
			],
			[
				4.5800000000000004e1,
				1.6046004113237644e-2
			],
			[
				4.6e1,
				1.6046004113237644e-2
			],
			[
				4.62e1,
				1.6045987902577608e-2
			],
			[
				4.6400000000000006e1,
				1.6046004113237644e-2
			],
			[
				4.66e1,
				1.6046004113237644e-2
			],
			[
				4.6800000000000004e1,
				1.6046036534557717e-2
			],
			[
				4.7e1,
				1.604606355232463e-2
			],
			[
				4.72e1,
				1.60460419381111e-2
			],
			[
				4.7400000000000006e1,
				1.6046025727451063e-2
			],
			[
				4.76e1,
				1.60460419381111e-2
			],
			[
				4.7800000000000004e1,
				1.6046031131004446e-2
			],
			[
				4.8e1,
				1.6046025727451063e-2
			],
			[
				4.82e1,
				1.604599870968426e-2
			],
			[
				4.8400000000000006e1,
				1.6046025727451063e-2
			],
			[
				4.86e1,
				1.6046025727451063e-2
			],
			[
				4.8800000000000004e1,
				1.6046047341664482e-2
			],
			[
				4.9e1,
				1.6046036534557717e-2
			],
			[
				4.92e1,
				1.6046031131004446e-2
			],
			[
				4.9400000000000006e1,
				1.6046014920344298e-2
			],
			[
				4.96e1,
				1.6046031131004446e-2
			],
			[
				4.9800000000000004e1,
				1.6046031131004446e-2
			],
			[
				5.0e1,
				1.60460419381111e-2
			],
			[
				5.02e1,
				1.6046047341664482e-2
			],
			[
				5.0400000000000006e1,
				1.6046014920344298e-2
			],
			[
				5.06e1,
				1.6046036534557717e-2
			],
			[
				5.0800000000000004e1,
				1.6046058148771136e-2
			],
			[
				5.1e1,
				1.6046031131004446e-2
			],
			[
				5.12e1,
				1.60460419381111e-2
			],
			[
				5.1400000000000006e1,
				1.6046036534557717e-2
			],
			[
				5.16e1,
				1.60460419381111e-2
			],
			[
				5.1800000000000004e1,
				1.6046058148771136e-2
			],
			[
				5.2e1,
				1.6046031131004446e-2
			],
			[
				5.22e1,
				1.60460419381111e-2
			],
			[
				5.2400000000000006e1,
				1.6046036534557717e-2
			],
			[
				5.26e1,
				1.60460419381111e-2
			],
			[
				5.2800000000000004e1,
				1.604602032389768e-2
			],
			[
				5.3e1,
				1.6046058148771136e-2
			],
			[
				5.32e1,
				1.6046031131004446e-2
			],
			[
				5.3400000000000006e1,
				1.6046036534557717e-2
			],
			[
				5.36e1,
				1.604602032389768e-2
			],
			[
				5.3800000000000004e1,
				1.6046025727451063e-2
			],
			[
				5.4e1,
				1.6046025727451063e-2
			],
			[
				5.42e1,
				1.604606355232463e-2
			],
			[
				5.4400000000000006e1,
				1.6046025727451063e-2
			],
			[
				5.46e1,
				1.6046025727451063e-2
			],
			[
				5.4800000000000004e1,
				1.604602032389768e-2
			],
			[
				5.5e1,
				1.6046047341664482e-2
			],
			[
				5.52e1,
				1.604602032389768e-2
			],
			[
				5.5400000000000006e1,
				1.6046025727451063e-2
			],
			[
				5.56e1,
				1.60460419381111e-2
			],
			[
				5.5800000000000004e1,
				1.60460419381111e-2
			],
			[
				5.6e1,
				1.6046047341664482e-2
			],
			[
				5.62e1,
				1.6046031131004446e-2
			],
			[
				5.6400000000000006e1,
				1.6046047341664482e-2
			],
			[
				5.66e1,
				1.6046036534557717e-2
			],
			[
				5.6800000000000004e1,
				1.60460419381111e-2
			],
			[
				5.7e1,
				1.6046036534557717e-2
			],
			[
				5.72e1,
				1.6046031131004446e-2
			],
			[
				5.7400000000000006e1,
				1.6046025727451063e-2
			],
			[
				5.76e1,
				1.6046047341664482e-2
			],
			[
				5.7800000000000004e1,
				1.6046036534557717e-2
			],
			[
				5.8e1,
				1.6046009516791027e-2
			],
			[
				5.82e1,
				1.6046047341664482e-2
			],
			[
				5.8400000000000006e1,
				1.604602032389768e-2
			],
			[
				5.86e1,
				1.60460419381111e-2
			],
			[
				5.8800000000000004e1,
				1.6046025727451063e-2
			],
			[
				5.9e1,
				1.6046025727451063e-2
			],
			[
				5.92e1,
				1.6046036534557717e-2
			],
			[
				5.9400000000000006e1,
				1.6046058148771136e-2
			],
			[
				5.96e1,
				1.6046031131004446e-2
			],
			[
				5.9800000000000004e1,
				1.6046036534557717e-2
			],
			[
				6.0e1,
				1.6046031131004446e-2
			]
		]
	]
]

==> anc/sc_i_on_3_deltax_25e-3_lambda_1e6_tir_60_errors_xmax.json <==
[
	[
		[
			3.25,
			3.3440531696326214e-2
		],
		[
			3.5,
			6.647829070320688e-3
		],
		[
			3.75,
			9.933529818679787e-4
		],
		[
			4.0,
			1.1940603583382448e-4
		],
		[
			4.25,
			1.9645006321677982e-5
		],
		[
			4.5,
			1.1085812424038721e-5
		],
		[
			4.75,
			1.0532441876875964e-5
		],
		[
			5.0,
			1.0494207452138582e-5
		],
		[
			5.25,
			1.049691090915239e-5
		],
		[
			5.5,
			1.0494852471287786e-5
		],
		[
			5.75,
			1.0497289920863295e-5
		],
		[
			6.0,
			1.0493966545066513e-5
		],
		[
			6.25,
			1.0498174259243598e-5
		],
		[
			6.5,
			1.0497094371730853e-5
		],
		[
			6.75,
			1.0495598743887058e-5
		],
		[
			7.0,
			1.0497446354618134e-5
		],
		[
			7.25,
			1.0497523131203224e-5
		],
		[
			7.5,
			1.0496808981796946e-5
		],
		[
			7.75,
			1.0494632379121072e-5
		],
		[
			8.0,
			1.0493320739657364e-5
		],
		[
			8.25,
			1.0495958205680722e-5
		],
		[
			8.5,
			1.0497373367224228e-5
		],
		[
			8.75,
			1.0495921448194778e-5
		],
		[
			9.0,
			1.0489753144549141e-5
		],
		[
			9.25,
			1.0491838191573066e-5
		],
		[
			9.5,
			1.0494390187076874e-5
		],
		[
			9.75,
			1.0500411245839558e-5
		],
		[
			1.0e1,
			1.0491880704233125e-5
		]
	],
	[
		[
			3.25,
			0.11981260389665072
		],
		[
			3.5,
			2.974103998931965e-2
		],
		[
			3.75,
			5.5781702268962174e-3
		],
		[
			4.0,
			8.394502840265439e-4
		],
		[
			4.25,
			1.6787194145728712e-4
		],
		[
			4.5,
			9.798595498566876e-5
		],
		[
			4.75,
			9.251589132119875e-5
		],
		[
			5.0,
			9.189009895704814e-5
		],
		[
			5.25,
			9.478280287988916e-5
		],
		[
			5.5,
			9.202795297569288e-5
		],
		[
			5.75,
			9.274916370038966e-5
		],
		[
			6.0,
			9.202188420842639e-5
		],
		[
			6.25,
			9.348893224236932e-5
		],
		[
			6.5,
			9.229872245519744e-5
		],
		[
			6.75,
			9.302394487131771e-5
		],
		[
			7.0,
			9.220817802391146e-5
		],
		[
			7.25,
			9.195969589526065e-5
		],
		[
			7.5,
			9.280462435157233e-5
		],
		[
			7.75,
			9.215862535705277e-5
		],
		[
			8.0,
			9.316539759018916e-5
		],
		[
			8.25,
			9.326156627120774e-5
		],
		[
			8.5,
			8.586156998990901e-5
		],
		[
			8.75,
			9.073632068878901e-5
		],
		[
			9.0,
			9.233219052440234e-5
		],
		[
			9.25,
			1.0404546461550979e-4
		],
		[
			9.5,
			9.40190540372754e-5
		],
		[
			9.75,
			9.343515508297706e-5
		],
		[
			1.0e1,
			9.305161214490099e-5
		]
	],
	[
		[
			3.25,
			0.30479039289246934
		],
		[
			3.5,
			0.10291058127690378
		],
		[
			3.75,
			4.3499185754499736e-2
		],
		[
			4.0,
			2.895152731843531e-2
		],
		[
			4.25,
			2.829317377060847e-2
		],
		[
			4.5,
			2.8353738235797676e-2
		],
		[
			4.75,
			2.8455644311884187e-2
		],
		[
			5.0,
			2.935309928168639e-2
		],
		[
			5.25,
			2.1075378841244774e-2
		],
		[
			5.5,
			2.8915235377985127e-2
		],
		[
			5.75,
			2.686127323901344e-2
		],
		[
			6.0,
			2.8932367624499467e-2
		],
		[
			6.25,
			2.4757548634705362e-2
		],
		[
			6.5,
			2.81382603659055e-2
		],
		[
			6.75,
			2.6079801209599962e-2
		],
		[
			7.0,
			2.838747376084627e-2
		],
		[
			7.25,
			2.9100888927862334e-2
		],
		[
			7.5,
			2.6702571791970664e-2
		],
		[
			7.75,
			2.854630468661834e-2
		],
		[
			8.0,
			2.568467949768638e-2
		],
		[
			8.25,
			2.540089686100022e-2
		],
		[
			8.5,
			4.642636191871241e-2
		],
		[
			8.75,
			3.2582819866279644e-2
		],
		[
			9.0,
			2.805903201557358e-2
		],
		[
			9.25,
			5.221975322593386e-3
		],
		[
			9.5,
			2.32596092140811e-2
		],
		[
			9.75,
			2.489948100727979e-2
		],
		[
			1.0e1,
			2.6008832654799363e-2
		]
	]
]

==> anc/sc_i_on_3_n_400_xmax_10_lambda_1e6_tir_60_changing_rates.json <==
[
	[
		[
			0.2,
			0.0
		],
		[
			0.4,
			0.0
		],
		[
			0.6,
			0.0
		],
		[
			0.8,
			0.0
		],
		[
			1.0,
			0.0
		],
		[
			1.2,
			0.0
		],
		[
			1.4,
			0.0
		],
		[
			1.5999999999999999,
			0.0
		],
		[
			1.7999999999999998,
			0.0
		],
		[
			1.9999999999999998,
			0.0
		],
		[
			2.1999999999999997,
			0.0
		],
		[
			2.4,
			0.0
		],
		[
			2.6,
			0.0
		],
		[
			2.8,
			0.0
		],
		[
			3.0,
			0.0
		],
		[
			3.1999999999999997,
			0.0
		],
		[
			3.4,
			0.0
		],
		[
			3.6,
			0.0
		],
		[
			3.8,
			0.0
		],
		[
			4.0,
			0.0
		],
		[
			4.199999999999999,
			0.0
		],
		[
			4.3999999999999995,
			0.0
		],
		[
			4.6,
			0.0
		],
		[
			4.8,
			0.0
		],
		[
			5.0,
			0.0
		],
		[
			5.2,
			0.0
		],
		[
			5.3999999999999995,
			0.0
		],
		[
			5.6,
			0.0
		],
		[
			5.8,
			0.0
		],
		[
			6.0,
			0.0
		],
		[
			6.199999999999999,
			0.0
		],
		[
			6.3999999999999995,
			0.0
		],
		[
			6.6,
			0.0
		],
		[
			6.8,
			0.0
		],
		[
			7.0,
			0.0
		],
		[
			7.199999999999999,
			0.0
		],
		[
			7.3999999999999995,
			0.0
		],
		[
			7.6,
			0.0
		],
		[
			7.8,
			0.0
		],
		[
			7.999999999999999,
			0.0
		],
		[
			8.2,
			0.0
		],
		[
			8.399999999999999,
			0.0
		],
		[
			8.599999999999998,
			0.0
		],
		[
			8.799999999999999,
			0.0
		],
		[
			8.999999999999998,
			0.0
		],
		[
			9.2,
			0.0
		],
		[
			9.399999999999999,
			0.0
		],
		[
			9.599999999999998,
			0.0
		],
		[
			9.799999999999999,
			0.0
		],
		[
			9.999999999999998,
			0.0
		],
		[
			1.02e1,
			0.0
		],
		[
			1.0399999999999999e1,
			4.694397101088183e-6
		],
		[
			1.0599999999999998e1,
			1.1608095800855387e-3
		],
		[
			1.0799999999999999e1,
			1.165316300191988e-3
		],
		[
			1.0999999999999998e1,
			1.6416355771312343
		],
		[
			1.1199999999999998e1,
			0.7545877696787444
		],
		[
			1.1399999999999999e1,
			1.4985985552783319
		],
		[
			1.1599999999999998e1,
			1.4423886435024051
		],
		[
			1.1799999999999999e1,
			3.0002401290325524
		],
		[
			1.1999999999999998e1,
			4.695752026835943
		],
		[
			1.2199999999999998e1,
			5.813001384171877
		],
		[
			1.2399999999999999e1,
			6.38815937199044
		],
		[
			1.2599999999999998e1,
			6.420535465435013
		],
		[
			1.2799999999999999e1,
			5.779280124956285
		],
		[
			1.2999999999999998e1,
			3.287132129186122
		],
		[
			1.3199999999999998e1,
			5.4221036823428985
		],
		[
			1.3399999999999999e1,
			5.613022534746117
		],
		[
			1.3599999999999998e1,
			5.499041932287976
		],
		[
			1.3799999999999999e1,
			5.267754548500996
		],
		[
			1.3999999999999998e1,
			4.9911745357694155
		],
		[
			1.4199999999999998e1,
			4.702849926903398
		],
		[
			1.4399999999999999e1,
			6.654444027084329
		],
		[
			1.4599999999999998e1,
			0.29935740313366943
		],
		[
			1.4799999999999999e1,
			0.17675319286850524
		],
		[
			1.4999999999999998e1,
			0.14172161651955908
		],
		[
			1.5199999999999998e1,
			0.1140898825248905
		],
		[
			1.5399999999999999e1,
			9.210423628910563e-2
		],
		[
			1.5599999999999998e1,
			7.455375598996176e-2
		],
		[
			1.5799999999999997e1,
			6.0481046557169085e-2
		],
		[
			1.5999999999999998e1,
			4.9153789056665356e-2
		],
		[
			1.62e1,
			4.000646681401487e-2
		],
		[
			1.64e1,
			3.259948958204771e-2
		],
		[
			1.6599999999999998e1,
			2.658855572860191e-2
		],
		[
			1.6799999999999997e1,
			2.1701620003417677e-2
		],
		[
			1.6999999999999996e1,
			1.772186812453582e-2
		],
		[
			1.72e1,
			1.453499819697306e-2
		],
		[
			1.74e1,
			1.1675732659787169e-2
		],
		[
			1.7599999999999998e1,
			8.833789475690716e-3
		],
		[
			1.7799999999999997e1,
			7.66869174253095e-3
		],
		[
			1.7999999999999996e1,
			0.8647290749445505
		],
		[
			1.82e1,
			1.158845256153045
		],
		[
			1.84e1,
			0.8612315482777798
		],
		[
			1.8599999999999998e1,
			0.8609879823436537
		],
		[
			1.8799999999999997e1,
			1.065983192284416
		],
		[
			1.8999999999999996e1,
			7.718927054152705e-2
		],
		[
			1.92e1,
			1.7839757942853978
		],
		[
			1.94e1,
			1.8594635480318242
		],
		[
			1.9599999999999998e1,
			1.0014173592404472
		],
		[
			1.9799999999999997e1,
			0.6594629331696494
		],
		[
			1.9999999999999996e1,
			1.1467896314840738
		],
		[
			2.02e1,
			1.1798500999037955
		],
		[
			2.04e1,
			0.26792222713129604
		],
		[
			2.0599999999999998e1,
			0.4776953074053711
		],
		[
			2.0799999999999997e1,
			0.5174315396272062
		],
		[
			2.0999999999999996e1,
			8.848639469277575e-4
		],
		[
			2.12e1,
			0.7570518958714486
		],
		[
			2.14e1,
			0.20313338683157187
		],
		[
			2.1599999999999998e1,
			9.839651886081818e-2
		],
		[
			2.1799999999999997e1,
			7.396498474954938e-2
		],
		[
			2.1999999999999996e1,
			3.2811652193266976e-2
		],
		[
			2.2199999999999996e1,
			0.20043753809851844
		],
		[
			2.24e1,
			0.1625074807233795
		],
		[
			2.2599999999999998e1,
			8.177373640840267e-2
		],
		[
			2.2799999999999997e1,
			5.222314392338903e-2
		],
		[
			2.2999999999999996e1,
			4.141089927999219e-3
		],
		[
			2.3199999999999996e1,
			3.5153987216776177e-3
		],
		[
			2.34e1,
			1.1665903132798588e-2
		],
		[
			2.3599999999999998e1,
			1.835943199948185e-2
		],
		[
			2.3799999999999997e1,
			1.3850508085876624e-2
		],
		[
			2.3999999999999996e1,
			1.9861899599818897e-4
		],
		[
			2.4199999999999996e1,
			6.677139953458879e-3
		],
		[
			2.44e1,
			2.621036199617883e-3
		],
		[
			2.4599999999999998e1,
			2.7002476742832736e-3
		],
		[
			2.4799999999999997e1,
			1.3079841441119243e-3
		],
		[
			2.4999999999999996e1,
			7.179414961454671e-5
		],
		[
			2.5199999999999996e1,
			6.706649175635274e-4
		],
		[
			2.54e1,
			8.103761910466857e-4
		],
		[
			2.5599999999999998e1,
			5.976882555483395e-4
		],
		[
			2.5799999999999997e1,
			4.7306898618309167e-4
		],
		[
			2.5999999999999996e1,
			3.873609940303523e-4
		],
		[
			2.6199999999999996e1,
			3.026382683605709e-4
		],
		[
			2.64e1,
			2.422624577154925e-4
		],
		[
			2.6599999999999998e1,
			1.9315378276974784e-4
		],
		[
			2.6799999999999997e1,
			1.5877101335827533e-4
		],
		[
			2.6999999999999996e1,
			1.2887565263345745e-4
		],
		[
			2.7199999999999996e1,
			1.056484241780706e-4
		],
		[
			2.74e1,
			8.529565236386532e-5
		],
		[
			2.7599999999999998e1,
			6.90840039946588e-5
		],
		[
			2.7799999999999997e1,
			5.638218156346349e-5
		],
		[
			2.7999999999999996e1,
			4.610798896157707e-5
		],
		[
			2.8199999999999996e1,
			3.7589643721485223e-5
		],
		[
			2.84e1,
			3.070264186537403e-5
		],
		[
			2.8599999999999998e1,
			2.5087402244815546e-5
		],
		[
			2.8799999999999997e1,
			2.051063410127096e-5
		],
		[
			2.8999999999999996e1,
			1.677763177271079e-5
		],
		[
			2.9199999999999996e1,
			1.371473505587526e-5
		],
		[
			2.94e1,
			1.122020399439007e-5
		],
		[
			2.9599999999999998e1,
			9.185279532421872e-6
		],
		[
			2.9799999999999997e1,
			7.509972234062468e-6
		],
		[
			2.9999999999999996e1,
			6.16621586977401e-6
		],
		[
			3.0199999999999996e1,
			5.0452480172332055e-6
		],
		[
			3.0399999999999995e1,
			4.1154928202183105e-6
		],
		[
			3.0599999999999998e1,
			3.3822135833811104e-6
		],
		[
			3.0799999999999997e1,
			2.762960603387224e-6
		],
		[
			3.0999999999999996e1,
			2.2577340918483273e-6
		],
		[
			3.1199999999999996e1,
			1.8577629226960375e-6
		],
		[
			3.1399999999999995e1,
			1.5121736695880261e-6
		],
		[
			3.1599999999999998e1,
			1.2385089986805246e-6
		],
		[
			3.1799999999999997e1,
			1.0174720943167209e-6
		],
		[
			3.1999999999999996e1,
			8.315203750100705e-7
		],
		[
			3.2199999999999996e1,
			6.806538605550811e-7
		],
		[
			3.24e1,
			5.56101255629641e-7
		],
		[
			3.26e1,
			4.5786257051024085e-7
		],
		[
			3.28e1,
			3.754122378838478e-7
		],
		[
			3.3e1,
			3.140130499985777e-7
		],
		[
			3.32e1,
			2.4384254440286227e-7
		],
		[
			3.34e1,
			2.1402007829456706e-7
		],
		[
			3.36e1,
			1.7718055984813466e-7
		],
		[
			3.38e1,
			1.3156972578532074e-7
		],
		[
			3.4e1,
			1.1227283361129022e-7
		],
		[
			3.42e1,
			1.0350151888381923e-7
		],
		[
			3.44e1,
			8.069610032115217e-8
		],
		[
			3.46e1,
			6.139920738746335e-8
		],
		[
			3.48e1,
			4.736510316143258e-8
		],
		[
			3.5e1,
			4.210231408140445e-8
		],
		[
			3.52e1,
			3.859378786463544e-8
		],
		[
			3.54e1,
			2.4559683318551024e-8
		],
		[
			3.56e1,
			2.631394645309376e-8
		],
		[
			3.58e1,
			2.4559683318551024e-8
		],
		[
			3.6e1,
			1.7542631193694884e-8
		],
		[
			3.62e1,
			3.5085263521763314e-9
		],
		[
			3.64e1,
			1.5788368043764952e-8
		],
		[
			3.66e1,
			1.227984195671737e-8
		],
		[
			3.68e1,
			7.017052469998302e-9
		],
		[
			3.7e1,
			5.262789301603734e-9
		],
		[
			3.72e1,
			3.5085263521763314e-9
		],
		[
			3.74e1,
			1.7542631776268852e-9
		],
		[
			3.76e1,
			7.017052469998302e-9
		],
		[
			3.78e1,
			0.0
		],
		[
			3.8e1,
			5.262789301603734e-9
		],
		[
			3.82e1,
			3.5085263521763314e-9
		],
		[
			3.84e1,
			5.262789301603734e-9
		],
		[
			3.86e1,
			3.5085263521763314e-9
		],
		[
			3.88e1,
			3.5085263521763314e-9
		],
		[
			3.9e1,
			5.262789301603734e-9
		],
		[
			3.92e1,
			3.5085263521763314e-9
		],
		[
			3.94e1,
			8.77131563531543e-9
		],
		[
			3.96e1,
			3.5085263521763314e-9
		],
		[
			3.98e1,
			1.7542631776268852e-9
		],
		[
			4.0e1,
			1.4034104890757579e-8
		],
		[
			4.02e1,
			5.262789301603734e-9
		],
		[
			4.04e1,
			3.5085263521763314e-9
		],
		[
			4.06e1,
			1.7542631776268852e-9
		],
		[
			4.08e1,
			3.5085263521763314e-9
		],
		[
			4.1e1,
			5.262789301603734e-9
		],
		[
			4.12e1,
			7.017052469998302e-9
		],
		[
			4.14e1,
			3.5085263521763314e-9
		],
		[
			4.16e1,
			5.262789301603734e-9
		],
		[
			4.18e1,
			1.7542631776268852e-9
		],
		[
			4.2e1,
			5.262789301603734e-9
		],
		[
			4.22e1,
			3.5085263521763314e-9
		],
		[
			4.24e1,
			1.7542631776268852e-9
		],
		[
			4.26e1,
			0.0
		],
		[
			4.28e1,
			1.7542631776268852e-9
		],
		[
			4.3e1,
			3.5085263521763314e-9
		],
		[
			4.3199999999999996e1,
			8.77131563531543e-9
		],
		[
			4.34e1,
			1.7542631776268852e-9
		],
		[
			4.36e1,
			8.77131563531543e-9
		],
		[
			4.38e1,
			8.77131563531543e-9
		],
		[
			4.4e1,
			1.7542631776268852e-9
		],
		[
			4.4199999999999996e1,
			1.7542631776268852e-9
		],
		[
			4.44e1,
			3.5085263521763314e-9
		],
		[
			4.46e1,
			5.262789301603734e-9
		],
		[
			4.48e1,
			0.0
		],
		[
			4.5e1,
			3.5085263521763314e-9
		],
		[
			4.5199999999999996e1,
			7.017052469998302e-9
		],
		[
			4.54e1,
			1.5788368043764952e-8
		],
		[
			4.56e1,
			1.7542631776268852e-9
		],
		[
			4.58e1,
			7.017052469998302e-9
		],
		[
			4.6e1,
			7.017052469998302e-9
		],
		[
			4.6199999999999996e1,
			1.7542631776268852e-9
		],
		[
			4.64e1,
			1.7542631776268852e-9
		],
		[
			4.66e1,
			1.7542631776268852e-9
		],
		[
			4.68e1,
			1.7542631776268852e-9
		],
		[
			4.7e1,
			3.5085263521763314e-9
		],
		[
			4.7199999999999996e1,
			1.7542631776268852e-9
		],
		[
			4.74e1,
			1.7542631776268852e-9
		],
		[
			4.76e1,
			0.0
		],
		[
			4.78e1,
			1.7542631776268852e-9
		],
		[
			4.8e1,
			0.0
		],
		[
			4.8199999999999996e1,
			5.262789301603734e-9
		],
		[
			4.84e1,
			3.5085263521763314e-9
		],
		[
			4.86e1,
			3.5085263521763314e-9
		],
		[
			4.88e1,
			0.0
		],
		[
			4.9e1,
			1.7542631776268852e-9
		],
		[
			4.9199999999999996e1,
			1.7542631776268852e-9
		],
		[
			4.94e1,
			1.7542631776268852e-9
		],
		[
			4.96e1,
			1.7542631776268852e-9
		],
		[
			4.98e1,
			1.7542631776268852e-9
		],
		[
			5.0e1,
			3.5085263521763314e-9
		],
		[
			5.0199999999999996e1,
			5.262789301603734e-9
		],
		[
			5.04e1,
			1.0525578575510518e-8
		],
		[
			5.06e1,
			1.2279841734672768e-8
		],
		[
			5.08e1,
			5.262789301603734e-9
		],
		[
			5.1e1,
			5.262789301603734e-9
		],
		[
			5.1199999999999996e1,
			3.5085263521763314e-9
		],
		[
			5.14e1,
			1.7542631776268852e-9
		],
		[
			5.16e1,
			1.7542631776268852e-9
		],
		[
			5.18e1,
			1.7542631776268852e-9
		],
		[
			5.2e1,
			1.7542631776268852e-9
		],
		[
			5.2199999999999996e1,
			0.0
		],
		[
			5.24e1,
			3.5085263521763314e-9
		],
		[
			5.26e1,
			1.7542631776268852e-9
		],
		[
			5.28e1,
			0.0
		],
		[
			5.3e1,
			1.0525578575510518e-8
		],
		[
			5.3199999999999996e1,
			8.77131563531543e-9
		],
		[
			5.34e1,
			0.0
		],
		[
			5.36e1,
			1.7542631776268852e-9
		],
		[
			5.38e1,
			0.0
		],
		[
			5.4e1,
			0.0
		],
		[
			5.4199999999999996e1,
			3.5085263521763314e-9
		],
		[
			5.44e1,
			1.7542631776268852e-9
		],
		[
			5.46e1,
			3.5085263521763314e-9
		],
		[
			5.48e1,
			3.5085263521763314e-9
		],
		[
			5.5e1,
			8.77131563531543e-9
		],
		[
			5.5199999999999996e1,
			5.262789301603734e-9
		],
		[
			5.54e1,
			0.0
		],
		[
			5.56e1,
			3.5085263521763314e-9
		],
		[
			5.58e1,
			1.7542631776268852e-9
		],
		[
			5.6e1,
			5.262789301603734e-9
		],
		[
			5.6199999999999996e1,
			5.262789301603734e-9
		],
		[
			5.64e1,
			5.262789301603734e-9
		],
		[
			5.66e1,
			5.262789301603734e-9
		],
		[
			5.68e1,
			0.0
		],
		[
			5.7e1,
			0.0
		],
		[
			5.7199999999999996e1,
			5.262789301603734e-9
		],
		[
			5.74e1,
			0.0
		],
		[
			5.76e1,
			1.0525578575510518e-8
		],
		[
			5.78e1,
			1.7542631776268852e-9
		],
		[
			5.8e1,
			5.262789301603734e-9
		],
		[
			5.8199999999999996e1,
			0.0
		],
		[
			5.84e1,
			5.262789301603734e-9
		],
		[
			5.86e1,
			0.0
		],
		[
			5.88e1,
			1.7542631776268852e-9
		],
		[
			5.9e1,
			1.7542631776268852e-9
		],
		[
			5.9199999999999996e1,
			0.0
		],
		[
			5.94e1,
			0.0
		],
		[
			5.96e1,
			3.5085263521763314e-9
		],
		[
			5.98e1,
			1.7542631776268852e-9
		],
		[
			6.0e1,
			0.0
		]
	],
	[
		[
			0.2,
			0.0
		],
		[
			0.4,
			0.0
		],
		[
			0.6,
			0.0
		],
		[
			0.8,
			0.0
		],
		[
			1.0,
			0.0
		],
		[
			1.2,
			0.0
		],
		[
			1.4,
			0.0
		],
		[
			1.5999999999999999,
			0.0
		],
		[
			1.7999999999999998,
			0.0
		],
		[
			1.9999999999999998,
			0.0
		],
		[
			2.1999999999999997,
			0.0
		],
		[
			2.4,
			0.0
		],
		[
			2.6,
			0.0
		],
		[
			2.8,
			0.0
		],
		[
			3.0,
			0.0
		],
		[
			3.1999999999999997,
			0.0
		],
		[
			3.4,
			0.0
		],
		[
			3.6,
			0.0
		],
		[
			3.8,
			0.0
		],
		[
			4.0,
			0.0
		],
		[
			4.199999999999999,
			0.0
		],
		[
			4.3999999999999995,
			0.0
		],
		[
			4.6,
			0.0
		],
		[
			4.8,
			0.0
		],
		[
			5.0,
			0.0
		],
		[
			5.2,
			0.0
		],
		[
			5.3999999999999995,
			0.0
		],
		[
			5.6,
			0.0
		],
		[
			5.8,
			0.0
		],
		[
			6.0,
			0.0
		],
		[
			6.199999999999999,
			0.0
		],
		[
			6.3999999999999995,
			0.0
		],
		[
			6.6,
			0.0
		],
		[
			6.8,
			0.0
		],
		[
			7.0,
			0.0
		],
		[
			7.199999999999999,
			0.0
		],
		[
			7.3999999999999995,
			0.0
		],
		[
			7.6,
			0.0
		],
		[
			7.8,
			0.0
		],
		[
			7.999999999999999,
			0.0
		],
		[
			8.2,
			0.0
		],
		[
			8.399999999999999,
			0.0
		],
		[
			8.599999999999998,
			0.0
		],
		[
			8.799999999999999,
			0.0
		],
		[
			8.999999999999998,
			0.0
		],
		[
			9.2,
			0.0
		],
		[
			9.399999999999999,
			0.0
		],
		[
			9.599999999999998,
			0.0
		],
		[
			9.799999999999999,
			0.0
		],
		[
			9.999999999999998,
			0.0
		],
		[
			1.02e1,
			0.0
		],
		[
			1.0399999999999999e1,
			1.4633458878372614e-9
		],
		[
			1.0599999999999998e1,
			2.734230729950565e-7
		],
		[
			1.0799999999999999e1,
			2.7441479809189743e-7
		],
		[
			1.0999999999999998e1,
			9.928852491594372e-4
		],
		[
			1.1199999999999998e1,
			2.9137016954044375e-4
		],
		[
			1.1399999999999999e1,
			9.278058914924804e-4
		],
		[
			1.1599999999999998e1,
			2.0483512467727436e-3
		],
		[
			1.1799999999999999e1,
			2.5962800722331272e-2
		],
		[
			1.1999999999999998e1,
			0.13948698505348914
		],
		[
			1.2199999999999998e1,
			0.3878376078515425
		],
		[
			1.2399999999999999e1,
			0.6210535950300486
		],
		[
			1.2599999999999998e1,
			0.6403215433269392
		],
		[
			1.2799999999999999e1,
			0.38811812250934796
		],
		[
			1.2999999999999998e1,
			3.4383919430775615e-2
		],
		[
			1.3199999999999998e1,
			0.2822882467772438
		],
		[
			1.3399999999999999e1,
			0.3331971132908538
		],
		[
			1.3599999999999998e1,
			0.3020131325344763
		],
		[
			1.3799999999999999e1,
			0.24639207388886175
		],
		[
			1.3999999999999998e1,
			0.1918602284557584
		],
		[
			1.4199999999999998e1,
			0.14681812250515305
		],
		[
			1.4399999999999999e1,
			0.10054751497446159
		],
		[
			1.4599999999999998e1,
			0.10256478980368701
		],
		[
			1.4799999999999999e1,
			8.167160242709536e-2
		],
		[
			1.4999999999999998e1,
			6.419123624994466e-2
		],
		[
			1.5199999999999998e1,
			5.0837033636458716e-2
		],
		[
			1.5399999999999999e1,
			4.0539297977216865e-2
		],
		[
			1.5599999999999998e1,
			3.2512296023149125e-2
		],
		[
			1.5799999999999997e1,
			2.619369177271015e-2
		],
		[
			1.5999999999999998e1,
			2.1178514811551367e-2
		],
		[
			1.62e1,
			1.7171032611050737e-2
		],
		[
			1.64e1,
			1.395163415788206e-2
		],
		[
			1.6599999999999998e1,
			1.1354527314303248e-2
		],
		[
			1.6799999999999997e1,
			9.252630714676961e-3
		],
		[
			1.6999999999999996e1,
			7.547259458388179e-3
		],
		[
			1.72e1,
			6.160906516585954e-3
		],
		[
			1.74e1,
			5.03233224950253e-3
		],
		[
			1.7599999999999998e1,
			4.1126363234446454e-3
		],
		[
			1.7799999999999997e1,
			3.3617961985427944e-3
		],
		[
			1.7999999999999996e1,
			3.0568097748061244e-3
		],
		[
			1.82e1,
			1.7631149552565135e-3
		],
		[
			1.84e1,
			2.142734927858576e-3
		],
		[
			1.8599999999999998e1,
			1.8079224660190784e-3
		],
		[
			1.8799999999999997e1,
			8.106892130026268e-4
		],
		[
			1.8999999999999996e1,
			9.906637802297126e-4
		],
		[
			1.92e1,
			2.7154867848912305e-4
		],
		[
			1.94e1,
			1.8746475723496743e-3
		],
		[
			1.9599999999999998e1,
			1.7168237024840126e-4
		],
		[
			1.9799999999999997e1,
			6.593196299963973e-4
		],
		[
			1.9999999999999996e1,
			1.0511063479380369e-4
		],
		[
			2.02e1,
			8.021947256685937e-4
		],
		[
			2.04e1,
			3.163345941040287e-4
		],
		[
			2.0599999999999998e1,
			3.3885534718609194e-4
		],
		[
			2.0799999999999997e1,
			3.164718131946212e-4
		],
		[
			2.0999999999999996e1,
			1.3644616156234217e-4
		],
		[
			2.12e1,
			1.3912037299645895e-4
		],
		[
			2.14e1,
			4.144725111982927e-5
		],
		[
			2.1599999999999998e1,
			9.766294017495574e-5
		],
		[
			2.1799999999999997e1,
			4.4212740866498124e-5
		],
		[
			2.1999999999999996e1,
			5.750125309670492e-5
		],
		[
			2.2199999999999996e1,
			8.117130661053885e-6
		],
		[
			2.24e1,
			7.266658540045166e-5
		],
		[
			2.2599999999999998e1,
			8.633122186036615e-6
		],
		[
			2.2799999999999997e1,
			3.438883804399034e-5
		],
		[
			2.2999999999999996e1,
			1.9354239266039003e-5
		],
		[
			2.3199999999999996e1,
			1.5873251737740258e-5
		],
		[
			2.34e1,
			1.495615014689061e-5
		],
		[
			2.3599999999999998e1,
			1.4220479116104994e-5
		],
		[
			2.3799999999999997e1,
			1.1371849265916669e-5
		],
		[
			2.3999999999999996e1,
			6.7378061946431906e-6
		],
		[
			2.4199999999999996e1,
			4.0688384338236115e-6
		],
		[
			2.44e1,
			3.964751758086383e-6
		],
		[
			2.4599999999999998e1,
			3.123123643510089e-6
		],
		[
			2.4799999999999997e1,
			2.757399518267832e-6
		],
		[
			2.4999999999999996e1,
			2.5109927597632308e-6
		],
		[
			2.5199999999999996e1,
			1.8940780878365825e-6
		],
		[
			2.54e1,
			1.4926911204198385e-6
		],
		[
			2.5599999999999998e1,
			1.2369563332742687e-6
		],
		[
			2.5799999999999997e1,
			1.0162172322683588e-6
		],
		[
			2.5999999999999996e1,
			8.31948205091973e-7
		],
		[
			2.6199999999999996e1,
			6.844908655365845e-7
		],
		[
			2.64e1,
			5.615522493485564e-7
		],
		[
			2.6599999999999998e1,
			4.608998826267675e-7
		],
		[
			2.6799999999999997e1,
			3.7727983259263896e-7
		],
		[
			2.6999999999999996e1,
			3.091075477459768e-7
		],
		[
			2.7199999999999996e1,
			2.5311364331926223e-7
		],
		[
			2.74e1,
			2.0742045528271582e-7
		],
		[
			2.7599999999999998e1,
			1.7004563643575326e-7
		],
		[
			2.7799999999999997e1,
			1.3921399929704025e-7
		],
		[
			2.7999999999999996e1,
			1.1403078808309696e-7
		],
		[
			2.8199999999999996e1,
			9.336323189484997e-8
		],
		[
			2.84e1,
			7.648186280476747e-8
		],
		[
			2.8599999999999998e1,
			6.260872668601454e-8
		],
		[
			2.8799999999999997e1,
			5.128101900416688e-8
		],
		[
			2.8999999999999996e1,
			4.1977533012288146e-8
		],
		[
			2.9199999999999996e1,
			3.438201841856507e-8
		],
		[
			2.94e1,
			2.8144065570584556e-8
		],
		[
			2.9599999999999998e1,
			2.3048800824318504e-8
		],
		[
			2.9799999999999997e1,
			1.8874738704828994e-8
		],
		[
			2.9999999999999996e1,
			1.5484139628288247e-8
		],
		[
			3.0199999999999996e1,
			1.2652212752936108e-8
		],
		[
			3.0399999999999995e1,
			1.0364632653936174e-8
		],
		[
			3.0599999999999998e1,
			8.49798494626177e-9
		],
		[
			3.0799999999999997e1,
			6.943179784767619e-9
		],
		[
			3.0999999999999996e1,
			5.691402000142969e-9
		],
		[
			3.1199999999999996e1,
			4.663313502246969e-9
		],
		[
			3.1399999999999995e1,
			3.810429520202447e-9
		],
		[
			3.1599999999999998e1,
			3.1250371130851483e-9
		],
		[
			3.1799999999999997e1,
			2.5586515096116862e-9
		],
		[
			3.1999999999999996e1,
			2.091438575691022e-9
		],
		[
			3.2199999999999996e1,
			1.7156851480341422e-9
		],
		[
			3.24e1,
			1.4038423746947554e-9
		],
		[
			3.26e1,
			1.147095751061093e-9
		],
		[
			3.28e1,
			9.421392550559833e-10
		],
		[
			3.3e1,
			7.6913808625798e-10
		],
		[
			3.32e1,
			6.302967035199766e-10
		],
		[
			3.34e1,
			5.156972625377838e-10
		],
		[
			3.36e1,
			4.20932399958444e-10
		],
		[
			3.38e1,
			3.4820590849071194e-10
		],
		[
			3.4e1,
			2.920081953590152e-10
		],
		[
			3.42e1,
			2.413198529602458e-10
		],
		[
			3.44e1,
			1.972431107138726e-10
		],
		[
			3.46e1,
			1.5977796862076982e-10
		],
		[
			3.48e1,
			1.3002621201117599e-10
		],
		[
			3.5e1,
			1.1019163358942002e-10
		],
		[
			3.52e1,
			9.145906254141339e-11
		],
		[
			3.54e1,
			7.603229157093384e-11
		],
		[
			3.56e1,
			5.7299720522287324e-11
		],
		[
			3.58e1,
			4.7382542333039726e-11
		],
		[
			3.6e1,
			4.077094217708341e-11
		],
		[
			3.62e1,
			3.636335676949153e-11
		],
		[
			3.64e1,
			2.534417120582191e-11
		],
		[
			3.66e1,
			2.0936363753557113e-11
		],
		[
			3.68e1,
			1.8732571049719885e-11
		],
		[
			3.7e1,
			1.4324985642030867e-11
		],
		[
			3.72e1,
			1.3222978267803115e-11
		],
		[
			3.74e1,
			9.917178189717498e-12
		],
		[
			3.76e1,
			7.71338548585599e-12
		],
		[
			3.78e1,
			6.611600156225876e-12
		],
		[
			3.8e1,
			5.509592781989624e-12
		],
		[
			3.82e1,
			3.3058000781184018e-12
		],
		[
			3.84e1,
			5.509592781989624e-12
		],
		[
			3.86e1,
			2.2037927038785075e-12
		],
		[
			3.88e1,
			2.2040147484834317e-12
		],
		[
			3.9e1,
			1.1017853296373983e-12
		],
		[
			3.92e1,
			2.2037927038785075e-12
		],
		[
			3.94e1,
			0.0
		],
		[
			3.96e1,
			2.2037927038785075e-12
		],
		[
			3.98e1,
			0.0
		],
		[
			4.0e1,
			3.3058000781184018e-12
		],
		[
			4.02e1,
			0.0
		],
		[
			4.04e1,
			2.2037927038785075e-12
		],
		[
			4.06e1,
			1.1017853296373983e-12
		],
		[
			4.08e1,
			2.2040147484834317e-12
		],
		[
			4.1e1,
			4.407585407752158e-12
		],
		[
			4.12e1,
			2.2037927038785075e-12
		],
		[
			4.14e1,
			3.3058000781184018e-12
		],
		[
			4.16e1,
			4.407585407752158e-12
		],
		[
			4.18e1,
			3.3058000781184018e-12
		],
		[
			4.2e1,
			1.1017853296373983e-12
		],
		[
			4.22e1,
			1.1017853296373983e-12
		],
		[
			4.24e1,
			1.1017853296373983e-12
		],
		[
			4.26e1,
			0.0
		],
		[
			4.28e1,
			1.1020073742423231e-12
		],
		[
			4.3e1,
			1.1017853296373983e-12
		],
		[
			4.3199999999999996e1,
			3.3058000781184018e-12
		],
		[
			4.34e1,
			1.1017853296373983e-12
		],
		[
			4.36e1,
			1.1017853296373983e-12
		],
		[
			4.38e1,
			3.3058000781184018e-12
		],
		[
			4.4e1,
			1.1017853296373983e-12
		],
		[
			4.4199999999999996e1,
			2.2037927038785075e-12
		],
		[
			4.44e1,
			1.1017853296373983e-12
		],
		[
			4.46e1,
			1.1017853296373983e-12
		],
		[
			4.48e1,
			0.0
		],
		[
			4.5e1,
			0.0
		],
		[
			4.5199999999999996e1,
			1.1017853296373983e-12
		],
		[
			4.54e1,
			2.2037927038785075e-12
		],
		[
			4.56e1,
			0.0
		],
		[
			4.58e1,
			1.1017853296373983e-12
		],
		[
			4.6e1,
			1.1017853296373983e-12
		],
		[
			4.6199999999999996e1,
			1.1017853296373983e-12
		],
		[
			4.64e1,
			1.1017853296373983e-12
		],
		[
			4.66e1,
			0.0
		],
		[
			4.68e1,
			1.1020073742423231e-12
		],
		[
			4.7e1,
			1.1020073742423231e-12
		],
		[
			4.7199999999999996e1,
			0.0
		],
		[
			4.74e1,
			0.0
		],
		[
			4.76e1,
			0.0
		],
		[
			4.78e1,
			0.0
		],
		[
			4.8e1,
			0.0
		],
		[
			4.8199999999999996e1,
			1.1020073742423231e-12
		],
		[
			4.84e1,
			1.1020073742423231e-12
		],
		[
			4.86e1,
			0.0
		],
		[
			4.88e1,
			0.0
		],
		[
			4.9e1,
			0.0
		],
		[
			4.9199999999999996e1,
			0.0
		],
		[
			4.94e1,
			0.0
		],
		[
			4.96e1,
			1.1020073742423231e-12
		],
		[
			4.98e1,
			1.1020073742423231e-12
		],
		[
			5.0e1,
			1.1020073742423231e-12
		],
		[
			5.0199999999999996e1,
			1.1020073742423231e-12
		],
		[
			5.04e1,
			1.1020073742423231e-12
		],
		[
			5.06e1,
			1.1020073742423231e-12
		],
		[
			5.08e1,
			0.0
		],
		[
			5.1e1,
			0.0
		],
		[
			5.1199999999999996e1,
			0.0
		],
		[
			5.14e1,
			0.0
		],
		[
			5.16e1,
			0.0
		],
		[
			5.18e1,
			0.0
		],
		[
			5.2e1,
			0.0
		],
		[
			5.2199999999999996e1,
			0.0
		],
		[
			5.24e1,
			0.0
		],
		[
			5.26e1,
			0.0
		],
		[
			5.28e1,
			0.0
		],
		[
			5.3e1,
			1.1017853296373983e-12
		],
		[
			5.3199999999999996e1,
			1.1017853296373983e-12
		],
		[
			5.34e1,
			0.0
		],
		[
			5.36e1,
			0.0
		],
		[
			5.38e1,
			0.0
		],
		[
			5.4e1,
			0.0
		],
		[
			5.4199999999999996e1,
			1.1017853296373983e-12
		],
		[
			5.44e1,
			1.1017853296373983e-12
		],
		[
			5.46e1,
			0.0
		],
		[
			5.48e1,
			0.0
		],
		[
			5.5e1,
			1.1020073742423231e-12
		],
		[
			5.5199999999999996e1,
			1.1020073742423231e-12
		],
		[
			5.54e1,
			0.0
		],
		[
			5.56e1,
			0.0
		],
		[
			5.58e1,
			0.0
		],
		[
			5.6e1,
			1.1020073742423231e-12
		],
		[
			5.6199999999999996e1,
			1.1020073742423231e-12
		],
		[
			5.64e1,
			1.1020073742423231e-12
		],
		[
			5.66e1,
			1.1020073742423231e-12
		],
		[
			5.68e1,
			0.0
		],
		[
			5.7e1,
			0.0
		],
		[
			5.7199999999999996e1,
			1.1020073742423231e-12
		],
		[
			5.74e1,
			0.0
		],
		[
			5.76e1,
			2.2040147484834317e-12
		],
		[
			5.78e1,
			0.0
		],
		[
			5.8e1,
			1.1017853296373983e-12
		],
		[
			5.8199999999999996e1,
			1.1017853296373983e-12
		],
		[
			5.84e1,
			1.1017853296373983e-12
		],
		[
			5.86e1,
			0.0
		],
		[
			5.88e1,
			0.0
		],
		[
			5.9e1,
			0.0
		],
		[
			5.9199999999999996e1,
			0.0
		],
		[
			5.94e1,
			0.0
		],
		[
			5.96e1,
			0.0
		],
		[
			5.98e1,
			0.0
		],
		[
			6.0e1,
			0.0
		]
	],
	[
		[
			0.2,
			0.0
		],
		[
			0.4,
			0.0
		],
		[
			0.6,
			0.0
		],
		[
			0.8,
			0.0
		],
		[
			1.0,
			0.0
		],
		[
			1.2,
			0.0
		],
		[
			1.4,
			0.0
		],
		[
			1.5999999999999999,
			0.0
		],
		[
			1.7999999999999998,
			0.0
		],
		[
			1.9999999999999998,
			0.0
		],
		[
			2.1999999999999997,
			0.0
		],
		[
			2.4,
			0.0
		],
		[
			2.6,
			0.0
		],
		[
			2.8,
			0.0
		],
		[
			3.0,
			0.0
		],
		[
			3.1999999999999997,
			0.0
		],
		[
			3.4,
			0.0
		],
		[
			3.6,
			0.0
		],
		[
			3.8,
			0.0
		],
		[
			4.0,
			0.0
		],
		[
			4.199999999999999,
			0.0
		],
		[
			4.3999999999999995,
			0.0
		],
		[
			4.6,
			0.0
		],
		[
			4.8,
			0.0
		],
		[
			5.0,
			0.0
		],
		[
			5.2,
			0.0
		],
		[
			5.3999999999999995,
			0.0
		],
		[
			5.6,
			0.0
		],
		[
			5.8,
			0.0
		],
		[
			6.0,
			0.0
		],
		[
			6.199999999999999,
			0.0
		],
		[
			6.3999999999999995,
			0.0
		],
		[
			6.6,
			0.0
		],
		[
			6.8,
			0.0
		],
		[
			7.0,
			0.0
		],
		[
			7.199999999999999,
			0.0
		],
		[
			7.3999999999999995,
			0.0
		],
		[
			7.6,
			0.0
		],
		[
			7.8,
			0.0
		],
		[
			7.999999999999999,
			0.0
		],
		[
			8.2,
			0.0
		],
		[
			8.399999999999999,
			0.0
		],
		[
			8.599999999999998,
			0.0
		],
		[
			8.799999999999999,
			0.0
		],
		[
			8.999999999999998,
			0.0
		],
		[
			9.2,
			0.0
		],
		[
			9.399999999999999,
			0.0
		],
		[
			9.599999999999998,
			0.0
		],
		[
			9.799999999999999,
			0.0
		],
		[
			9.999999999999998,
			0.0
		],
		[
			1.02e1,
			0.0
		],
		[
			1.0399999999999999e1,
			5.029310301550695e-13
		],
		[
			1.0599999999999998e1,
			7.788547584349553e-11
		],
		[
			1.0799999999999999e1,
			7.678480073696727e-11
		],
		[
			1.0999999999999998e1,
			2.935583540581406e-7
		],
		[
			1.1199999999999998e1,
			8.883872176303557e-8
		],
		[
			1.1399999999999999e1,
			2.9075018051884643e-7
		],
		[
			1.1599999999999998e1,
			2.0037355795517524e-5
		],
		[
			1.1799999999999999e1,
			3.678316179167436e-4
		],
		[
			1.1999999999999998e1,
			3.6450200317049396e-3
		],
		[
			1.2199999999999998e1,
			2.1127437297484366e-2
		],
		[
			1.2399999999999999e1,
			7.636453722630024e-2
		],
		[
			1.2599999999999998e1,
			0.18272112810920124
		],
		[
			1.2799999999999999e1,
			0.31316991575980313
		],
		[
			1.2999999999999998e1,
			0.42166423692302074
		],
		[
			1.3199999999999998e1,
			0.4837565459931318
		],
		[
			1.3399999999999999e1,
			0.5015434712735762
		],
		[
			1.3599999999999998e1,
			0.48836944969640483
		],
		[
			1.3799999999999999e1,
			0.457217816494748
		],
		[
			1.3999999999999998e1,
			0.4170007911956009
		],
		[
			1.4199999999999998e1,
			0.373103697695335
		],
		[
			1.4399999999999999e1,
			0.32850060989114455
		],
		[
			1.4599999999999998e1,
			0.2858119723976259
		],
		[
			1.4799999999999999e1,
			0.24611176898555953
		],
		[
			1.4999999999999998e1,
			0.20994914296125022
		],
		[
			1.5199999999999998e1,
			0.17775942200991254
		],
		[
			1.5399999999999999e1,
			0.14957730753663256
		],
		[
			1.5599999999999998e1,
			0.12522650967294652
		],
		[
			1.5799999999999997e1,
			0.10440635242584623
		],
		[
			1.5999999999999998e1,
			8.675419498390512e-2
		],
		[
			1.62e1,
			7.188863496571438e-2
		],
		[
			1.64e1,
			5.9437338401128345e-2
		],
		[
			1.6599999999999998e1,
			4.905345255575112e-2
		],
		[
			1.6799999999999997e1,
			4.042392303133948e-2
		],
		[
			1.6999999999999996e1,
			3.327252397837283e-2
		],
		[
			1.72e1,
			2.7359529670909856e-2
		],
		[
			1.74e1,
			2.247946022897409e-2
		],
		[
			1.7599999999999998e1,
			1.8457869666993157e-2
		],
		[
			1.7799999999999997e1,
			1.5147734240860996e-2
		],
		[
			1.7999999999999996e1,
			1.2425940977883873e-2
		],
		[
			1.82e1,
			1.0189365381375985e-2
		],
		[
			1.84e1,
			8.353291207134628e-3
		],
		[
			1.8599999999999998e1,
			6.8463280562980535e-3
		],
		[
			1.8799999999999997e1,
			5.609963243537123e-3
		],
		[
			1.8999999999999996e1,
			4.59637729864964e-3
		],
		[
			1.92e1,
			3.765082750958971e-3
		],
		[
			1.94e1,
			3.084599379963385e-3
		],
		[
			1.9599999999999998e1,
			2.5260751650590515e-3
		],
		[
			1.9799999999999997e1,
			2.0689665511377693e-3
		],
		[
			1.9999999999999996e1,
			1.6941967951974665e-3
		],
		[
			2.02e1,
			1.3876191720317978e-3
		],
		[
			2.04e1,
			1.1361938091012872e-3
		],
		[
			2.0599999999999998e1,
			9.303916254706325e-4
		],
		[
			2.0799999999999997e1,
			7.618383844003399e-4
		],
		[
			2.0999999999999996e1,
			6.237676011745699e-4
		],
		[
			2.12e1,
			5.106702760462503e-4
		],
		[
			2.14e1,
			4.181694000911111e-4
		],
		[
			2.1599999999999998e1,
			3.424045725291676e-4
		],
		[
			2.1799999999999997e1,
			2.803398715565955e-4
		],
		[
			2.1999999999999996e1,
			2.2953470543944507e-4
		],
		[
			2.2199999999999996e1,
			1.879181441869486e-4
		],
		[
			2.24e1,
			1.5387919818351175e-4
		],
		[
			2.2599999999999998e1,
			1.2597423387686495e-4
		],
		[
			2.2799999999999997e1,
			1.031481071263165e-4
		],
		[
			2.2999999999999996e1,
			8.444947426807497e-5
		],
		[
			2.3199999999999996e1,
			6.914191020507632e-5
		],
		[
			2.34e1,
			5.661083983801807e-5
		],
		[
			2.3599999999999998e1,
			4.634870907017123e-5
		],
		[
			2.3799999999999997e1,
			3.7947450087351606e-5
		],
		[
			2.3999999999999996e1,
			3.1068135035500375e-5
		],
		[
			2.4199999999999996e1,
			2.5436074238430838e-5
		],
		[
			2.44e1,
			2.082553568017546e-5
		],
		[
			2.4599999999999998e1,
			1.7050538881472246e-5
		],
		[
			2.4799999999999997e1,
			1.3959942663890809e-5
		],
		[
			2.4999999999999996e1,
			1.1430552351151294e-5
		],
		[
			2.5199999999999996e1,
			9.357775381883802e-6
		],
		[
			2.54e1,
			7.660781465190194e-6
		],
		[
			2.5599999999999998e1,
			6.273297750800397e-6
		],
		[
			2.5799999999999997e1,
			5.135562562968689e-6
		],
		[
			2.5999999999999996e1,
			4.204393622374824e-6
		],
		[
			2.6199999999999996e1,
			3.442887967899557e-6
		],
		[
			2.64e1,
			2.818406030337848e-6
		],
		[
			2.6599999999999998e1,
			2.307465719500412e-6
		],
		[
			2.6799999999999997e1,
			1.8894981118871507e-6
		],
		[
			2.6999999999999996e1,
			1.546849291327221e-6
		],
		[
			2.7199999999999996e1,
			1.2667617724933447e-6
		],
		[
			2.74e1,
			1.036778515377029e-6
		],
		[
			2.7599999999999998e1,
			8.491100257311293e-7
		],
		[
			2.7799999999999997e1,
			6.949738341268753e-7
		],
		[
			2.7999999999999996e1,
			5.691808643274132e-7
		],
		[
			2.8199999999999996e1,
			4.6586103403793655e-7
		],
		[
			2.84e1,
			3.815280563079206e-7
		],
		[
			2.8599999999999998e1,
			3.122776838028024e-7
		],
		[
			2.8799999999999997e1,
			2.557442414998239e-7
		],
		[
			2.8999999999999996e1,
			2.0932769147617842e-7
		],
		[
			2.9199999999999996e1,
			1.7142916637884373e-7
		],
		[
			2.94e1,
			1.4031764120941322e-7
		],
		[
			2.9599999999999998e1,
			1.1491150592529942e-7
		],
		[
			2.9799999999999997e1,
			9.408829072870036e-8
		],
		[
			2.9999999999999996e1,
			7.718975027675077e-8
		],
		[
			3.0199999999999996e1,
			6.30845009649528e-8
		],
		[
			3.0399999999999995e1,
			5.165651972645207e-8
		],
		[
			3.0599999999999998e1,
			4.236184757624136e-8
		],
		[
			3.0799999999999997e1,
			3.461249893416947e-8
		],
		[
			3.0999999999999996e1,
			2.8364096002681553e-8
		],
		[
			3.1199999999999996e1,
			2.3247359544739758e-8
		],
		[
			3.1399999999999995e1,
			1.8992876868508737e-8
		],
		[
			3.1599999999999998e1,
			1.5573705315096785e-8
		],
		[
			3.1799999999999997e1,
			1.2754095698165674e-8
		],
		[
			3.1999999999999996e1,
			1.0421501163246301e-8
		],
		[
			3.2199999999999996e1,
			8.550670357401643e-9
		],
		[
			3.24e1,
			6.997339350111192e-9
		],
		[
			3.26e1,
			5.719753099227248e-9
		],
		[
			3.28e1,
			4.6939596543861294e-9
		],
		[
			3.3e1,
			3.8387823956968855e-9
		],
		[
			3.32e1,
			3.1397453476693105e-9
		],
		[
			3.34e1,
			2.5763902089643926e-9
		],
		[
			3.36e1,
			2.1059618471348736e-9
		],
		[
			3.38e1,
			1.7307661955300575e-9
		],
		[
			3.4e1,
			1.4536203341557296e-9
		],
		[
			3.42e1,
			1.208312560388409e-9
		],
		[
			3.44e1,
			9.877618718074862e-10
		],
		[
			3.46e1,
			7.919676022955275e-10
		],
		[
			3.48e1,
			6.459477395327351e-10
		],
		[
			3.5e1,
			5.489422248586724e-10
		],
		[
			3.52e1,
			4.5742032373593496e-10
		],
		[
			3.54e1,
			3.710607376228211e-10
		],
		[
			3.56e1,
			2.9114666229215727e-10
		],
		[
			3.58e1,
			2.414330957087302e-10
		],
		[
			3.6e1,
			2.0408608134707906e-10
		],
		[
			3.62e1,
			1.686493167198828e-10
		],
		[
			3.64e1,
			1.3511947115827112e-10
		],
		[
			3.66e1,
			1.063693577606544e-10
		],
		[
			3.68e1,
			8.99569307892318e-11
		],
		[
			3.7e1,
			7.543254909307675e-11
		],
		[
			3.72e1,
			6.170930433123114e-11
		],
		[
			3.74e1,
			4.878586423609845e-11
		],
		[
			3.76e1,
			3.941025283815737e-11
		],
		[
			3.78e1,
			3.3473002147283324e-11
		],
		[
			3.8e1,
			2.78470579924703e-11
		],
		[
			3.82e1,
			2.2531754239908786e-11
		],
		[
			3.84e1,
			1.7662760143210555e-11
		],
		[
			3.86e1,
			1.4720669128001528e-11
		],
		[
			3.88e1,
			1.2417844530355275e-11
		],
		[
			3.9e1,
			1.023847673304078e-11
		],
		[
			3.92e1,
			8.181899602244082e-12
		],
		[
			3.94e1,
			6.469269564469861e-12
		],
		[
			3.96e1,
			5.486722187682471e-12
		],
		[
			3.98e1,
			4.593658786678497e-12
		],
		[
			4.0e1,
			3.749889287966898e-12
		],
		[
			4.02e1,
			2.9647395649546232e-12
		],
		[
			4.04e1,
			5.4356519285499935e-12
		],
		[
			4.06e1,
			9.747758156161365e-12
		],
		[
			4.08e1,
			1.3032686041384863e-11
		],
		[
			4.1e1,
			1.529043558423061e-11
		],
		[
			4.12e1,
			1.6520562695495714e-11
		],
		[
			4.14e1,
			1.6724399642813506e-11
		],
		[
			4.16e1,
			1.5900170069345235e-11
		],
		[
			4.18e1,
			1.404898419811297e-11
		],
		[
			4.2e1,
			1.1169953850691316e-11
		],
		[
			4.22e1,
			7.2644112947009385e-12
		],
		[
			4.24e1,
			2.411182364878008e-12
		],
		[
			4.26e1,
			2.32058816606881e-12
		],
		[
			4.28e1,
			5.055067475710486e-12
		],
		[
			4.3e1,
			7.153388992239223e-12
		],
		[
			4.3199999999999996e1,
			8.614886581844256e-12
		],
		[
			4.34e1,
			9.439116155318533e-12
		],
		[
			4.36e1,
			9.628298158712855e-12
		],
		[
			4.38e1,
			9.179546012163588e-12
		],
		[
			4.4e1,
			8.095302206324024e-12
		],
		[
			4.4199999999999996e1,
			6.373790384352711e-12
		],
		[
			4.44e1,
			4.015676680061129e-12
		],
		[
			4.46e1,
			1.0935696792551812e-12
		],
		[
			4.48e1,
			3.9079850466804747e-14
		],
		[
			4.5e1,
			4.6407322429330464e-14
		],
		[
			4.5199999999999996e1,
			5.1070259132755895e-14
		],
		[
			4.54e1,
			5.351274978693111e-14
		],
		[
			4.56e1,
			5.3290705182006094e-14
		],
		[
			4.58e1,
			5.1070259132755895e-14
		],
		[
			4.6e1,
			4.7073456244105527e-14
		],
		[
			4.6199999999999996e1,
			4.0412118096354884e-14
		],
		[
			4.64e1,
			3.130828929442892e-14
		],
		[
			4.66e1,
			2.0428103653102672e-14
		],
		[
			4.68e1,
			7.105427357600977e-15
		],
		[
			4.7e1,
			1.1102230246251504e-14
		],
		[
			4.7199999999999996e1,
			2.6645352591003404e-14
		],
		[
			4.74e1,
			3.819167204710465e-14
		],
		[
			4.76e1,
			4.662936703425549e-14
		],
		[
			4.78e1,
			5.129230373768092e-14
		],
		[
			4.8e1,
			5.2180482157380994e-14
		],
		[
			4.8199999999999996e1,
			4.9737991503205776e-14
		],
		[
			4.84e1,
			4.352074256530519e-14
		],
		[
			4.86e1,
			3.3528735343679166e-14
		],
		[
			4.88e1,
			1.976196983832759e-14
		],
		[
			4.9e1,
			3.5527136788004946e-15
		],
		[
			4.9199999999999996e1,
			1.332267629550187e-15
		],
		[
			4.94e1,
			3.330669073875464e-15
		],
		[
			4.96e1,
			3.5527136788004946e-15
		],
		[
			4.98e1,
			6.217248937900858e-15
		],
		[
			5.0e1,
			4.884981308350677e-15
		],
		[
			5.0199999999999996e1,
			6.4392935428258874e-15
		],
		[
			5.04e1,
			5.7731597280507974e-15
		],
		[
			5.06e1,
			4.440892098500617e-15
		],
		[
			5.08e1,
			3.996802888650556e-15
		],
		[
			5.1e1,
			1.9984014443252798e-15
		],
		[
			5.1199999999999996e1,
			4.440892098500625e-16
		],
		[
			5.14e1,
			2.2204460492503128e-16
		],
		[
			5.16e1,
			2.2204460492503128e-16
		],
		[
			5.18e1,
			2.2204460492503128e-16
		],
		[
			5.2e1,
			8.881784197001248e-16
		],
		[
			5.2199999999999996e1,
			4.440892098500625e-16
		],
		[
			5.24e1,
			8.881784197001248e-16
		],
		[
			5.26e1,
			4.440892098500625e-16
		],
		[
			5.28e1,
			4.440892098500625e-16
		],
		[
			5.3e1,
			2.2204460492503128e-16
		],
		[
			5.3199999999999996e1,
			2.2204460492503128e-16
		],
		[
			5.34e1,
			0.0
		],
		[
			5.36e1,
			8.881784197001248e-16
		],
		[
			5.38e1,
			1.332267629550187e-15
		],
		[
			5.4e1,
			1.7763568394002489e-15
		],
		[
			5.4199999999999996e1,
			2.664535259100372e-15
		],
		[
			5.44e1,
			1.9984014443252798e-15
		],
		[
			5.46e1,
			3.1086244689504336e-15
		],
		[
			5.48e1,
			2.664535259100372e-15
		],
		[
			5.5e1,
			3.330669073875464e-15
		],
		[
			5.5199999999999996e1,
			3.330669073875464e-15
		],
		[
			5.54e1,
			2.664535259100372e-15
		],
		[
			5.56e1,
			2.664535259100372e-15
		],
		[
			5.58e1,
			2.664535259100372e-15
		],
		[
			5.6e1,
			1.7763568394002489e-15
		],
		[
			5.6199999999999996e1,
			2.2204460492503107e-15
		],
		[
			5.64e1,
			4.440892098500625e-16
		],
		[
			5.66e1,
			1.110223024625156e-15
		],
		[
			5.68e1,
			0.0
		],
		[
			5.7e1,
			0.0
		],
		[
			5.7199999999999996e1,
			0.0
		],
		[
			5.74e1,
			0.0
		],
		[
			5.76e1,
			1.110223024625156e-15
		],
		[
			5.78e1,
			0.0
		],
		[
			5.8e1,
			0.0
		],
		[
			5.8199999999999996e1,
			4.440892098500625e-16
		],
		[
			5.84e1,
			0.0
		],
		[
			5.86e1,
			2.2204460492503128e-16
		],
		[
			5.88e1,
			0.0
		],
		[
			5.9e1,
			4.440892098500625e-16
		],
		[
			5.9199999999999996e1,
			2.2204460492503128e-16
		],
		[
			5.94e1,
			0.0
		],
		[
			5.96e1,
			2.2204460492503128e-16
		],
		[
			5.98e1,
			0.0
		],
		[
			6.0e1,
			0.0
		]
	]
]

==> anc/sc_i_on_3_n_400_xmax_10_lambda_1e6_tir_60_flow_errors.json <==
[
	[
		[
			[
				0.0,
				3.516646107076827
			],
			[
				0.2,
				3.516646107076827
			],
			[
				0.4,
				3.516646107076827
			],
			[
				0.6000000000000001,
				3.516646107076827
			],
			[
				0.8,
				3.516646107076827
			],
			[
				1.0,
				3.516646107076827
			],
			[
				1.2000000000000002,
				3.516646107076827
			],
			[
				1.4000000000000001,
				3.516646107076827
			],
			[
				1.6,
				3.516646107076827
			],
			[
				1.8,
				3.516646107076827
			],
			[
				2.0,
				3.516646107076827
			],
			[
				2.2,
				3.516646107076827
			],
			[
				2.4000000000000004,
				3.516646107076827
			],
			[
				2.6,
				3.516646107076827
			],
			[
				2.8000000000000003,
				3.516646107076827
			],
			[
				3.0,
				3.516646107076827
			],
			[
				3.2,
				3.516646107076827
			],
			[
				3.4000000000000004,
				3.516646107076827
			],
			[
				3.6,
				3.516646107076827
			],
			[
				3.8000000000000003,
				3.516646107076827
			],
			[
				4.0,
				3.516646107076827
			],
			[
				4.2,
				3.516646107076827
			],
			[
				4.4,
				3.516646107076827
			],
			[
				4.6000000000000005,
				3.516646107076827
			],
			[
				4.800000000000001,
				3.516646107076827
			],
			[
				5.0,
				3.516646107076827
			],
			[
				5.2,
				3.516646107076827
			],
			[
				5.4,
				3.516646107076827
			],
			[
				5.6000000000000005,
				3.516646107076827
			],
			[
				5.800000000000001,
				3.516646107076827
			],
			[
				6.0,
				3.516646107076827
			],
			[
				6.2,
				3.516646107076827
			],
			[
				6.4,
				3.516646107076827
			],
			[
				6.6000000000000005,
				3.516646107076827
			],
			[
				6.800000000000001,
				3.516646107076827
			],
			[
				7.0,
				3.516646107076827
			],
			[
				7.2,
				3.516646107076827
			],
			[
				7.4,
				3.516646107076827
			],
			[
				7.6000000000000005,
				3.516646107076827
			],
			[
				7.800000000000001,
				3.516646107076827
			],
			[
				8.0,
				3.516646107076827
			],
			[
				8.200000000000001,
				3.516646107076827
			],
			[
				8.4,
				3.516646107076827
			],
			[
				8.6,
				3.516646107076827
			],
			[
				8.8,
				3.516646107076827
			],
			[
				9.0,
				3.516646107076827
			],
			[
				9.200000000000001,
				3.516646107076827
			],
			[
				9.4,
				3.516646107076827
			],
			[
				9.600000000000001,
				3.516646107076827
			],
			[
				9.8,
				3.516646107076827
			],
			[
				1.0e1,
				3.516646107076827
			],
			[
				1.0200000000000001e1,
				3.516646107076827
			],
			[
				1.04e1,
				3.516646107076574
			],
			[
				1.0600000000000001e1,
				3.516646107037372
			],
			[
				1.08e1,
				3.51664610707602
			],
			[
				1.1e1,
				3.5166459593195007
			],
			[
				1.1200000000000001e1,
				3.5166460040346275
			],
			[
				1.14e1,
				3.516645857691544
			],
			[
				1.1600000000000001e1,
				3.5166357722038093
			],
			[
				1.18e1,
				3.516450597747529
			],
			[
				1.2e1,
				3.5146126049275948
			],
			[
				1.2200000000000001e1,
				3.503865417866035
			],
			[
				1.24e1,
				3.4639232403381706
			],
			[
				1.2600000000000001e1,
				3.36301600872978
			],
			[
				1.28e1,
				3.1779147174080307
			],
			[
				1.3e1,
				2.9139202676573017
			],
			[
				1.3200000000000001e1,
				2.6007706318078743
			],
			[
				1.34e1,
				2.272968421716233
			],
			[
				1.3600000000000001e1,
				1.9560437472717744
			],
			[
				1.38e1,
				1.6642774249546428
			],
			[
				1.4e1,
				1.4038530166824006
			],
			[
				1.4200000000000001e1,
				1.1762299637639488
			],
			[
				1.44e1,
				0.9804932388341204
			],
			[
				1.4600000000000001e1,
				0.8139706935789548
			],
			[
				1.48e1,
				0.6735204378170216
			],
			[
				1.5e1,
				0.5559350205199747
			],
			[
				1.5200000000000001e1,
				0.45801840718611575
			],
			[
				1.54e1,
				0.37680963582618576
			],
			[
				1.5600000000000001e1,
				0.30966292492804215
			],
			[
				1.58e1,
				0.25427082164537507
			],
			[
				1.6e1,
				0.2086548166887594
			],
			[
				1.62e1,
				0.17113883508515315
			],
			[
				1.6400000000000002e1,
				0.14031532605586883
			],
			[
				1.66e1,
				0.11500969989020948
			],
			[
				1.68e1,
				9.424631685089346e-2
			],
			[
				1.7e1,
				7.721755935147079e-2
			],
			[
				1.72e1,
				6.325659675391926e-2
			],
			[
				1.7400000000000002e1,
				5.181389653063695e-2
			],
			[
				1.76e1,
				4.243724103146407e-2
			],
			[
				1.78e1,
				3.4754905657063295e-2
			],
			[
				1.8e1,
				2.8461546984042352e-2
			],
			[
				1.82e1,
				2.330672405184442e-2
			],
			[
				1.8400000000000002e1,
				1.908465897314382e-2
			],
			[
				1.86e1,
				1.5626878960996238e-2
			],
			[
				1.88e1,
				1.2795285387773192e-2
			],
			[
				1.9e1,
				1.0476469386505038e-2
			],
			[
				1.9200000000000003e1,
				8.577821175998479e-3
			],
			[
				1.9400000000000002e1,
				7.022855181057497e-3
			],
			[
				1.96e1,
				5.7498004960325755e-3
			],
			[
				1.98e1,
				4.707351148159011e-3
			],
			[
				2.0e1,
				3.8538896325667205e-3
			],
			[
				2.0200000000000003e1,
				3.154975553945283e-3
			],
			[
				2.0400000000000002e1,
				2.5827710025555506e-3
			],
			[
				2.06e1,
				2.114259794440243e-3
			],
			[
				2.08e1,
				1.7306581709085611e-3
			],
			[
				2.1e1,
				1.4165997703206035e-3
			],
			[
				2.1200000000000003e1,
				1.1594988565681863e-3
			],
			[
				2.1400000000000002e1,
				9.489779643707674e-4
			],
			[
				2.16e1,
				7.766062287194453e-4
			],
			[
				2.18e1,
				6.354831991555177e-4
			],
			[
				2.2e1,
				5.199384143170782e-4
			],
			[
				2.2200000000000003e1,
				4.253448334669008e-4
			],
			[
				2.2400000000000002e1,
				3.478869770295878e-4
			],
			[
				2.26e1,
				2.844764700127289e-4
			],
			[
				2.28e1,
				2.325563358767102e-4
			],
			[
				2.3e1,
				1.9004865289395934e-4
			],
			[
				2.3200000000000003e1,
				1.5524630592678168e-4
			],
			[
				2.3400000000000002e1,
				1.2675160944064512e-4
			],
			[
				2.36e1,
				1.0342240915584e-4
			],
			[
				2.38e1,
				8.432198624475085e-5
			],
			[
				2.4e1,
				6.868424311001764e-5
			],
			[
				2.4200000000000003e1,
				5.588136084089257e-5
			],
			[
				2.4400000000000002e1,
				4.539915103307646e-5
			],
			[
				2.46e1,
				3.681704340852132e-5
			],
			[
				2.48e1,
				2.9790547291796976e-5
			],
			[
				2.5e1,
				2.4037183394498562e-5
			],
			[
				2.5200000000000003e1,
				1.932711955954236e-5
			],
			[
				2.5400000000000002e1,
				1.54712096196441e-5
			],
			[
				2.56e1,
				1.2313665642915694e-5
			],
			[
				2.58e1,
				9.728780299145257e-6
			],
			[
				2.6e1,
				7.612581682026054e-6
			],
			[
				2.6200000000000003e1,
				5.879672578590345e-6
			],
			[
				2.6400000000000002e1,
				4.461084466611531e-6
			],
			[
				2.66e1,
				3.2996682026720237e-6
			],
			[
				2.68e1,
				2.3486276905515524e-6
			],
			[
				2.7e1,
				1.5700526388995328e-6
			],
			[
				2.7200000000000003e1,
				9.324540184429964e-7
			],
			[
				2.7400000000000002e1,
				4.1061282496368534e-7
			],
			[
				2.76e1,
				1.6769244659542437e-8
			],
			[
				2.78e1,
				3.6657000501705284e-7
			],
			[
				2.8e1,
				6.530554477190975e-7
			],
			[
				2.8200000000000003e1,
				8.875369739147487e-7
			],
			[
				2.8400000000000002e1,
				1.0795712299671578e-6
			],
			[
				2.86e1,
				1.2367497379539572e-6
			],
			[
				2.88e1,
				1.365473304426601e-6
			],
			[
				2.9e1,
				1.4708340594360436e-6
			],
			[
				2.9200000000000003e1,
				1.5571193756613866e-6
			],
			[
				2.9400000000000002e1,
				1.6277453498414474e-6
			],
			[
				2.96e1,
				1.6855836719731343e-6
			],
			[
				2.98e1,
				1.7329410602062723e-6
			],
			[
				3.0e1,
				1.7717929186034098e-6
			],
			[
				3.0200000000000003e1,
				1.8035451923026358e-6
			],
			[
				3.0400000000000002e1,
				1.8295454289329882e-6
			],
			[
				3.06e1,
				1.8508673851336255e-6
			],
			[
				3.08e1,
				1.868288867390433e-6
			],
			[
				3.1e1,
				1.882565346056353e-6
			],
			[
				3.1200000000000003e1,
				1.8942664214982585e-6
			],
			[
				3.1400000000000002e1,
				1.9038260916648397e-6
			],
			[
				3.16e1,
				1.911664792464407e-6
			],
			[
				3.18e1,
				1.9180843016108895e-6
			],
			[
				3.2e1,
				1.923329747688385e-6
			],
			[
				3.22e1,
				1.9276335501139386e-6
			],
			[
				3.24e1,
				1.9311555154999382e-6
			],
			[
				3.26e1,
				1.93403443415896e-6
			],
			[
				3.2800000000000004e1,
				1.9363970413799336e-6
			],
			[
				3.3e1,
				1.9383292126917695e-6
			],
			[
				3.32e1,
				1.93990953833989e-6
			],
			[
				3.34e1,
				1.9412063108070754e-6
			],
			[
				3.36e1,
				1.9422663029011744e-6
			],
			[
				3.3800000000000004e1,
				1.943137448057186e-6
			],
			[
				3.4e1,
				1.943869097464912e-6
			],
			[
				3.42e1,
				1.9444772765275786e-6
			],
			[
				3.44e1,
				1.9449744459443252e-6
			],
			[
				3.46e1,
				1.945373066414291e-6
			],
			[
				3.4800000000000004e1,
				1.9456981907861604e-6
			],
			[
				3.5e1,
				1.945974489547808e-6
			],
			[
				3.52e1,
				1.946204722491629e-6
			],
			[
				3.54e1,
				1.9463914882056343e-6
			],
			[
				3.56e1,
				1.946538030761502e-6
			],
			[
				3.5800000000000004e1,
				1.9466595508887963e-6
			],
			[
				3.6e1,
				1.946762273608016e-6
			],
			[
				3.62e1,
				1.9468471597061665e-6
			],
			[
				3.64e1,
				1.946915169082075e-6
			],
			[
				3.66e1,
				1.9469687080331255e-6
			],
			[
				3.6800000000000004e1,
				1.947013986036694e-6
			],
			[
				3.7e1,
				1.9470519532216457e-6
			],
			[
				3.72e1,
				1.947083013265072e-6
			],
			[
				3.74e1,
				1.9471075687338413e-6
			],
			[
				3.76e1,
				1.9471274050886223e-6
			],
			[
				3.7800000000000004e1,
				1.9471442529450655e-6
			],
			[
				3.8e1,
				1.947158269288707e-6
			],
			[
				3.82e1,
				1.9471696102169034e-6
			],
			[
				3.8400000000000006e1,
				1.9471785002167508e-6
			],
			[
				3.86e1,
				1.9471859096231725e-6
			],
			[
				3.8800000000000004e1,
				1.9471921599567565e-6
			],
			[
				3.9e1,
				1.9471973133899922e-6
			],
			[
				3.92e1,
				1.947201431429235e-6
			],
			[
				3.9400000000000006e1,
				1.947204687491322e-6
			],
			[
				3.96e1,
				1.947207449282118e-6
			],
			[
				3.9800000000000004e1,
				1.9472097612105443e-6
			],
			[
				4.0e1,
				1.947211648589686e-6
			],
			[
				4.02e1,
				1.947213140951476e-6
			],
			[
				4.0400000000000006e1,
				1.947215876763053e-6
			],
			[
				4.06e1,
				1.9472207832826882e-6
			],
			[
				4.0800000000000004e1,
				1.947227342924407e-6
			],
			[
				4.1e1,
				1.9472350389904136e-6
			],
			[
				4.12e1,
				1.9472433543388235e-6
			],
			[
				4.1400000000000006e1,
				1.9472517722718408e-6
			],
			[
				4.16e1,
				1.9472597752034915e-6
			],
			[
				4.1800000000000004e1,
				1.9472668466580245e-6
			],
			[
				4.2e1,
				1.9472724688274212e-6
			],
			[
				4.22e1,
				1.9472761252359305e-6
			],
			[
				4.2400000000000006e1,
				1.9472773387096964e-6
			],
			[
				4.26e1,
				1.947278506886363e-6
			],
			[
				4.2800000000000004e1,
				1.947281051073446e-6
			],
			[
				4.3e1,
				1.9472846517487596e-6
			],
			[
				4.32e1,
				1.9472889878358046e-6
			],
			[
				4.3400000000000006e1,
				1.9472937387021716e-6
			],
			[
				4.36e1,
				1.9472985850477187e-6
			],
			[
				4.3800000000000004e1,
				1.947303205351858e-6
			],
			[
				4.4e1,
				1.9473072798703583e-6
			],
			[
				4.42e1,
				1.9473104879708103e-6
			],
			[
				4.4400000000000006e1,
				1.947312509242849e-6
			],
			[
				4.46e1,
				1.9473130596914245e-6
			],
			[
				4.4800000000000004e1,
				1.9473130794533944e-6
			],
			[
				4.5e1,
				1.947313102768078e-6
			],
			[
				4.52e1,
				1.9473131283032075e-6
			],
			[
				4.5400000000000006e1,
				1.9473131553926493e-6
			],
			[
				4.56e1,
				1.9473131822600465e-6
			],
			[
				4.5800000000000004e1,
				1.947313207795176e-6
			],
			[
				4.6e1,
				1.9473132315539488e-6
			],
			[
				4.62e1,
				1.9473132519820524e-6
			],
			[
				4.6400000000000006e1,
				1.9473132677472194e-6
			],
			[
				4.66e1,
				1.9473132781833158e-6
			],
			[
				4.6800000000000004e1,
				1.9473132817360295e-6
			],
			[
				4.7e1,
				1.9473132761849143e-6
			],
			[
				4.72e1,
				1.947313262862238e-6
			],
			[
				4.7400000000000006e1,
				1.9473132435443574e-6
			],
			[
				4.76e1,
				1.9473132200076293e-6
			],
			[
				4.7800000000000004e1,
				1.947313194250455e-6
			],
			[
				4.8e1,
				1.9473131680491917e-6
			],
			[
				4.82e1,
				1.9473131429581514e-6
			],
			[
				4.8400000000000006e1,
				1.9473131209757355e-6
			],
			[
				4.86e1,
				1.9473131041003455e-6
			],
			[
				4.8800000000000004e1,
				1.9473130941083383e-6
			],
			[
				4.9e1,
				1.9473130923319815e-6
			],
			[
				4.92e1,
				1.9473130916658477e-6
			],
			[
				4.9400000000000006e1,
				1.947313089889491e-6
			],
			[
				4.96e1,
				1.947313088113134e-6
			],
			[
				4.9800000000000004e1,
				1.9473130850045095e-6
			],
			[
				5.0e1,
				1.947313082562019e-6
			],
			[
				5.02e1,
				1.9473130794533944e-6
			],
			[
				5.0400000000000006e1,
				1.94731307634477e-6
			],
			[
				5.06e1,
				1.947313074124324e-6
			],
			[
				5.0800000000000004e1,
				1.947313072347967e-6
			],
			[
				5.1e1,
				1.947313071237744e-6
			],
			[
				5.12e1,
				1.9473130710156994e-6
			],
			[
				5.1400000000000006e1,
				1.9473130707936548e-6
			],
			[
				5.16e1,
				1.9473130707936548e-6
			],
			[
				5.1800000000000004e1,
				1.94731307057161e-6
			],
			[
				5.2e1,
				1.947313070127521e-6
			],
			[
				5.22e1,
				1.9473130699054764e-6
			],
			[
				5.2400000000000006e1,
				1.947313069461387e-6
			],
			[
				5.26e1,
				1.9473130692393426e-6
			],
			[
				5.2800000000000004e1,
				1.9473130687952533e-6
			],
			[
				5.3e1,
				1.9473130687952533e-6
			],
			[
				5.32e1,
				1.9473130685732087e-6
			],
			[
				5.3400000000000006e1,
				1.9473130685732087e-6
			],
			[
				5.36e1,
				1.9473130681291195e-6
			],
			[
				5.3800000000000004e1,
				1.9473130674629857e-6
			],
			[
				5.4e1,
				1.9473130665748073e-6
			],
			[
				5.42e1,
				1.9473130652425397e-6
			],
			[
				5.4400000000000006e1,
				1.9473130643543612e-6
			],
			[
				5.46e1,
				1.947313062800049e-6
			],
			[
				5.4800000000000004e1,
				1.9473130612457368e-6
			],
			[
				5.5e1,
				1.9473130596914245e-6
			],
			[
				5.52e1,
				1.9473130579150677e-6
			],
			[
				5.5400000000000006e1,
				1.9473130565828e-6
			],
			[
				5.56e1,
				1.9473130552505324e-6
			],
			[
				5.5800000000000004e1,
				1.947313053918265e-6
			],
			[
				5.6e1,
				1.9473130530300864e-6
			],
			[
				5.62e1,
				1.9473130519198634e-6
			],
			[
				5.6400000000000006e1,
				1.947313051475774e-6
			],
			[
				5.66e1,
				1.947313051031685e-6
			],
			[
				5.6800000000000004e1,
				1.947313051031685e-6
			],
			[
				5.7e1,
				1.947313051031685e-6
			],
			[
				5.72e1,
				1.947313051031685e-6
			],
			[
				5.7400000000000006e1,
				1.947313051031685e-6
			],
			[
				5.76e1,
				1.947313050365551e-6
			],
			[
				5.7800000000000004e1,
				1.947313050365551e-6
			],
			[
				5.8e1,
				1.947313050365551e-6
			],
			[
				5.82e1,
				1.9473130501435065e-6
			],
			[
				5.8400000000000006e1,
				1.9473130501435065e-6
			],
			[
				5.86e1,
				1.9473130501435065e-6
			],
			[
				5.8800000000000004e1,
				1.9473130501435065e-6
			],
			[
				5.9e1,
				1.9473130496994173e-6
			],
			[
				5.92e1,
				1.9473130496994173e-6
			],
			[
				5.9400000000000006e1,
				1.9473130496994173e-6
			],
			[
				5.96e1,
				1.9473130494773727e-6
			],
			[
				5.9800000000000004e1,
				1.9473130494773727e-6
			],
			[
				6.0e1,
				1.9473130494773727e-6
			]
		],
		[
			[
				0.0,
				3.516646107076827
			],
			[
				0.2,
				3.516646107076827
			],
			[
				0.4,
				3.516646107076827
			],
			[
				0.6000000000000001,
				3.516646107076827
			],
			[
				0.8,
				3.516646107076827
			],
			[
				1.0,
				3.516646107076827
			],
			[
				1.2000000000000002,
				3.516646107076827
			],
			[
				1.4000000000000001,
				3.516646107076827
			],
			[
				1.6,
				3.516646107076827
			],
			[
				1.8,
				3.516646107076827
			],
			[
				2.0,
				3.516646107076827
			],
			[
				2.2,
				3.516646107076827
			],
			[
				2.4000000000000004,
				3.516646107076827
			],
			[
				2.6,
				3.516646107076827
			],
			[
				2.8000000000000003,
				3.516646107076827
			],
			[
				3.0,
				3.516646107076827
			],
			[
				3.2,
				3.516646107076827
			],
			[
				3.4000000000000004,
				3.516646107076827
			],
			[
				3.6,
				3.516646107076827
			],
			[
				3.8000000000000003,
				3.516646107076827
			],
			[
				4.0,
				3.516646107076827
			],
			[
				4.2,
				3.516646107076827
			],
			[
				4.4,
				3.516646107076827
			],
			[
				4.6000000000000005,
				3.516646107076827
			],
			[
				4.800000000000001,
				3.516646107076827
			],
			[
				5.0,
				3.516646107076827
			],
			[
				5.2,
				3.516646107076827
			],
			[
				5.4,
				3.516646107076827
			],
			[
				5.6000000000000005,
				3.516646107076827
			],
			[
				5.800000000000001,
				3.516646107076827
			],
			[
				6.0,
				3.516646107076827
			],
			[
				6.2,
				3.516646107076827
			],
			[
				6.4,
				3.516646107076827
			],
			[
				6.6000000000000005,
				3.516646107076827
			],
			[
				6.800000000000001,
				3.516646107076827
			],
			[
				7.0,
				3.516646107076827
			],
			[
				7.2,
				3.516646107076827
			],
			[
				7.4,
				3.516646107076827
			],
			[
				7.6000000000000005,
				3.516646107076827
			],
			[
				7.800000000000001,
				3.516646107076827
			],
			[
				8.0,
				3.516646107076827
			],
			[
				8.200000000000001,
				3.516646107076827
			],
			[
				8.4,
				3.516646107076827
			],
			[
				8.6,
				3.516646107076827
			],
			[
				8.8,
				3.516646107076827
			],
			[
				9.0,
				3.516646107076827
			],
			[
				9.200000000000001,
				3.516646107076827
			],
			[
				9.4,
				3.516646107076827
			],
			[
				9.600000000000001,
				3.516646107076827
			],
			[
				9.8,
				3.516646107076827
			],
			[
				1.0e1,
				3.516646107076827
			],
			[
				1.0200000000000001e1,
				3.516646107076827
			],
			[
				1.04e1,
				3.516646107076497
			],
			[
				1.0600000000000001e1,
				3.5166461070228876
			],
			[
				1.08e1,
				3.516646107075995
			],
			[
				1.1e1,
				3.516645906975129
			],
			[
				1.1200000000000001e1,
				3.516645967045738
			],
			[
				1.14e1,
				3.5166458696144622
			],
			[
				1.1600000000000001e1,
				3.5166358921716605
			],
			[
				1.18e1,
				3.5164521036941925
			],
			[
				1.2e1,
				3.514621998204522
			],
			[
				1.2200000000000001e1,
				3.5038997767074256
			],
			[
				1.24e1,
				3.464002962158981
			],
			[
				1.2600000000000001e1,
				3.3631430011919905
			],
			[
				1.28e1,
				3.1780666972222
			],
			[
				1.3e1,
				2.914070404162019
			],
			[
				1.3200000000000001e1,
				2.600903581828713
			],
			[
				1.34e1,
				2.2730805356438832
			],
			[
				1.3600000000000001e1,
				1.9561372826615784
			],
			[
				1.38e1,
				1.6643562377887262
			],
			[
				1.4e1,
				1.4039206848293586
			],
			[
				1.4200000000000001e1,
				1.1762892988240221
			],
			[
				1.44e1,
				0.9805581475864674
			],
			[
				1.4600000000000001e1,
				0.814029910979928
			],
			[
				1.48e1,
				0.673575171052441
			],
			[
				1.5e1,
				0.55598626038727
			],
			[
				1.5200000000000001e1,
				0.4580668990251725
			],
			[
				1.54e1,
				0.3768559476272525
			],
			[
				1.5600000000000001e1,
				0.3097074953961243
			],
			[
				1.58e1,
				0.25431399364679086
			],
			[
				1.6e1,
				0.20869686082398964
			],
			[
				1.62e1,
				0.17117996660981516
			],
			[
				1.6400000000000002e1,
				0.14035571727113128
			],
			[
				1.66e1,
				0.11504948938872406
			],
			[
				1.68e1,
				9.428561653555434e-2
			],
			[
				1.7e1,
				7.725645984187834e-2
			],
			[
				1.72e1,
				6.329517160396192e-2
			],
			[
				1.7400000000000002e1,
				5.185220554233427e-2
			],
			[
				1.76e1,
				4.247533288869643e-2
			],
			[
				1.78e1,
				3.4792820072185204e-2
			],
			[
				1.8e1,
				2.8499300079443124e-2
			],
			[
				1.82e1,
				2.3344384161014475e-2
			],
			[
				1.8400000000000002e1,
				1.912220605356396e-2
			],
			[
				1.86e1,
				1.566433068991213e-2
			],
			[
				1.88e1,
				1.2832694381508025e-2
			],
			[
				1.9e1,
				1.0513826153066064e-2
			],
			[
				1.9200000000000003e1,
				8.615192253288662e-3
			],
			[
				1.9400000000000002e1,
				7.0601273843999834e-3
			],
			[
				1.96e1,
				5.787063652093916e-3
			],
			[
				1.98e1,
				4.744579551061334e-3
			],
			[
				2.0e1,
				3.8911235743825934e-3
			],
			[
				2.0200000000000003e1,
				3.1921672085434283e-3
			],
			[
				2.0400000000000002e1,
				2.619945985814831e-3
			],
			[
				2.06e1,
				2.1514169192796695e-3
			],
			[
				2.08e1,
				1.7677986171760196e-3
			],
			[
				2.1e1,
				1.453733026303805e-3
			],
			[
				2.1200000000000003e1,
				1.1966394437680217e-3
			],
			[
				2.1400000000000002e1,
				9.861163675343176e-4
			],
			[
				2.16e1,
				8.137394854526026e-4
			],
			[
				2.18e1,
				6.726141261235163e-4
			],
			[
				2.2e1,
				5.570663112692831e-4
			],
			[
				2.2200000000000003e1,
				4.6247315813896517e-4
			],
			[
				2.2400000000000002e1,
				3.8501147252290036e-4
			],
			[
				2.26e1,
				3.21600510596709e-4
			],
			[
				2.28e1,
				2.696785643695465e-4
			],
			[
				2.3e1,
				2.2716986153892282e-4
			],
			[
				2.3200000000000003e1,
				1.9236667815136776e-4
			],
			[
				2.3400000000000002e1,
				1.638711935710857e-4
			],
			[
				2.36e1,
				1.405412439575704e-4
			],
			[
				2.38e1,
				1.214402218230326e-4
			],
			[
				2.4e1,
				1.0580212365018937e-4
			],
			[
				2.4200000000000003e1,
				9.299902698023388e-5
			],
			[
				2.4400000000000002e1,
				8.251660825631113e-5
			],
			[
				2.46e1,
				7.393433606384114e-5
			],
			[
				2.48e1,
				6.690769465056423e-5
			],
			[
				2.5e1,
				6.11541984406605e-5
			],
			[
				2.5200000000000003e1,
				5.644403480065119e-5
			],
			[
				2.5400000000000002e1,
				5.258804620600355e-5
			],
			[
				2.56e1,
				4.94304370497467e-5
			],
			[
				2.58e1,
				4.684549815814343e-5
			],
			[
				2.6e1,
				4.472925570297992e-5
			],
			[
				2.6200000000000003e1,
				4.2996310531506765e-5
			],
			[
				2.6400000000000002e1,
				4.1577692829641855e-5
			],
			[
				2.66e1,
				4.0416252279129594e-5
			],
			[
				2.68e1,
				3.946519188702258e-5
			],
			[
				2.7e1,
				3.8686600547399586e-5
			],
			[
				2.7200000000000003e1,
				3.804898858961181e-5
			],
			[
				2.7400000000000002e1,
				3.752713646654193e-5
			],
			[
				2.76e1,
				3.709974543653072e-5
			],
			[
				2.78e1,
				3.674993734059662e-5
			],
			[
				2.8e1,
				3.646344588936756e-5
			],
			[
				2.8200000000000003e1,
				3.6228959443551645e-5
			],
			[
				2.8400000000000002e1,
				3.603692115716761e-5
			],
			[
				2.86e1,
				3.5879739350153095e-5
			],
			[
				2.88e1,
				3.5751013081730676e-5
			],
			[
				2.9e1,
				3.564565011460186e-5
			],
			[
				2.9200000000000003e1,
				3.555936298649254e-5
			],
			[
				2.9400000000000002e1,
				3.548873552960963e-5
			],
			[
				2.96e1,
				3.5430895993115996e-5
			],
			[
				2.98e1,
				3.5383537610012006e-5
			],
			[
				3.0e1,
				3.534468493582299e-5
			],
			[
				3.0200000000000003e1,
				3.531293199543484e-5
			],
			[
				3.0400000000000002e1,
				3.52869312127968e-5
			],
			[
				3.06e1,
				3.5265608808621174e-5
			],
			[
				3.08e1,
				3.524818696043486e-5
			],
			[
				3.1e1,
				3.52339101818977e-5
			],
			[
				3.1200000000000003e1,
				3.5222208860652415e-5
			],
			[
				3.1400000000000002e1,
				3.5212648989868534e-5
			],
			[
				3.16e1,
				3.520481012431187e-5
			],
			[
				3.18e1,
				3.519839048027329e-5
			],
			[
				3.2e1,
				3.519314492406167e-5
			],
			[
				3.22e1,
				3.518884103126396e-5
			],
			[
				3.24e1,
				3.518531899204813e-5
			],
			[
				3.26e1,
				3.518244001265991e-5
			],
			[
				3.2800000000000004e1,
				3.518007735592299e-5
			],
			[
				3.3e1,
				3.5178145144199036e-5
			],
			[
				3.32e1,
				3.5176564785244224e-5
			],
			[
				3.34e1,
				3.517526798579862e-5
			],
			[
				3.36e1,
				3.517420797138904e-5
			],
			[
				3.3800000000000004e1,
				3.517333680802537e-5
			],
			[
				3.4e1,
				3.5172605142852476e-5
			],
			[
				3.42e1,
				3.5171996951133266e-5
			],
			[
				3.44e1,
				3.517149977128042e-5
			],
			[
				3.46e1,
				3.5171101142483785e-5
			],
			[
				3.4800000000000004e1,
				3.517077601122853e-5
			],
			[
				3.5e1,
				3.517049970680475e-5
			],
			[
				3.52e1,
				3.5170269468975945e-5
			],
			[
				3.54e1,
				3.517008269926514e-5
			],
			[
				3.56e1,
				3.516993615371167e-5
			],
			[
				3.5800000000000004e1,
				3.516981463091984e-5
			],
			[
				3.6e1,
				3.516971190620222e-5
			],
			[
				3.62e1,
				3.5169627018105665e-5
			],
			[
				3.64e1,
				3.5169559007286466e-5
			],
			[
				3.66e1,
				3.516950546755826e-5
			],
			[
				3.6800000000000004e1,
				3.516946018855549e-5
			],
			[
				3.7e1,
				3.516942222037134e-5
			],
			[
				3.72e1,
				3.5169391159550756e-5
			],
			[
				3.74e1,
				3.516936660385994e-5
			],
			[
				3.76e1,
				3.516934676695005e-5
			],
			[
				3.7800000000000004e1,
				3.516932991864952e-5
			],
			[
				3.8e1,
				3.516931590219485e-5
			],
			[
				3.82e1,
				3.5169304561155634e-5
			],
			[
				3.8400000000000006e1,
				3.51692956707117e-5
			],
			[
				3.86e1,
				3.5169288261194254e-5
			],
			[
				3.8800000000000004e1,
				3.516928201074965e-5
			],
			[
				3.9e1,
				3.516927685731641e-5
			],
			[
				3.92e1,
				3.5169272739055124e-5
			],
			[
				3.9400000000000006e1,
				3.516926948299304e-5
			],
			[
				3.96e1,
				3.5169266721313264e-5
			],
			[
				3.9800000000000004e1,
				3.516926440916279e-5
			],
			[
				4.0e1,
				3.516926252167263e-5
			],
			[
				4.02e1,
				3.516926102942186e-5
			],
			[
				4.0400000000000006e1,
				3.516925829327722e-5
			],
			[
				4.06e1,
				3.5169253386868604e-5
			],
			[
				4.0800000000000004e1,
				3.516924682711586e-5
			],
			[
				4.1e1,
				3.516923913071679e-5
			],
			[
				4.12e1,
				3.516923081525736e-5
			],
			[
				4.1400000000000006e1,
				3.516922239721332e-5
			],
			[
				4.16e1,
				3.51692143939486e-5
			],
			[
				4.1800000000000004e1,
				3.516920732249407e-5
			],
			[
				4.2e1,
				3.516920170032467e-5
			],
			[
				4.22e1,
				3.5169198043694117e-5
			],
			[
				4.2400000000000006e1,
				3.516919683022035e-5
			],
			[
				4.26e1,
				3.5169195662154706e-5
			],
			[
				4.2800000000000004e1,
				3.516919311774558e-5
			],
			[
				4.3e1,
				3.516918951718129e-5
			],
			[
				4.32e1,
				3.5169185180761176e-5
			],
			[
				4.3400000000000006e1,
				3.5169180429783786e-5
			],
			[
				4.36e1,
				3.516917558354926e-5
			],
			[
				4.3800000000000004e1,
				3.5169170962912055e-5
			],
			[
				4.4e1,
				3.516916688850458e-5
			],
			[
				4.42e1,
				3.516916368018208e-5
			],
			[
				4.4400000000000006e1,
				3.5169161658688e-5
			],
			[
				4.46e1,
				3.5169161108461466e-5
			],
			[
				4.4800000000000004e1,
				3.5169161088699497e-5
			],
			[
				4.5e1,
				3.516916106527379e-5
			],
			[
				4.52e1,
				3.5169161039849683e-5
			],
			[
				4.5400000000000006e1,
				3.516916101276024e-5
			],
			[
				4.56e1,
				3.5169160985892844e-5
			],
			[
				4.5800000000000004e1,
				3.516916096002465e-5
			],
			[
				4.6e1,
				3.516916093648792e-5
			],
			[
				4.62e1,
				3.5169160916059816e-5
			],
			[
				4.6400000000000006e1,
				3.516916090018363e-5
			],
			[
				4.66e1,
				3.5169160889969575e-5
			],
			[
				4.6800000000000004e1,
				3.516916088630584e-5
			],
			[
				4.7e1,
				3.5169160891856954e-5
			],
			[
				4.72e1,
				3.516916090529065e-5
			],
			[
				4.7400000000000006e1,
				3.5169160924608533e-5
			],
			[
				4.76e1,
				3.516916094803424e-5
			],
			[
				4.7800000000000004e1,
				3.5169160973791413e-5
			],
			[
				4.8e1,
				3.516916100021472e-5
			],
			[
				4.82e1,
				3.5169161024972695e-5
			],
			[
				4.8400000000000006e1,
				3.516916104695511e-5
			],
			[
				4.86e1,
				3.51691610638305e-5
			],
			[
				4.8800000000000004e1,
				3.516916107393353e-5
			],
			[
				4.9e1,
				3.516916107570989e-5
			],
			[
				4.92e1,
				3.516916107648704e-5
			],
			[
				4.9400000000000006e1,
				3.516916107815238e-5
			],
			[
				4.96e1,
				3.5169161079928735e-5
			],
			[
				4.9800000000000004e1,
				3.516916108303736e-5
			],
			[
				5.0e1,
				3.516916108547985e-5
			],
			[
				5.02e1,
				3.5169161088588474e-5
			],
			[
				5.0400000000000006e1,
				3.5169161091475054e-5
			],
			[
				5.06e1,
				3.5169161093917545e-5
			],
			[
				5.0800000000000004e1,
				3.51691610956939e-5
			],
			[
				5.1e1,
				3.516916109702617e-5
			],
			[
				5.12e1,
				3.516916109702617e-5
			],
			[
				5.1400000000000006e1,
				3.516916109713719e-5
			],
			[
				5.16e1,
				3.5169161097359236e-5
			],
			[
				5.1800000000000004e1,
				3.516916109758128e-5
			],
			[
				5.2e1,
				3.5169161097803325e-5
			],
			[
				5.22e1,
				3.5169161098247415e-5
			],
			[
				5.2400000000000006e1,
				3.516916109846946e-5
			],
			[
				5.26e1,
				3.516916109891355e-5
			],
			[
				5.2800000000000004e1,
				3.516916109902457e-5
			],
			[
				5.3e1,
				3.516916109935764e-5
			],
			[
				5.32e1,
				3.516916109946866e-5
			],
			[
				5.3400000000000006e1,
				3.516916109946866e-5
			],
			[
				5.36e1,
				3.516916109980173e-5
			],
			[
				5.3800000000000004e1,
				3.516916110046786e-5
			],
			[
				5.4e1,
				3.516916110135604e-5
			],
			[
				5.42e1,
				3.516916110279933e-5
			],
			[
				5.4400000000000006e1,
				3.516916110379853e-5
			],
			[
				5.46e1,
				3.516916110535284e-5
			],
			[
				5.4800000000000004e1,
				3.516916110679613e-5
			],
			[
				5.5e1,
				3.516916110823942e-5
			],
			[
				5.52e1,
				3.51691611101268e-5
			],
			[
				5.5400000000000006e1,
				3.516916111145907e-5
			],
			[
				5.56e1,
				3.516916111290236e-5
			],
			[
				5.5800000000000004e1,
				3.516916111434565e-5
			],
			[
				5.6e1,
				3.516916111501178e-5
			],
			[
				5.62e1,
				3.5169161116122005e-5
			],
			[
				5.6400000000000006e1,
				3.516916111634405e-5
			],
			[
				5.66e1,
				3.5169161117121206e-5
			],
			[
				5.6800000000000004e1,
				3.5169161117121206e-5
			],
			[
				5.7e1,
				3.5169161117121206e-5
			],
			[
				5.72e1,
				3.516916111689916e-5
			],
			[
				5.7400000000000006e1,
				3.516916111689916e-5
			],
			[
				5.76e1,
				3.516916111745427e-5
			],
			[
				5.7800000000000004e1,
				3.516916111745427e-5
			],
			[
				5.8e1,
				3.516916111745427e-5
			],
			[
				5.82e1,
				3.516916111812041e-5
			],
			[
				5.8400000000000006e1,
				3.516916111789836e-5
			],
			[
				5.86e1,
				3.516916111812041e-5
			],
			[
				5.8800000000000004e1,
				3.516916111812041e-5
			],
			[
				5.9e1,
				3.516916111823143e-5
			],
			[
				5.92e1,
				3.5169161118453474e-5
			],
			[
				5.9400000000000006e1,
				3.5169161118453474e-5
			],
			[
				5.96e1,
				3.516916111867552e-5
			],
			[
				5.9800000000000004e1,
				3.516916111867552e-5
			],
			[
				6.0e1,
				3.516916111867552e-5
			]
		],
		[
			[
				0.0,
				3.516646107076827
			],
			[
				0.2,
				3.516646107076827
			],
			[
				0.4,
				3.516646107076827
			],
			[
				0.6000000000000001,
				3.516646107076827
			],
			[
				0.8,
				3.516646107076827
			],
			[
				1.0,
				3.516646107076827
			],
			[
				1.2000000000000002,
				3.516646107076827
			],
			[
				1.4000000000000001,
				3.516646107076827
			],
			[
				1.6,
				3.516646107076827
			],
			[
				1.8,
				3.516646107076827
			],
			[
				2.0,
				3.516646107076827
			],
			[
				2.2,
				3.516646107076827
			],
			[
				2.4000000000000004,
				3.516646107076827
			],
			[
				2.6,
				3.516646107076827
			],
			[
				2.8000000000000003,
				3.516646107076827
			],
			[
				3.0,
				3.516646107076827
			],
			[
				3.2,
				3.516646107076827
			],
			[
				3.4000000000000004,
				3.516646107076827
			],
			[
				3.6,
				3.516646107076827
			],
			[
				3.8000000000000003,
				3.516646107076827
			],
			[
				4.0,
				3.516646107076827
			],
			[
				4.2,
				3.516646107076827
			],
			[
				4.4,
				3.516646107076827
			],
			[
				4.6000000000000005,
				3.516646107076827
			],
			[
				4.800000000000001,
				3.516646107076827
			],
			[
				5.0,
				3.516646107076827
			],
			[
				5.2,
				3.516646107076827
			],
			[
				5.4,
				3.516646107076827
			],
			[
				5.6000000000000005,
				3.516646107076827
			],
			[
				5.800000000000001,
				3.516646107076827
			],
			[
				6.0,
				3.516646107076827
			],
			[
				6.2,
				3.516646107076827
			],
			[
				6.4,
				3.516646107076827
			],
			[
				6.6000000000000005,
				3.516646107076827
			],
			[
				6.800000000000001,
				3.516646107076827
			],
			[
				7.0,
				3.516646107076827
			],
			[
				7.2,
				3.516646107076827
			],
			[
				7.4,
				3.516646107076827
			],
			[
				7.6000000000000005,
				3.516646107076827
			],
			[
				7.800000000000001,
				3.516646107076827
			],
			[
				8.0,
				3.516646107076827
			],
			[
				8.200000000000001,
				3.516646107076827
			],
			[
				8.4,
				3.516646107076827
			],
			[
				8.6,
				3.516646107076827
			],
			[
				8.8,
				3.516646107076827
			],
			[
				9.0,
				3.516646107076827
			],
			[
				9.200000000000001,
				3.516646107076827
			],
			[
				9.4,
				3.516646107076827
			],
			[
				9.600000000000001,
				3.516646107076827
			],
			[
				9.8,
				3.516646107076827
			],
			[
				1.0e1,
				3.516646107076827
			],
			[
				1.0200000000000001e1,
				3.516646107076827
			],
			[
				1.04e1,
				3.5166461070763426
			],
			[
				1.0600000000000001e1,
				3.516646106993918
			],
			[
				1.08e1,
				3.5166461070759456
			],
			[
				1.1e1,
				3.5166458022863867
			],
			[
				1.1200000000000001e1,
				3.51664589306796
			],
			[
				1.14e1,
				3.5166458934603004
			],
			[
				1.1600000000000001e1,
				3.516636132107364
			],
			[
				1.18e1,
				3.5164551155875183
			],
			[
				1.2e1,
				3.5146407847583774
			],
			[
				1.2200000000000001e1,
				3.503968494390207
			],
			[
				1.24e1,
				3.464162405800602
			],
			[
				1.2600000000000001e1,
				3.363396986116412
			],
			[
				1.28e1,
				3.1783706568505385
			],
			[
				1.3e1,
				2.914370677171454
			],
			[
				1.3200000000000001e1,
				2.6011694818703903
			],
			[
				1.34e1,
				2.273304763499183
			],
			[
				1.3600000000000001e1,
				1.9563243534411872
			],
			[
				1.38e1,
				1.6645138634568928
			],
			[
				1.4e1,
				1.4040560211232749
			],
			[
				1.4200000000000001e1,
				1.1764079689441689
			],
			[
				1.44e1,
				0.9806879650911615
			],
			[
				1.4600000000000001e1,
				0.8141483457818743
			],
			[
				1.48e1,
				0.6736846375232799
			],
			[
				1.5e1,
				0.5560887401218602
			],
			[
				1.5200000000000001e1,
				0.4581638827032859
			],
			[
				1.54e1,
				0.37694857122938563
			],
			[
				1.5600000000000001e1,
				0.30979663633228827
			],
			[
				1.58e1,
				0.25440033764962233
			],
			[
				1.6e1,
				0.20878094909444966
			],
			[
				1.62e1,
				0.17126222965913884
			],
			[
				1.6400000000000002e1,
				0.14043649970165573
			],
			[
				1.66e1,
				0.11512906838575299
			],
			[
				1.68e1,
				9.436421590487543e-2
			],
			[
				1.7e1,
				7.733426082269323e-2
			],
			[
				1.72e1,
				6.337232130404724e-2
			],
			[
				1.7400000000000002e1,
				5.192882356572903e-2
			],
			[
				1.76e1,
				4.255151660316103e-2
			],
			[
				1.78e1,
				3.4868648902429245e-2
			],
			[
				1.8e1,
				2.8574806270244335e-2
			],
			[
				1.82e1,
				2.3419704379354034e-2
			],
			[
				1.8400000000000002e1,
				1.9197300214404134e-2
			],
			[
				1.86e1,
				1.5739234147743586e-2
			],
			[
				1.88e1,
				1.290751236897747e-2
			],
			[
				1.9e1,
				1.0588539686187892e-2
			],
			[
				1.9200000000000003e1,
				8.689934407868805e-3
			],
			[
				1.9400000000000002e1,
				7.1346717910845125e-3
			],
			[
				1.96e1,
				5.861589964216263e-3
			],
			[
				1.98e1,
				4.819036356865869e-3
			],
			[
				2.0e1,
				3.965591458014228e-3
			],
			[
				2.0200000000000003e1,
				3.26655051773983e-3
			],
			[
				2.0400000000000002e1,
				2.694295952333059e-3
			],
			[
				2.06e1,
				2.2257311689579673e-3
			],
			[
				2.08e1,
				1.8420795097106035e-3
			],
			[
				2.1e1,
				1.5279995382702083e-3
			],
			[
				2.1200000000000003e1,
				1.2709206181674704e-3
			],
			[
				2.1400000000000002e1,
				1.060393173861196e-3
			],
			[
				2.16e1,
				8.88005998918695e-4
			],
			[
				2.18e1,
				7.468759800592917e-4
			],
			[
				2.2e1,
				6.313221051733597e-4
			],
			[
				2.2200000000000003e1,
				5.367298074827609e-4
			],
			[
				2.2400000000000002e1,
				4.592604635093034e-4
			],
			[
				2.26e1,
				3.958485917643362e-4
			],
			[
				2.28e1,
				3.4392302135444197e-4
			],
			[
				2.3e1,
				3.0141227882807264e-4
			],
			[
				2.3200000000000003e1,
				2.666074226004289e-4
			],
			[
				2.3400000000000002e1,
				2.3811036183174483e-4
			],
			[
				2.36e1,
				2.1477891356047607e-4
			],
			[
				2.38e1,
				1.956766929795961e-4
			],
			[
				2.4e1,
				1.800378847303108e-4
			],
			[
				2.4200000000000003e1,
				1.6723435925869445e-4
			],
			[
				2.4400000000000002e1,
				1.567515227024474e-4
			],
			[
				2.46e1,
				1.4816892137436977e-4
			],
			[
				2.48e1,
				1.4114198936798772e-4
			],
			[
				2.5e1,
				1.3538822853287336e-4
			],
			[
				2.5200000000000003e1,
				1.306778652822027e-4
			],
			[
				2.5400000000000002e1,
				1.2682171937794529e-4
			],
			[
				2.56e1,
				1.2366397986307565e-4
			],
			[
				2.58e1,
				1.2107893387591773e-4
			],
			[
				2.6e1,
				1.1896260374455458e-4
			],
			[
				2.6200000000000003e1,
				1.1722958643689552e-4
			],
			[
				2.6400000000000002e1,
				1.1581090955481432e-4
			],
			[
				2.66e1,
				1.1464942043182269e-4
			],
			[
				2.68e1,
				1.1369832027952054e-4
			],
			[
				2.7e1,
				1.1291969636417765e-4
			],
			[
				2.7200000000000003e1,
				1.1228205773150535e-4
			],
			[
				2.7400000000000002e1,
				1.1176018374914332e-4
			],
			[
				2.76e1,
				1.113327747986892e-4
			],
			[
				2.78e1,
				1.1098295203137987e-4
			],
			[
				2.8e1,
				1.1069644856276373e-4
			],
			[
				2.8200000000000003e1,
				1.104619522778183e-4
			],
			[
				2.8400000000000002e1,
				1.1026990593132613e-4
			],
			[
				2.86e1,
				1.1011271752614515e-4
			],
			[
				2.88e1,
				1.0998398585349012e-4
			],
			[
				2.9e1,
				1.0987861846256664e-4
			],
			[
				2.9200000000000003e1,
				1.0979232771102243e-4
			],
			[
				2.9400000000000002e1,
				1.0972169728795667e-4
			],
			[
				2.96e1,
				1.0966385532240608e-4
			],
			[
				2.98e1,
				1.0961649495033754e-4
			],
			[
				3.0e1,
				1.095776406442317e-4
			],
			[
				3.0200000000000003e1,
				1.0954588637035467e-4
			],
			[
				3.0400000000000002e1,
				1.0951988449547922e-4
			],
			[
				3.06e1,
				1.0949856119590873e-4
			],
			[
				3.08e1,
				1.0948113861575237e-4
			],
			[
				3.1e1,
				1.0946686123758376e-4
			],
			[
				3.1200000000000003e1,
				1.0945515942495376e-4
			],
			[
				3.1400000000000002e1,
				1.0944559915260221e-4
			],
			[
				3.16e1,
				1.0943775995764238e-4
			],
			[
				3.18e1,
				1.0943134004404165e-4
			],
			[
				3.2e1,
				1.0942609426733974e-4
			],
			[
				3.22e1,
				1.0942179019379772e-4
			],
			[
				3.24e1,
				1.0941826800647814e-4
			],
			[
				3.26e1,
				1.0941538890629765e-4
			],
			[
				3.2800000000000004e1,
				1.0941302615030679e-4
			],
			[
				3.3e1,
				1.0941109385731451e-4
			],
			[
				3.32e1,
				1.0940951343207939e-4
			],
			[
				3.34e1,
				1.0940821657812183e-4
			],
			[
				3.36e1,
				1.0940715651941435e-4
			],
			[
				3.3800000000000004e1,
				1.0940628531941332e-4
			],
			[
				3.4e1,
				1.0940555362359827e-4
			],
			[
				3.42e1,
				1.0940494540634393e-4
			],
			[
				3.44e1,
				1.0940444820584094e-4
			],
			[
				3.46e1,
				1.0940404956016891e-4
			],
			[
				3.4800000000000004e1,
				1.0940372441525792e-4
			],
			[
				3.5e1,
				1.0940344809906577e-4
			],
			[
				3.52e1,
				1.0940321785168905e-4
			],
			[
				3.54e1,
				1.0940303107398464e-4
			],
			[
				3.56e1,
				1.0940288452232494e-4
			],
			[
				3.5800000000000004e1,
				1.0940276299464813e-4
			],
			[
				3.6e1,
				1.0940266026560064e-4
			],
			[
				3.62e1,
				1.0940257537372933e-4
			],
			[
				3.64e1,
				1.0940250736013457e-4
			],
			[
				3.66e1,
				1.094024538180749e-4
			],
			[
				3.6800000000000004e1,
				1.0940240853718475e-4
			],
			[
				3.7e1,
				1.0940237056766833e-4
			],
			[
				3.72e1,
				1.0940233950529343e-4
			],
			[
				3.74e1,
				1.0940231494838137e-4
			],
			[
				3.76e1,
				1.0940229511091637e-4
			],
			[
				3.7800000000000004e1,
				1.094022782619497e-4
			],
			[
				3.8e1,
				1.094022642448289e-4
			],
			[
				3.82e1,
				1.0940225290345662e-4
			],
			[
				3.8400000000000006e1,
				1.0940224401234655e-4
			],
			[
				3.86e1,
				1.0940223660271808e-4
			],
			[
				3.8800000000000004e1,
				1.0940223035205143e-4
			],
			[
				3.9e1,
				1.094022251986182e-4
			],
			[
				3.92e1,
				1.0940222108002384e-4
			],
			[
				3.9400000000000006e1,
				1.0940221782385073e-4
			],
			[
				3.96e1,
				1.0940221506183789e-4
			],
			[
				3.9800000000000004e1,
				1.0940221274990947e-4
			],
			[
				4.0e1,
				1.0940221086197521e-4
			],
			[
				4.02e1,
				1.0940220936961342e-4
			],
			[
				4.0400000000000006e1,
				1.0940220663335776e-4
			],
			[
				4.06e1,
				1.0940220172683812e-4
			],
			[
				4.0800000000000004e1,
				1.0940219516686334e-4
			],
			[
				4.1e1,
				1.0940218746979813e-4
			],
			[
				4.12e1,
				1.0940217915422767e-4
			],
			[
				4.1400000000000006e1,
				1.0940217073596159e-4
			],
			[
				4.16e1,
				1.0940216273214176e-4
			],
			[
				4.1800000000000004e1,
				1.0940215566046518e-4
			],
			[
				4.2e1,
				1.0940215003796272e-4
			],
			[
				4.22e1,
				1.0940214638144319e-4
			],
			[
				4.2400000000000006e1,
				1.0940214516763636e-4
			],
			[
				4.26e1,
				1.0940214399968173e-4
			],
			[
				4.2800000000000004e1,
				1.0940214145505056e-4
			],
			[
				4.3e1,
				1.0940213785437525e-4
			],
			[
				4.32e1,
				1.0940213351784411e-4
			],
			[
				4.3400000000000006e1,
				1.0940212876653366e-4
			],
			[
				4.36e1,
				1.0940212392018811e-4
			],
			[
				4.3800000000000004e1,
				1.0940211929921784e-4
			],
			[
				4.4e1,
				1.0940211522447729e-4
			],
			[
				4.42e1,
				1.094021120161548e-4
			],
			[
				4.4400000000000006e1,
				1.0940210999466071e-4
			],
			[
				4.46e1,
				1.0940210944432316e-4
			],
			[
				4.4800000000000004e1,
				1.0940210942467221e-4
			],
			[
				4.5e1,
				1.0940210940135753e-4
			],
			[
				4.52e1,
				1.0940210937593342e-4
			],
			[
				4.5400000000000006e1,
				1.0940210934851091e-4
			],
			[
				4.56e1,
				1.0940210932175454e-4
			],
			[
				4.5800000000000004e1,
				1.0940210929610839e-4
			],
			[
				4.6e1,
				1.0940210927223859e-4
			],
			[
				4.62e1,
				1.0940210925214355e-4
			],
			[
				4.6400000000000006e1,
				1.0940210923604532e-4
			],
			[
				4.66e1,
				1.0940210922572025e-4
			],
			[
				4.6800000000000004e1,
				1.0940210922194549e-4
			],
			[
				4.7e1,
				1.0940210922771865e-4
			],
			[
				4.72e1,
				1.0940210924104132e-4
			],
			[
				4.7400000000000006e1,
				1.0940210926047023e-4
			],
			[
				4.76e1,
				1.0940210928400695e-4
			],
			[
				4.7800000000000004e1,
				1.094021093096531e-4
			],
			[
				4.8e1,
				1.0940210933607641e-4
			],
			[
				4.82e1,
				1.0940210936083439e-4
			],
			[
				4.8400000000000006e1,
				1.0940210938292783e-4
			],
			[
				4.86e1,
				1.0940210939980322e-4
			],
			[
				4.8800000000000004e1,
				1.094021094096842e-4
			],
			[
				4.9e1,
				1.094021094116826e-4
			],
			[
				4.92e1,
				1.0940210941234874e-4
			],
			[
				4.9400000000000006e1,
				1.0940210941390305e-4
			],
			[
				4.96e1,
				1.094021094156794e-4
			],
			[
				4.9800000000000004e1,
				1.0940210941878803e-4
			],
			[
				5.0e1,
				1.094021094211195e-4
			],
			[
				5.02e1,
				1.0940210942456119e-4
			],
			[
				5.0400000000000006e1,
				1.0940210942733675e-4
			],
			[
				5.06e1,
				1.0940210942966822e-4
			],
			[
				5.0800000000000004e1,
				1.0940210943166662e-4
			],
			[
				5.1e1,
				1.0940210943277684e-4
			],
			[
				5.12e1,
				1.0940210943288786e-4
			],
			[
				5.1400000000000006e1,
				1.0940210943299888e-4
			],
			[
				5.16e1,
				1.0940210943322093e-4
			],
			[
				5.1800000000000004e1,
				1.0940210943344297e-4
			],
			[
				5.2e1,
				1.0940210943377604e-4
			],
			[
				5.22e1,
				1.0940210943410911e-4
			],
			[
				5.2400000000000006e1,
				1.0940210943444217e-4
			],
			[
				5.26e1,
				1.0940210943488626e-4
			],
			[
				5.2800000000000004e1,
				1.0940210943499729e-4
			],
			[
				5.3e1,
				1.0940210943533035e-4
			],
			[
				5.32e1,
				1.0940210943533035e-4
			],
			[
				5.3400000000000006e1,
				1.0940210943533035e-4
			],
			[
				5.36e1,
				1.0940210943566342e-4
			],
			[
				5.3800000000000004e1,
				1.0940210943644058e-4
			],
			[
				5.4e1,
				1.0940210943721773e-4
			],
			[
				5.42e1,
				1.0940210943877204e-4
			],
			[
				5.4400000000000006e1,
				1.0940210943977124e-4
			],
			[
				5.46e1,
				1.0940210944132556e-4
			],
			[
				5.4800000000000004e1,
				1.0940210944265782e-4
			],
			[
				5.5e1,
				1.0940210944410111e-4
			],
			[
				5.52e1,
				1.0940210944587747e-4
			],
			[
				5.5400000000000006e1,
				1.0940210944732076e-4
			],
			[
				5.56e1,
				1.0940210944865303e-4
			],
			[
				5.5800000000000004e1,
				1.0940210945009632e-4
			],
			[
				5.6e1,
				1.0940210945076245e-4
			],
			[
				5.62e1,
				1.0940210945209472e-4
			],
			[
				5.6400000000000006e1,
				1.0940210945220574e-4
			],
			[
				5.66e1,
				1.0940210945287188e-4
			],
			[
				5.6800000000000004e1,
				1.0940210945287188e-4
			],
			[
				5.7e1,
				1.0940210945287188e-4
			],
			[
				5.72e1,
				1.0940210945276085e-4
			],
			[
				5.7400000000000006e1,
				1.0940210945276085e-4
			],
			[
				5.76e1,
				1.0940210945353801e-4
			],
			[
				5.7800000000000004e1,
				1.0940210945353801e-4
			],
			[
				5.8e1,
				1.0940210945342699e-4
			],
			[
				5.82e1,
				1.094021094539821e-4
			],
			[
				5.8400000000000006e1,
				1.0940210945387108e-4
			],
			[
				5.86e1,
				1.094021094539821e-4
			],
			[
				5.8800000000000004e1,
				1.094021094539821e-4
			],
			[
				5.9e1,
				1.0940210945409312e-4
			],
			[
				5.92e1,
				1.0940210945431517e-4
			],
			[
				5.9400000000000006e1,
				1.0940210945431517e-4
			],
			[
				5.96e1,
				1.0940210945453721e-4
			],
			[
				5.9800000000000004e1,
				1.0940210945453721e-4
			],
			[
				6.0e1,
				1.0940210945453721e-4
			]
		]
	],
	[
		[
			[
				0.0,
				1.0
			],
			[
				0.2,
				1.0
			],
			[
				0.4,
				1.0
			],
			[
				0.6000000000000001,
				1.0
			],
			[
				0.8,
				1.0
			],
			[
				1.0,
				1.0
			],
			[
				1.2000000000000002,
				1.0
			],
			[
				1.4000000000000001,
				1.0
			],
			[
				1.6,
				1.0
			],
			[
				1.8,
				1.0
			],
			[
				2.0,
				1.0
			],
			[
				2.2,
				1.0
			],
			[
				2.4000000000000004,
				1.0
			],
			[
				2.6,
				1.0
			],
			[
				2.8000000000000003,
				1.0
			],
			[
				3.0,
				1.0
			],
			[
				3.2,
				1.0
			],
			[
				3.4000000000000004,
				1.0
			],
			[
				3.6,
				1.0
			],
			[
				3.8000000000000003,
				1.0
			],
			[
				4.0,
				1.0
			],
			[
				4.2,
				1.0
			],
			[
				4.4,
				1.0
			],
			[
				4.6000000000000005,
				1.0
			],
			[
				4.800000000000001,
				1.0
			],
			[
				5.0,
				1.0
			],
			[
				5.2,
				1.0
			],
			[
				5.4,
				1.0
			],
			[
				5.6000000000000005,
				1.0
			],
			[
				5.800000000000001,
				1.0
			],
			[
				6.0,
				1.0
			],
			[
				6.2,
				1.0
			],
			[
				6.4,
				1.0
			],
			[
				6.6000000000000005,
				1.0
			],
			[
				6.800000000000001,
				1.0
			],
			[
				7.0,
				1.0
			],
			[
				7.2,
				1.0
			],
			[
				7.4,
				1.0
			],
			[
				7.6000000000000005,
				1.0
			],
			[
				7.800000000000001,
				1.0
			],
			[
				8.0,
				1.0
			],
			[
				8.200000000000001,
				1.0
			],
			[
				8.4,
				1.0
			],
			[
				8.6,
				1.0
			],
			[
				8.8,
				1.0
			],
			[
				9.0,
				1.0
			],
			[
				9.200000000000001,
				1.0
			],
			[
				9.4,
				1.0
			],
			[
				9.600000000000001,
				1.0
			],
			[
				9.8,
				1.0
			],
			[
				1.0e1,
				1.0
			],
			[
				1.0200000000000001e1,
				1.0
			],
			[
				1.04e1,
				1.0000000020776698
			],
			[
				1.0600000000000001e1,
				1.0000003902859036
			],
			[
				1.08e1,
				1.0000000006696104
			],
			[
				1.1e1,
				1.0014104068479845
			],
			[
				1.1200000000000001e1,
				1.0009966569674162
			],
			[
				1.14e1,
				0.9996787397400203
			],
			[
				1.1600000000000001e1,
				0.9967674942866265
			],
			[
				1.18e1,
				0.9594226192072083
			],
			[
				1.2e1,
				0.7469003490251118
			],
			[
				1.2200000000000001e1,
				7.42090506957015e-2
			],
			[
				1.24e1,
				1.1480858253994275
			],
			[
				1.2600000000000001e1,
				2.4217822076046995
			],
			[
				1.28e1,
				3.095060564906251
			],
			[
				1.3e1,
				3.0453930226304307
			],
			[
				1.3200000000000001e1,
				2.5823072321560057
			],
			[
				1.34e1,
				2.0208835719736205
			],
			[
				1.3600000000000001e1,
				1.5202892127749568
			],
			[
				1.38e1,
				1.1235933905244297
			],
			[
				1.4e1,
				0.8233024011986638
			],
			[
				1.4200000000000001e1,
				0.5987693230902269
			],
			[
				1.44e1,
				0.7489511584585105
			],
			[
				1.4600000000000001e1,
				0.5955990261407431
			],
			[
				1.48e1,
				0.47477423354559334
			],
			[
				1.5e1,
				0.3806462460702231
			],
			[
				1.5200000000000001e1,
				0.3066012675850811
			],
			[
				1.54e1,
				0.24786065356360365
			],
			[
				1.5600000000000001e1,
				0.20094084336081575
			],
			[
				1.58e1,
				0.16325948595202466
			],
			[
				1.6e1,
				0.13286939523815744
			],
			[
				1.62e1,
				0.10827931681806646
			],
			[
				1.6400000000000002e1,
				8.833185310470659e-2
			],
			[
				1.66e1,
				7.211873599728791e-2
			],
			[
				1.68e1,
				5.8920816207228555e-2
			],
			[
				1.7e1,
				4.816462037341651e-2
			],
			[
				1.72e1,
				3.939031686765393e-2
			],
			[
				1.7400000000000002e1,
				3.222736479823607e-2
			],
			[
				1.76e1,
				2.6376188501767706e-2
			],
			[
				1.78e1,
				2.1595052319056673e-2
			],
			[
				1.8e1,
				1.7248330138095014e-2
			],
			[
				1.82e1,
				1.4742837886180471e-2
			],
			[
				1.8400000000000002e1,
				1.1697304645656992e-2
			],
			[
				1.86e1,
				9.128080652861303e-3
			],
			[
				1.88e1,
				7.976591189958526e-3
			],
			[
				1.9e1,
				6.5693421999126755e-3
			],
			[
				1.9200000000000003e1,
				6.954941452985031e-3
			],
			[
				1.9400000000000002e1,
				4.290806043147244e-3
			],
			[
				1.96e1,
				4.047029168747551e-3
			],
			[
				1.98e1,
				3.110613425547637e-3
			],
			[
				2.0e1,
				3.2598581562199858e-3
			],
			[
				2.0200000000000003e1,
				2.1204389617737185e-3
			],
			[
				2.0400000000000002e1,
				1.6712336277344697e-3
			],
			[
				2.06e1,
				1.1900426787541107e-3
			],
			[
				2.08e1,
				7.406424583427107e-4
			],
			[
				2.1e1,
				5.469019320980539e-4
			],
			[
				2.1200000000000003e1,
				7.444398474725222e-4
			],
			[
				2.1400000000000002e1,
				6.855915022085934e-4
			],
			[
				2.16e1,
				5.469221377503164e-4
			],
			[
				2.18e1,
				4.841471607135439e-4
			],
			[
				2.2e1,
				4.025040923207879e-4
			],
			[
				2.2200000000000003e1,
				4.140289035992062e-4
			],
			[
				2.2400000000000002e1,
				3.108525784110139e-4
			],
			[
				2.26e1,
				2.9859515226382527e-4
			],
			[
				2.28e1,
				2.4976877614535375e-4
			],
			[
				2.3e1,
				2.2228921254829892e-4
			],
			[
				2.3200000000000003e1,
				1.997520688541421e-4
			],
			[
				2.3400000000000002e1,
				1.7851705311944244e-4
			],
			[
				2.36e1,
				1.5832656400682765e-4
			],
			[
				2.38e1,
				1.4218063320581287e-4
			],
			[
				2.4e1,
				1.3261421195287504e-4
			],
			[
				2.4200000000000003e1,
				1.2683723211681652e-4
			],
			[
				2.4400000000000002e1,
				1.2120803593673735e-4
			],
			[
				2.46e1,
				1.1677379405750088e-4
			],
			[
				2.48e1,
				1.1285881162925726e-4
			],
			[
				2.5e1,
				1.0929368033241182e-4
			],
			[
				2.5200000000000003e1,
				1.0660445115773243e-4
			],
			[
				2.5400000000000002e1,
				1.0448511524985271e-4
			],
			[
				2.56e1,
				1.0272887405382569e-4
			],
			[
				2.58e1,
				1.0128604028336596e-4
			],
			[
				2.6e1,
				1.0010483333577902e-4
			],
			[
				2.6200000000000003e1,
				9.913298761077272e-5
			],
			[
				2.6400000000000002e1,
				9.833569118677943e-5
			],
			[
				2.66e1,
				9.768130184006907e-5
			],
			[
				2.68e1,
				9.714563693274947e-5
			],
			[
				2.7e1,
				9.670676359285757e-5
			],
			[
				2.7200000000000003e1,
				9.634739085084831e-5
			],
			[
				2.7400000000000002e1,
				9.605289366332315e-5
			],
			[
				2.76e1,
				9.581146154125086e-5
			],
			[
				2.78e1,
				9.561380442102418e-5
			],
			[
				2.8e1,
				9.545190262261194e-5
			],
			[
				2.8200000000000003e1,
				9.531934478190784e-5
			],
			[
				2.8400000000000002e1,
				9.521075524121514e-5
			],
			[
				2.86e1,
				9.512186288707092e-5
			],
			[
				2.88e1,
				9.504905370016914e-5
			],
			[
				2.9e1,
				9.498945367480971e-5
			],
			[
				2.9200000000000003e1,
				9.494063782011786e-5
			],
			[
				2.9400000000000002e1,
				9.49006786588047e-5
			],
			[
				2.96e1,
				9.486795379398671e-5
			],
			[
				2.98e1,
				9.484115529456716e-5
			],
			[
				3.0e1,
				9.481917079390279e-5
			],
			[
				3.0200000000000003e1,
				9.4801207084938e-5
			],
			[
				3.0400000000000002e1,
				9.478649129968097e-5
			],
			[
				3.06e1,
				9.477442579530759e-5
			],
			[
				3.08e1,
				9.476456781509768e-5
			],
			[
				3.1e1,
				9.475648711854134e-5
			],
			[
				3.1200000000000003e1,
				9.474986611035519e-5
			],
			[
				3.1400000000000002e1,
				9.474445603330217e-5
			],
			[
				3.16e1,
				9.474001908160723e-5
			],
			[
				3.18e1,
				9.473638628842984e-5
			],
			[
				3.2e1,
				9.473341684773651e-5
			],
			[
				3.22e1,
				9.473098090473364e-5
			],
			[
				3.24e1,
				9.472898771845095e-5
			],
			[
				3.26e1,
				9.472735906301821e-5
			],
			[
				3.2800000000000004e1,
				9.472602140658815e-5
			],
			[
				3.3e1,
				9.472492937856458e-5
			],
			[
				3.32e1,
				9.47240344784106e-5
			],
			[
				3.34e1,
				9.472330228765813e-5
			],
			[
				3.36e1,
				9.472270464461197e-5
			],
			[
				3.3800000000000004e1,
				9.472221025919048e-5
			],
			[
				3.4e1,
				9.472179566394345e-5
			],
			[
				3.42e1,
				9.472145303623947e-5
			],
			[
				3.44e1,
				9.47211729889208e-5
			],
			[
				3.46e1,
				9.472094613482973e-5
			],
			[
				3.4800000000000004e1,
				9.47207615225043e-5
			],
			[
				3.5e1,
				9.472060507142999e-5
			],
			[
				3.52e1,
				9.472047521730254e-5
			],
			[
				3.54e1,
				9.4720367266099e-5
			],
			[
				3.56e1,
				9.472028591139825e-5
			],
			[
				3.5800000000000004e1,
				9.472021863743407e-5
			],
			[
				3.6e1,
				9.472016075062761e-5
			],
			[
				3.62e1,
				9.472010912170425e-5
			],
			[
				3.64e1,
				9.472007313804376e-5
			],
			[
				3.66e1,
				9.472004341248841e-5
			],
			[
				3.6800000000000004e1,
				9.472001681554154e-5
			],
			[
				3.7e1,
				9.471999647692186e-5
			],
			[
				3.72e1,
				9.471997770282847e-5
			],
			[
				3.74e1,
				9.471996362231394e-5
			],
			[
				3.76e1,
				9.471995267085198e-5
			],
			[
				3.7800000000000004e1,
				9.471994328369426e-5
			],
			[
				3.8e1,
				9.471993546106283e-5
			],
			[
				3.82e1,
				9.471993076770602e-5
			],
			[
				3.8400000000000006e1,
				9.471992294507459e-5
			],
			[
				3.86e1,
				9.471991981602201e-5
			],
			[
				3.8800000000000004e1,
				9.471991668696944e-5
			],
			[
				3.9e1,
				9.471991512244315e-5
			],
			[
				3.92e1,
				9.471991199339058e-5
			],
			[
				3.9400000000000006e1,
				9.471991199339058e-5
			],
			[
				3.96e1,
				9.471990886456005e-5
			],
			[
				3.9800000000000004e1,
				9.471990886456005e-5
			],
			[
				4.0e1,
				9.471990417075915e-5
			],
			[
				4.02e1,
				9.471990417075915e-5
			],
			[
				4.0400000000000006e1,
				9.471990104192862e-5
			],
			[
				4.06e1,
				9.471989947740234e-5
			],
			[
				4.0800000000000004e1,
				9.471989634834976e-5
			],
			[
				4.1e1,
				9.471989009024462e-5
			],
			[
				4.12e1,
				9.471988696141409e-5
			],
			[
				4.1400000000000006e1,
				9.471988226783523e-5
			],
			[
				4.16e1,
				9.471987600973009e-5
			],
			[
				4.1800000000000004e1,
				9.471987131615123e-5
			],
			[
				4.2e1,
				9.471986975162494e-5
			],
			[
				4.22e1,
				9.471986818709865e-5
			],
			[
				4.2400000000000006e1,
				9.471986662279441e-5
			],
			[
				4.26e1,
				9.471986662279441e-5
			],
			[
				4.2800000000000004e1,
				9.471986505804608e-5
			],
			[
				4.3e1,
				9.47198634935198e-5
			],
			[
				4.32e1,
				9.471985880016298e-5
			],
			[
				4.3400000000000006e1,
				9.47198572356367e-5
			],
			[
				4.36e1,
				9.471985567111041e-5
			],
			[
				4.3800000000000004e1,
				9.471985097753155e-5
			],
			[
				4.4e1,
				9.471984941300526e-5
			],
			[
				4.42e1,
				9.471984628417474e-5
			],
			[
				4.4400000000000006e1,
				9.471984471964845e-5
			],
			[
				4.46e1,
				9.471984628417474e-5
			],
			[
				4.4800000000000004e1,
				9.471984628417474e-5
			],
			[
				4.5e1,
				9.471984628417474e-5
			],
			[
				4.52e1,
				9.471984784847898e-5
			],
			[
				4.5400000000000006e1,
				9.471984471964845e-5
			],
			[
				4.56e1,
				9.471984471964845e-5
			],
			[
				4.5800000000000004e1,
				9.471984628417474e-5
			],
			[
				4.6e1,
				9.471984471964845e-5
			],
			[
				4.62e1,
				9.471984628417474e-5
			],
			[
				4.6400000000000006e1,
				9.471984471964845e-5
			],
			[
				4.66e1,
				9.471984471964845e-5
			],
			[
				4.6800000000000004e1,
				9.471984315490012e-5
			],
			[
				4.7e1,
				9.471984471964845e-5
			],
			[
				4.72e1,
				9.471984471964845e-5
			],
			[
				4.7400000000000006e1,
				9.471984471964845e-5
			],
			[
				4.76e1,
				9.471984471964845e-5
			],
			[
				4.7800000000000004e1,
				9.471984471964845e-5
			],
			[
				4.8e1,
				9.471984471964845e-5
			],
			[
				4.82e1,
				9.471984315490012e-5
			],
			[
				4.8400000000000006e1,
				9.471984471964845e-5
			],
			[
				4.86e1,
				9.471984471964845e-5
			],
			[
				4.8800000000000004e1,
				9.471984471964845e-5
			],
			[
				4.9e1,
				9.471984471964845e-5
			],
			[
				4.92e1,
				9.471984471964845e-5
			],
			[
				4.9400000000000006e1,
				9.471984471964845e-5
			],
			[
				4.96e1,
				9.471984315490012e-5
			],
			[
				4.9800000000000004e1,
				9.471984471964845e-5
			],
			[
				5.0e1,
				9.471984315490012e-5
			],
			[
				5.02e1,
				9.471984471964845e-5
			],
			[
				5.0400000000000006e1,
				9.471984315490012e-5
			],
			[
				5.06e1,
				9.471984471964845e-5
			],
			[
				5.0800000000000004e1,
				9.471984471964845e-5
			],
			[
				5.1e1,
				9.471984471964845e-5
			],
			[
				5.12e1,
				9.471984471964845e-5
			],
			[
				5.1400000000000006e1,
				9.471984471964845e-5
			],
			[
				5.16e1,
				9.471984471964845e-5
			],
			[
				5.1800000000000004e1,
				9.471984471964845e-5
			],
			[
				5.2e1,
				9.471984471964845e-5
			],
			[
				5.22e1,
				9.471984471964845e-5
			],
			[
				5.2400000000000006e1,
				9.471984471964845e-5
			],
			[
				5.26e1,
				9.471984471964845e-5
			],
			[
				5.2800000000000004e1,
				9.471984471964845e-5
			],
			[
				5.3e1,
				9.471984628417474e-5
			],
			[
				5.32e1,
				9.471984471964845e-5
			],
			[
				5.3400000000000006e1,
				9.471984471964845e-5
			],
			[
				5.36e1,
				9.471984471964845e-5
			],
			[
				5.3800000000000004e1,
				9.471984471964845e-5
			],
			[
				5.4e1,
				9.471984471964845e-5
			],
			[
				5.42e1,
				9.471984628417474e-5
			],
			[
				5.4400000000000006e1,
				9.471984471964845e-5
			],
			[
				5.46e1,
				9.471984471964845e-5
			],
			[
				5.4800000000000004e1,
				9.471984471964845e-5
			],
			[
				5.5e1,
				9.471984315490012e-5
			],
			[
				5.52e1,
				9.471984471964845e-5
			],
			[
				5.5400000000000006e1,
				9.471984471964845e-5
			],
			[
				5.56e1,
				9.471984471964845e-5
			],
			[
				5.5800000000000004e1,
				9.471984471964845e-5
			],
			[
				5.6e1,
				9.471984315490012e-5
			],
			[
				5.62e1,
				9.471984471964845e-5
			],
			[
				5.6400000000000006e1,
				9.471984315490012e-5
			],
			[
				5.66e1,
				9.471984471964845e-5
			],
			[
				5.6800000000000004e1,
				9.471984471964845e-5
			],
			[
				5.7e1,
				9.471984471964845e-5
			],
			[
				5.72e1,
				9.471984315490012e-5
			],
			[
				5.7400000000000006e1,
				9.471984315490012e-5
			],
			[
				5.76e1,
				9.471984628417474e-5
			],
			[
				5.7800000000000004e1,
				9.471984628417474e-5
			],
			[
				5.8e1,
				9.471984471964845e-5
			],
			[
				5.82e1,
				9.471984628417474e-5
			],
			[
				5.8400000000000006e1,
				9.471984471964845e-5
			],
			[
				5.86e1,
				9.471984471964845e-5
			],
			[
				5.8800000000000004e1,
				9.471984471964845e-5
			],
			[
				5.9e1,
				9.471984471964845e-5
			],
			[
				5.92e1,
				9.471984471964845e-5
			],
			[
				5.9400000000000006e1,
				9.471984471964845e-5
			],
			[
				5.96e1,
				9.471984471964845e-5
			],
			[
				5.9800000000000004e1,
				9.471984471964845e-5
			],
			[
				6.0e1,
				9.471984471964845e-5
			]
		],
		[
			[
				0.0,
				1.0000000000015645
			],
			[
				0.2,
				1.0000000000015645
			],
			[
				0.4,
				1.0000000000015645
			],
			[
				0.6000000000000001,
				1.0000000000015645
			],
			[
				0.8,
				1.0000000000015645
			],
			[
				1.0,
				1.0000000000015645
			],
			[
				1.2000000000000002,
				1.0000000000015645
			],
			[
				1.4000000000000001,
				1.0000000000015645
			],
			[
				1.6,
				1.0000000000015645
			],
			[
				1.8,
				1.0000000000015645
			],
			[
				2.0,
				1.0000000000015645
			],
			[
				2.2,
				1.0000000000015645
			],
			[
				2.4000000000000004,
				1.0000000000015645
			],
			[
				2.6,
				1.0000000000015645
			],
			[
				2.8000000000000003,
				1.0000000000015645
			],
			[
				3.0,
				1.0000000000015645
			],
			[
				3.2,
				1.0000000000015645
			],
			[
				3.4000000000000004,
				1.0000000000015645
			],
			[
				3.6,
				1.0000000000015645
			],
			[
				3.8000000000000003,
				1.0000000000015645
			],
			[
				4.0,
				1.0000000000015645
			],
			[
				4.2,
				1.0000000000015645
			],
			[
				4.4,
				1.0000000000015645
			],
			[
				4.6000000000000005,
				1.0000000000015645
			],
			[
				4.800000000000001,
				1.0000000000015645
			],
			[
				5.0,
				1.0000000000015645
			],
			[
				5.2,
				1.0000000000015645
			],
			[
				5.4,
				1.0000000000015645
			],
			[
				5.6000000000000005,
				1.0000000000015645
			],
			[
				5.800000000000001,
				1.0000000000015645
			],
			[
				6.0,
				1.0000000000015645
			],
			[
				6.2,
				1.0000000000015645
			],
			[
				6.4,
				1.0000000000015645
			],
			[
				6.6000000000000005,
				1.0000000000015645
			],
			[
				6.800000000000001,
				1.0000000000015645
			],
			[
				7.0,
				1.0000000000015645
			],
			[
				7.2,
				1.0000000000015645
			],
			[
				7.4,
				1.0000000000015645
			],
			[
				7.6000000000000005,
				1.0000000000015645
			],
			[
				7.800000000000001,
				1.0000000000015645
			],
			[
				8.0,
				1.0000000000015645
			],
			[
				8.200000000000001,
				1.0000000000015645
			],
			[
				8.4,
				1.0000000000015645
			],
			[
				8.6,
				1.0000000000015645
			],
			[
				8.8,
				1.0000000000015645
			],
			[
				9.0,
				1.0000000000015645
			],
			[
				9.200000000000001,
				1.0000000000015645
			],
			[
				9.4,
				1.0000000000015645
			],
			[
				9.600000000000001,
				1.0000000000015645
			],
			[
				9.8,
				1.0000000000015645
			],
			[
				1.0e1,
				1.0000000000015645
			],
			[
				1.0200000000000001e1,
				1.0000000000015645
			],
			[
				1.04e1,
				1.000000003122763
			],
			[
				1.0600000000000001e1,
				1.0000006502965875
			],
			[
				1.08e1,
				1.0000000007087233
			],
			[
				1.1e1,
				1.0023387180735197
			],
			[
				1.1200000000000001e1,
				1.00167375329798
			],
			[
				1.14e1,
				0.999580963804489
			],
			[
				1.1600000000000001e1,
				0.9973900498713789
			],
			[
				1.18e1,
				0.9643015300832292
			],
			[
				1.2e1,
				0.7759660292042139
			],
			[
				1.2200000000000001e1,
				0.17765852990727737
			],
			[
				1.24e1,
				0.9122524098647997
			],
			[
				1.2600000000000001e1,
				2.049201306347283
			],
			[
				1.28e1,
				2.6505697526950605
			],
			[
				1.3e1,
				2.606646953478733
			],
			[
				1.3200000000000001e1,
				2.1938058973409698
			],
			[
				1.34e1,
				1.6932434174104323
			],
			[
				1.3600000000000001e1,
				1.2469299657419115
			],
			[
				1.38e1,
				0.8932606235694964
			],
			[
				1.4e1,
				0.6255458795455149
			],
			[
				1.4200000000000001e1,
				0.4253734448915407
			],
			[
				1.44e1,
				0.74839844355323
			],
			[
				1.4600000000000001e1,
				0.5951241218423613
			],
			[
				1.48e1,
				0.4743424352418102
			],
			[
				1.5e1,
				0.3802483944756623
			],
			[
				1.5200000000000001e1,
				0.306230361146294
			],
			[
				1.54e1,
				0.24751125794731466
			],
			[
				1.5600000000000001e1,
				0.200608705447346
			],
			[
				1.58e1,
				0.162941248926598
			],
			[
				1.6e1,
				0.132562391272538
			],
			[
				1.62e1,
				0.10798141345440548
			],
			[
				1.6400000000000002e1,
				8.804133784004486e-2
			],
			[
				1.66e1,
				7.183422838740205e-2
			],
			[
				1.68e1,
				5.8641200038063834e-2
			],
			[
				1.7e1,
				4.788899066133934e-2
			],
			[
				1.72e1,
				3.9117951521866035e-2
			],
			[
				1.7400000000000002e1,
				3.19576179109935e-2
			],
			[
				1.76e1,
				2.6108419905905178e-2
			],
			[
				1.78e1,
				2.1329000095579476e-2
			],
			[
				1.8e1,
				1.6675852269500746e-2
			],
			[
				1.82e1,
				1.4657803121078228e-2
			],
			[
				1.8400000000000002e1,
				1.1307692536729919e-2
			],
			[
				1.86e1,
				8.434019674186777e-3
			],
			[
				1.88e1,
				7.706974340912387e-3
			],
			[
				1.9e1,
				6.317616981583063e-3
			],
			[
				1.9200000000000003e1,
				7.807635787533851e-3
			],
			[
				1.9400000000000002e1,
				3.935001096933677e-3
			],
			[
				1.96e1,
				4.075189119943534e-3
			],
			[
				1.98e1,
				2.9305852368504137e-3
			],
			[
				2.0e1,
				3.558760155109031e-3
			],
			[
				2.0200000000000003e1,
				1.9168181699613651e-3
			],
			[
				2.0400000000000002e1,
				1.3991098904675425e-3
			],
			[
				2.06e1,
				7.813894772534802e-4
			],
			[
				2.08e1,
				1.8088748982414415e-4
			],
			[
				2.1e1,
				1.3050410755277575e-5
			],
			[
				2.1200000000000003e1,
				4.3687226305544336e-4
			],
			[
				2.1400000000000002e1,
				4.2824213715642045e-4
			],
			[
				2.16e1,
				2.665188317012568e-4
			],
			[
				2.18e1,
				2.2086016602584913e-4
			],
			[
				2.2e1,
				1.3178012489256652e-4
			],
			[
				2.2200000000000003e1,
				1.9278770772968024e-4
			],
			[
				2.2400000000000002e1,
				5.026879297242992e-5
			],
			[
				2.26e1,
				5.700970328414989e-5
			],
			[
				2.28e1,
				3.7696558103927913e-6
			],
			[
				2.3e1,
				3.217442355574196e-5
			],
			[
				2.3200000000000003e1,
				5.549673245996978e-5
			],
			[
				2.3400000000000002e1,
				7.934799021946937e-5
			],
			[
				2.36e1,
				1.0366967592989607e-4
			],
			[
				2.38e1,
				1.2292517957479543e-4
			],
			[
				2.4e1,
				1.324473095373202e-4
			],
			[
				2.4200000000000003e1,
				1.3673058476371125e-4
			],
			[
				2.4400000000000002e1,
				1.417746340912629e-4
			],
			[
				2.46e1,
				1.4560601807744877e-4
			],
			[
				2.48e1,
				1.4922918293336362e-4
			],
			[
				2.5e1,
				1.5281032425684682e-4
			],
			[
				2.5200000000000003e1,
				1.553499713705664e-4
			],
			[
				2.5400000000000002e1,
				1.5728855625818383e-4
			],
			[
				2.56e1,
				1.589114956885851e-4
			],
			[
				2.58e1,
				1.602488298265703e-4
			],
			[
				2.6e1,
				1.6134365545927842e-4
			],
			[
				2.6200000000000003e1,
				1.6224801524400423e-4
			],
			[
				2.6400000000000002e1,
				1.629912906868647e-4
			],
			[
				2.66e1,
				1.6360261062586812e-4
			],
			[
				2.68e1,
				1.6410287418200387e-4
			],
			[
				2.7e1,
				1.6451301176756417e-4
			],
			[
				2.7200000000000003e1,
				1.6484882884904017e-4
			],
			[
				2.7400000000000002e1,
				1.6512430706527859e-4
			],
			[
				2.76e1,
				1.653503342355922e-4
			],
			[
				2.78e1,
				1.6553542090524953e-4
			],
			[
				2.8e1,
				1.6568704308794757e-4
			],
			[
				2.8200000000000003e1,
				1.6581122062842013e-4
			],
			[
				2.8400000000000002e1,
				1.6591296387158394e-4
			],
			[
				2.86e1,
				1.659962634921186e-4
			],
			[
				2.88e1,
				1.6606449883260765e-4
			],
			[
				2.9e1,
				1.6612035811358616e-4
			],
			[
				2.9200000000000003e1,
				1.6616611456810038e-4
			],
			[
				2.9400000000000002e1,
				1.662035720770838e-4
			],
			[
				2.96e1,
				1.662342489978652e-4
			],
			[
				2.98e1,
				1.662593722976391e-4
			],
			[
				3.0e1,
				1.662799827669703e-4
			],
			[
				3.0200000000000003e1,
				1.6629682159285952e-4
			],
			[
				3.0400000000000002e1,
				1.663106221394539e-4
			],
			[
				3.06e1,
				1.6632193120336147e-4
			],
			[
				3.08e1,
				1.6633117393982655e-4
			],
			[
				3.1e1,
				1.6633875281946153e-4
			],
			[
				3.1200000000000003e1,
				1.6634495884138012e-4
			],
			[
				3.1400000000000002e1,
				1.6635003098408596e-4
			],
			[
				3.16e1,
				1.6635419179966693e-4
			],
			[
				3.18e1,
				1.6635759773886427e-4
			],
			[
				3.2e1,
				1.6636038178519108e-4
			],
			[
				3.22e1,
				1.6636266597047644e-4
			],
			[
				3.24e1,
				1.6636453673379847e-4
			],
			[
				3.26e1,
				1.6636606174036395e-4
			],
			[
				3.2800000000000004e1,
				1.663673141309996e-4
			],
			[
				3.3e1,
				1.663683377118863e-4
			],
			[
				3.32e1,
				1.6636917902745907e-4
			],
			[
				3.34e1,
				1.6636986428297806e-4
			],
			[
				3.36e1,
				1.663704208576533e-4
			],
			[
				3.3800000000000004e1,
				1.663708874727332e-4
			],
			[
				3.4e1,
				1.663712762537406e-4
			],
			[
				3.42e1,
				1.6637159424037762e-4
			],
			[
				3.44e1,
				1.663718555136029e-4
			],
			[
				3.46e1,
				1.663720702428373e-4
			],
			[
				3.4800000000000004e1,
				1.6637224272997297e-4
			],
			[
				3.5e1,
				1.663723913586379e-4
			],
			[
				3.52e1,
				1.663725126079818e-4
			],
			[
				3.54e1,
				1.6637261430130224e-4
			],
			[
				3.56e1,
				1.6637269057107051e-4
			],
			[
				3.5800000000000004e1,
				1.663727523693037e-4
			],
			[
				3.6e1,
				1.663728071270576e-4
			],
			[
				3.62e1,
				1.6637285797371781e-4
			],
			[
				3.64e1,
				1.6637288965504204e-4
			],
			[
				3.66e1,
				1.6637291820742472e-4
			],
			[
				3.6800000000000004e1,
				1.6637294167498595e-4
			],
			[
				3.7e1,
				1.6637296084032194e-4
			],
			[
				3.72e1,
				1.6637298039667847e-4
			],
			[
				3.74e1,
				1.6637299252164617e-4
			],
			[
				3.76e1,
				1.6637300190869286e-4
			],
			[
				3.7800000000000004e1,
				1.6637301129573956e-4
			],
			[
				3.8e1,
				1.6637301872723942e-4
			],
			[
				3.82e1,
				1.663730202917657e-4
			],
			[
				3.8400000000000006e1,
				1.6637303085220712e-4
			],
			[
				3.86e1,
				1.6637303163447026e-4
			],
			[
				3.8800000000000004e1,
				1.6637303711009022e-4
			],
			[
				3.9e1,
				1.663730375012218e-4
			],
			[
				3.92e1,
				1.6637304063038538e-4
			],
			[
				3.9400000000000006e1,
				1.6637303867483855e-4
			],
			[
				3.96e1,
				1.663730418037801e-4
			],
			[
				3.9800000000000004e1,
				1.6637303984812224e-4
			],
			[
				4.0e1,
				1.6637304923527996e-4
			],
			[
				4.02e1,
				1.663730496263005e-4
			],
			[
				4.0400000000000006e1,
				1.663730535375052e-4
			],
			[
				4.06e1,
				1.6637305158195836e-4
			],
			[
				4.0800000000000004e1,
				1.6637305705768934e-4
			],
			[
				4.1e1,
				1.6637306214239977e-4
			],
			[
				4.12e1,
				1.6637306292466292e-4
			],
			[
				4.1400000000000006e1,
				1.663730699650312e-4
			],
			[
				4.16e1,
				1.6637307583178274e-4
			],
			[
				4.1800000000000004e1,
				1.6637308248101945e-4
			],
			[
				4.2e1,
				1.6637308208988788e-4
			],
			[
				4.22e1,
				1.6637308208988788e-4
			],
			[
				4.2400000000000006e1,
				1.66373085609961e-4
			],
			[
				4.26e1,
				1.6637308248101945e-4
			],
			[
				4.2800000000000004e1,
				1.6637308678335572e-4
			],
			[
				4.3e1,
				1.6637308600109257e-4
			],
			[
				4.32e1,
				1.6637309421485558e-4
			],
			[
				4.3400000000000006e1,
				1.6637309225919772e-4
			],
			[
				4.36e1,
				1.6637309343259243e-4
			],
			[
				4.3800000000000004e1,
				1.6637310164635544e-4
			],
			[
				4.4e1,
				1.66373102037487e-4
			],
			[
				4.42e1,
				1.6637310633982327e-4
			],
			[
				4.4400000000000006e1,
				1.663731071219754e-4
			],
			[
				4.46e1,
				1.6637310281963913e-4
			],
			[
				4.4800000000000004e1,
				1.6637310360190227e-4
			],
			[
				4.5e1,
				1.6637310360190227e-4
			],
			[
				4.52e1,
				1.66373102037487e-4
			],
			[
				4.5400000000000006e1,
				1.6637310555756013e-4
			],
			[
				4.56e1,
				1.663731082953701e-4
			],
			[
				4.5800000000000004e1,
				1.6637310438416542e-4
			],
			[
				4.6e1,
				1.663731059486917e-4
			],
			[
				4.62e1,
				1.663731032107707e-4
			],
			[
				4.6400000000000006e1,
				1.663731059486917e-4
			],
			[
				4.66e1,
				1.6637310633982327e-4
			],
			[
				4.6800000000000004e1,
				1.663731082953701e-4
			],
			[
				4.7e1,
				1.663731059486917e-4
			],
			[
				4.72e1,
				1.6637310790423854e-4
			],
			[
				4.7400000000000006e1,
				1.6637310907763325e-4
			],
			[
				4.76e1,
				1.6637310751310697e-4
			],
			[
				4.7800000000000004e1,
				1.6637310868650168e-4
			],
			[
				4.8e1,
				1.663731071219754e-4
			],
			[
				4.82e1,
				1.6637311064204852e-4
			],
			[
				4.8400000000000006e1,
				1.663731059486917e-4
			],
			[
				4.86e1,
				1.663731082953701e-4
			],
			[
				4.8800000000000004e1,
				1.663731059486917e-4
			],
			[
				4.9e1,
				1.6637310633982327e-4
			],
			[
				4.92e1,
				1.6637310673084382e-4
			],
			[
				4.9400000000000006e1,
				1.6637310790423854e-4
			],
			[
				4.96e1,
				1.663731098598964e-4
			],
			[
				4.9800000000000004e1,
				1.663731071219754e-4
			],
			[
				5.0e1,
				1.6637311025102797e-4
			],
			[
				5.02e1,
				1.663731059486917e-4
			],
			[
				5.0400000000000006e1,
				1.6637310907763325e-4
			],
			[
				5.06e1,
				1.663731071219754e-4
			],
			[
				5.0800000000000004e1,
				1.6637310751310697e-4
			],
			[
				5.1e1,
				1.6637310633982327e-4
			],
			[
				5.12e1,
				1.6637310633982327e-4
			],
			[
				5.1400000000000006e1,
				1.663731059486917e-4
			],
			[
				5.16e1,
				1.6637310868650168e-4
			],
			[
				5.1800000000000004e1,
				1.663731082953701e-4
			],
			[
				5.2e1,
				1.663731071219754e-4
			],
			[
				5.22e1,
				1.6637310555756013e-4
			],
			[
				5.2400000000000006e1,
				1.6637310790423854e-4
			],
			[
				5.26e1,
				1.6637310673084382e-4
			],
			[
				5.2800000000000004e1,
				1.663731059486917e-4
			],
			[
				5.3e1,
				1.6637310516642856e-4
			],
			[
				5.32e1,
				1.6637310790423854e-4
			],
			[
				5.3400000000000006e1,
				1.6637310790423854e-4
			],
			[
				5.36e1,
				1.6637310673084382e-4
			],
			[
				5.3800000000000004e1,
				1.6637310751310697e-4
			],
			[
				5.4e1,
				1.6637310751310697e-4
			],
			[
				5.42e1,
				1.6637310360190227e-4
			],
			[
				5.4400000000000006e1,
				1.6637310555756013e-4
			],
			[
				5.46e1,
				1.663731071219754e-4
			],
			[
				5.4800000000000004e1,
				1.6637310790423854e-4
			],
			[
				5.5e1,
				1.6637310907763325e-4
			],
			[
				5.52e1,
				1.663731071219754e-4
			],
			[
				5.5400000000000006e1,
				1.6637310868650168e-4
			],
			[
				5.56e1,
				1.6637310633982327e-4
			],
			[
				5.5800000000000004e1,
				1.663731082953701e-4
			],
			[
				5.6e1,
				1.663731110331801e-4
			],
			[
				5.62e1,
				1.663731082953701e-4
			],
			[
				5.6400000000000006e1,
				1.6637310946876482e-4
			],
			[
				5.66e1,
				1.663731082953701e-4
			],
			[
				5.6800000000000004e1,
				1.663731082953701e-4
			],
			[
				5.7e1,
				1.663731082953701e-4
			],
			[
				5.72e1,
				1.663731110331801e-4
			],
			[
				5.7400000000000006e1,
				1.663731110331801e-4
			],
			[
				5.76e1,
				1.6637310399303384e-4
			],
			[
				5.7800000000000004e1,
				1.6637310360190227e-4
			],
			[
				5.8e1,
				1.6637310633982327e-4
			],
			[
				5.82e1,
				1.6637310633982327e-4
			],
			[
				5.8400000000000006e1,
				1.6637310907763325e-4
			],
			[
				5.86e1,
				1.663731082953701e-4
			],
			[
				5.8800000000000004e1,
				1.6637310790423854e-4
			],
			[
				5.9e1,
				1.6637310751310697e-4
			],
			[
				5.92e1,
				1.6637310673084382e-4
			],
			[
				5.9400000000000006e1,
				1.6637310673084382e-4
			],
			[
				5.96e1,
				1.6637310673084382e-4
			],
			[
				5.9800000000000004e1,
				1.6637310633982327e-4
			],
			[
				6.0e1,
				1.6637310633982327e-4
			]
		],
		[
			[
				0.0,
				1.0000000000250322
			],
			[
				0.2,
				1.0000000000250322
			],
			[
				0.4,
				1.0000000000250322
			],
			[
				0.6000000000000001,
				1.0000000000250322
			],
			[
				0.8,
				1.0000000000250322
			],
			[
				1.0,
				1.0000000000250322
			],
			[
				1.2000000000000002,
				1.0000000000250322
			],
			[
				1.4000000000000001,
				1.0000000000250322
			],
			[
				1.6,
				1.0000000000250322
			],
			[
				1.8,
				1.0000000000250322
			],
			[
				2.0,
				1.0000000000250322
			],
			[
				2.2,
				1.0000000000250322
			],
			[
				2.4000000000000004,
				1.0000000000250322
			],
			[
				2.6,
				1.0000000000250322
			],
			[
				2.8000000000000003,
				1.0000000000250322
			],
			[
				3.0,
				1.0000000000250322
			],
			[
				3.2,
				1.0000000000250322
			],
			[
				3.4000000000000004,
				1.0000000000250322
			],
			[
				3.6,
				1.0000000000250322
			],
			[
				3.8000000000000003,
				1.0000000000250322
			],
			[
				4.0,
				1.0000000000250322
			],
			[
				4.2,
				1.0000000000250322
			],
			[
				4.4,
				1.0000000000250322
			],
			[
				4.6000000000000005,
				1.0000000000250322
			],
			[
				4.800000000000001,
				1.0000000000250322
			],
			[
				5.0,
				1.0000000000250322
			],
			[
				5.2,
				1.0000000000250322
			],
			[
				5.4,
				1.0000000000250322
			],
			[
				5.6000000000000005,
				1.0000000000250322
			],
			[
				5.800000000000001,
				1.0000000000250322
			],
			[
				6.0,
				1.0000000000250322
			],
			[
				6.2,
				1.0000000000250322
			],
			[
				6.4,
				1.0000000000250322
			],
			[
				6.6000000000000005,
				1.0000000000250322
			],
			[
				6.800000000000001,
				1.0000000000250322
			],
			[
				7.0,
				1.0000000000250322
			],
			[
				7.2,
				1.0000000000250322
			],
			[
				7.4,
				1.0000000000250322
			],
			[
				7.6000000000000005,
				1.0000000000250322
			],
			[
				7.800000000000001,
				1.0000000000250322
			],
			[
				8.0,
				1.0000000000250322
			],
			[
				8.200000000000001,
				1.0000000000250322
			],
			[
				8.4,
				1.0000000000250322
			],
			[
				8.6,
				1.0000000000250322
			],
			[
				8.8,
				1.0000000000250322
			],
			[
				9.0,
				1.0000000000250322
			],
			[
				9.200000000000001,
				1.0000000000250322
			],
			[
				9.4,
				1.0000000000250322
			],
			[
				9.600000000000001,
				1.0000000000250322
			],
			[
				9.8,
				1.0000000000250322
			],
			[
				1.0e1,
				1.0000000000250322
			],
			[
				1.0200000000000001e1,
				1.0000000000250322
			],
			[
				1.04e1,
				0.99999999849807
			],
			[
				1.0600000000000001e1,
				0.9999979056587108
			],
			[
				1.08e1,
				1.000000001652123
			],
			[
				1.1e1,
				0.9925993699512516
			],
			[
				1.1200000000000001e1,
				0.994332342496115
			],
			[
				1.14e1,
				1.000776733324797
			],
			[
				1.1600000000000001e1,
				0.9935567256310011
			],
			[
				1.18e1,
				0.9366246391525582
			],
			[
				1.2e1,
				0.5871030742783615
			],
			[
				1.2200000000000001e1,
				0.5500090930337374
			],
			[
				1.24e1,
				2.643719351622092
			],
			[
				1.2600000000000001e1,
				4.842436108148638
			],
			[
				1.28e1,
				6.010149597820412
			],
			[
				1.3e1,
				5.930326347709349
			],
			[
				1.3200000000000001e1,
				5.13763828309756
			],
			[
				1.34e1,
				4.175493498384746
			],
			[
				1.3600000000000001e1,
				3.3176304981698843
			],
			[
				1.38e1,
				2.637928312969861
			],
			[
				1.4e1,
				2.1234799745601745
			],
			[
				1.4200000000000001e1,
				1.73885664197537
			],
			[
				1.44e1,
				0.7447434633075749
			],
			[
				1.4600000000000001e1,
				0.5919839165965481
			],
			[
				1.48e1,
				0.47148549992265076
			],
			[
				1.5e1,
				0.3776150065068633
			],
			[
				1.5200000000000001e1,
				0.3037745327239938
			],
			[
				1.54e1,
				0.2451973979483899
			],
			[
				1.5600000000000001e1,
				0.1984088436898508
			],
			[
				1.58e1,
				0.16083327452748586
			],
			[
				1.6e1,
				0.13052870927803406
			],
			[
				1.62e1,
				0.10600794579996164
			],
			[
				1.6400000000000002e1,
				8.611677022630237e-2
			],
			[
				1.66e1,
				6.994943438194401e-2
			],
			[
				1.68e1,
				5.678879889704547e-2
			],
			[
				1.7e1,
				4.606298108580886e-2
			],
			[
				1.72e1,
				3.731355326789987e-2
			],
			[
				1.7400000000000002e1,
				3.0170214270597295e-2
			],
			[
				1.76e1,
				2.4333151601172887e-2
			],
			[
				1.78e1,
				1.9566272661306616e-2
			],
			[
				1.8e1,
				1.842401099701685e-2
			],
			[
				1.82e1,
				1.086540249138035e-2
			],
			[
				1.8400000000000002e1,
				1.1037971747868136e-2
			],
			[
				1.86e1,
				1.1685987141399012e-2
			],
			[
				1.88e1,
				6.082147833242235e-3
			],
			[
				1.9e1,
				4.495987734119522e-3
			],
			[
				1.9200000000000003e1,
				6.738364533607988e-3
			],
			[
				1.9400000000000002e1,
				3.3278467766895137e-3
			],
			[
				1.96e1,
				9.544467193602912e-4
			],
			[
				1.98e1,
				3.059930447071313e-4
			],
			[
				2.0e1,
				4.585658343866039e-3
			],
			[
				2.0200000000000003e1,
				4.292901404611138e-4
			],
			[
				2.0400000000000002e1,
				1.5454732549424754e-4
			],
			[
				2.06e1,
				8.043283449872263e-4
			],
			[
				2.08e1,
				1.9480798112154751e-3
			],
			[
				2.1e1,
				1.7577037975293752e-3
			],
			[
				2.1200000000000003e1,
				7.021006849045053e-4
			],
			[
				2.1400000000000002e1,
				1.2890442118195233e-3
			],
			[
				2.16e1,
				1.1841618474465188e-3
			],
			[
				2.18e1,
				1.426646196851844e-3
			],
			[
				2.2e1,
				1.4294721157392942e-3
			],
			[
				2.2200000000000003e1,
				1.9387816682510106e-3
			],
			[
				2.2400000000000002e1,
				1.6272222804228909e-3
			],
			[
				2.26e1,
				1.8393368913354191e-3
			],
			[
				2.28e1,
				1.7620415896362207e-3
			],
			[
				2.3e1,
				1.7795997148351006e-3
			],
			[
				2.3200000000000003e1,
				1.7937222502016903e-3
			],
			[
				2.3400000000000002e1,
				1.7872811231670616e-3
			],
			[
				2.36e1,
				1.7638590250932396e-3
			],
			[
				2.38e1,
				1.7471711932464107e-3
			],
			[
				2.4e1,
				1.7571394402323692e-3
			],
			[
				2.4200000000000003e1,
				1.7785974018339479e-3
			],
			[
				2.4400000000000002e1,
				1.7903468627311625e-3
			],
			[
				2.46e1,
				1.8010957753950008e-3
			],
			[
				2.48e1,
				1.808055518866536e-3
			],
			[
				2.5e1,
				1.8114282153792738e-3
			],
			[
				2.5200000000000003e1,
				1.8156735582677275e-3
			],
			[
				2.5400000000000002e1,
				1.8196808953115928e-3
			],
			[
				2.56e1,
				1.822828177159952e-3
			],
			[
				2.58e1,
				1.8253715830101047e-3
			],
			[
				2.6e1,
				1.8274539464071538e-3
			],
			[
				2.6200000000000003e1,
				1.8291294745094167e-3
			],
			[
				2.6400000000000002e1,
				1.8304899477568082e-3
			],
			[
				2.66e1,
				1.8315931904555605e-3
			],
			[
				2.68e1,
				1.8324978154250493e-3
			],
			[
				2.7e1,
				1.8332361767405825e-3
			],
			[
				2.7200000000000003e1,
				1.8338410289931995e-3
			],
			[
				2.7400000000000002e1,
				1.8343336870730864e-3
			],
			[
				2.76e1,
				1.834735628579609e-3
			],
			[
				2.78e1,
				1.8350642508687676e-3
			],
			[
				2.8e1,
				1.8353332465359529e-3
			],
			[
				2.8200000000000003e1,
				1.83555310405914e-3
			],
			[
				2.8400000000000002e1,
				1.8357330227599666e-3
			],
			[
				2.86e1,
				1.8358801743540987e-3
			],
			[
				2.88e1,
				1.8360006416580088e-3
			],
			[
				2.9e1,
				1.836099193299745e-3
			],
			[
				2.9200000000000003e1,
				1.8361798719741529e-3
			],
			[
				2.9400000000000002e1,
				1.836245869282549e-3
			],
			[
				2.96e1,
				1.8362999262472313e-3
			],
			[
				2.98e1,
				1.8363441956347204e-3
			],
			[
				3.0e1,
				1.8363804922769678e-3
			],
			[
				3.0200000000000003e1,
				1.8364101553949297e-3
			],
			[
				3.0400000000000002e1,
				1.8364344115648912e-3
			],
			[
				3.06e1,
				1.8364543747180218e-3
			],
			[
				3.08e1,
				1.836470633110654e-3
			],
			[
				3.1e1,
				1.8364839377074116e-3
			],
			[
				3.1200000000000003e1,
				1.8364948892803934e-3
			],
			[
				3.1400000000000002e1,
				1.8365038132479583e-3
			],
			[
				3.16e1,
				1.8365111351570373e-3
			],
			[
				3.18e1,
				1.836517117844938e-3
			],
			[
				3.2e1,
				1.8365219991173243e-3
			],
			[
				3.22e1,
				1.836526041812503e-3
			],
			[
				3.24e1,
				1.8365292959940938e-3
			],
			[
				3.26e1,
				1.8365320119843043e-3
			],
			[
				3.2800000000000004e1,
				1.8365342398470874e-3
			],
			[
				3.3e1,
				1.8365360421631616e-3
			],
			[
				3.32e1,
				1.8365375065448886e-3
			],
			[
				3.34e1,
				1.8365387206049633e-3
			],
			[
				3.36e1,
				1.8365397594399813e-3
			],
			[
				3.3800000000000004e1,
				1.836540547953125e-3
			],
			[
				3.4e1,
				1.83654121130572e-3
			],
			[
				3.42e1,
				1.8365418120775967e-3
			],
			[
				3.44e1,
				1.8365422751728255e-3
			],
			[
				3.46e1,
				1.8365426506552485e-3
			],
			[
				3.4800000000000004e1,
				1.8365429385250875e-3
			],
			[
				3.5e1,
				1.836543201362839e-3
			],
			[
				3.52e1,
				1.8365434141364156e-3
			],
			[
				3.54e1,
				1.8365435893615834e-3
			],
			[
				3.56e1,
				1.836543714522465e-3
			],
			[
				3.5800000000000004e1,
				1.836543852199335e-3
			],
			[
				3.6e1,
				1.8365439272957085e-3
			],
			[
				3.62e1,
				1.836544002392193e-3
			],
			[
				3.64e1,
				1.8365440774886777e-3
			],
			[
				3.66e1,
				1.8365441025209872e-3
			],
			[
				3.6800000000000004e1,
				1.8365441525853843e-3
			],
			[
				3.7e1,
				1.8365442026495593e-3
			],
			[
				3.72e1,
				1.8365442401978571e-3
			],
			[
				3.74e1,
				1.8365442401978571e-3
			],
			[
				3.76e1,
				1.836544277746155e-3
			],
			[
				3.7800000000000004e1,
				1.8365443027782424e-3
			],
			[
				3.8e1,
				1.8365443027782424e-3
			],
			[
				3.82e1,
				1.8365443152943417e-3
			],
			[
				3.8400000000000006e1,
				1.83654432781033e-3
			],
			[
				3.86e1,
				1.8365443152943417e-3
			],
			[
				3.8800000000000004e1,
				1.83654432781033e-3
			],
			[
				3.9e1,
				1.8365443528426395e-3
			],
			[
				3.92e1,
				1.8365443528426395e-3
			],
			[
				3.9400000000000006e1,
				1.8365443528426395e-3
			],
			[
				3.96e1,
				1.8365443528426395e-3
			],
			[
				3.9800000000000004e1,
				1.8365443653587388e-3
			],
			[
				4.0e1,
				1.83654432781033e-3
			],
			[
				4.02e1,
				1.83654432781033e-3
			],
			[
				4.0400000000000006e1,
				1.83654432781033e-3
			],
			[
				4.06e1,
				1.8365443528426395e-3
			],
			[
				4.0800000000000004e1,
				1.8365443528426395e-3
			],
			[
				4.1e1,
				1.8365443528426395e-3
			],
			[
				4.12e1,
				1.8365443528426395e-3
			],
			[
				4.1400000000000006e1,
				1.8365443653587388e-3
			],
			[
				4.16e1,
				1.8365443653587388e-3
			],
			[
				4.1800000000000004e1,
				1.8365443653587388e-3
			],
			[
				4.2e1,
				1.836544377874727e-3
			],
			[
				4.22e1,
				1.8365444029070366e-3
			],
			[
				4.2400000000000006e1,
				1.836544377874727e-3
			],
			[
				4.26e1,
				1.8365444029070366e-3
			],
			[
				4.2800000000000004e1,
				1.8365444029070366e-3
			],
			[
				4.3e1,
				1.8365444154230248e-3
			],
			[
				4.32e1,
				1.8365444029070366e-3
			],
			[
				4.3400000000000006e1,
				1.8365444029070366e-3
			],
			[
				4.36e1,
				1.8365444154230248e-3
			],
			[
				4.3800000000000004e1,
				1.8365444154230248e-3
			],
			[
				4.4e1,
				1.8365444029070366e-3
			],
			[
				4.42e1,
				1.8365444029070366e-3
			],
			[
				4.4400000000000006e1,
				1.8365444154230248e-3
			],
			[
				4.46e1,
				1.8365444154230248e-3
			],
			[
				4.4800000000000004e1,
				1.8365444029070366e-3
			],
			[
				4.5e1,
				1.8365444154230248e-3
			],
			[
				4.52e1,
				1.8365444529712116e-3
			],
			[
				4.5400000000000006e1,
				1.8365444029070366e-3
			],
			[
				4.56e1,
				1.8365444029070366e-3
			],
			[
				4.5800000000000004e1,
				1.836544427939124e-3
			],
			[
				4.6e1,
				1.8365444154230248e-3
			],
			[
				4.62e1,
				1.8365444029070366e-3
			],
			[
				4.6400000000000006e1,
				1.8365444029070366e-3
			],
			[
				4.66e1,
				1.8365443903908263e-3
			],
			[
				4.6800000000000004e1,
				1.8365444029070366e-3
			],
			[
				4.7e1,
				1.8365444029070366e-3
			],
			[
				4.72e1,
				1.8365444029070366e-3
			],
			[
				4.7400000000000006e1,
				1.836544377874727e-3
			],
			[
				4.76e1,
				1.8365443903908263e-3
			],
			[
				4.7800000000000004e1,
				1.8365444029070366e-3
			],
			[
				4.8e1,
				1.8365444029070366e-3
			],
			[
				4.82e1,
				1.836544377874727e-3
			],
			[
				4.8400000000000006e1,
				1.8365444029070366e-3
			],
			[
				4.86e1,
				1.8365444029070366e-3
			],
			[
				4.8800000000000004e1,
				1.8365444154230248e-3
			],
			[
				4.9e1,
				1.8365443903908263e-3
			],
			[
				4.92e1,
				1.8365444029070366e-3
			],
			[
				4.9400000000000006e1,
				1.8365444029070366e-3
			],
			[
				4.96e1,
				1.8365443903908263e-3
			],
			[
				4.9800000000000004e1,
				1.8365443903908263e-3
			],
			[
				5.0e1,
				1.836544377874727e-3
			],
			[
				5.02e1,
				1.836544427939124e-3
			],
			[
				5.0400000000000006e1,
				1.836544377874727e-3
			],
			[
				5.06e1,
				1.8365444154230248e-3
			],
			[
				5.0800000000000004e1,
				1.8365444029070366e-3
			],
			[
				5.1e1,
				1.8365444154230248e-3
			],
			[
				5.12e1,
				1.8365444029070366e-3
			],
			[
				5.1400000000000006e1,
				1.8365444029070366e-3
			],
			[
				5.16e1,
				1.8365443903908263e-3
			],
			[
				5.1800000000000004e1,
				1.8365443903908263e-3
			],
			[
				5.2e1,
				1.8365443903908263e-3
			],
			[
				5.22e1,
				1.8365444029070366e-3
			],
			[
				5.2400000000000006e1,
				1.8365444029070366e-3
			],
			[
				5.26e1,
				1.8365443903908263e-3
			],
			[
				5.2800000000000004e1,
				1.8365444029070366e-3
			],
			[
				5.3e1,
				1.836544427939124e-3
			],
			[
				5.32e1,
				1.8365444029070366e-3
			],
			[
				5.3400000000000006e1,
				1.8365444029070366e-3
			],
			[
				5.36e1,
				1.8365444029070366e-3
			],
			[
				5.3800000000000004e1,
				1.8365444029070366e-3
			],
			[
				5.4e1,
				1.8365444029070366e-3
			],
			[
				5.42e1,
				1.8365444029070366e-3
			],
			[
				5.4400000000000006e1,
				1.8365444029070366e-3
			],
			[
				5.46e1,
				1.8365443903908263e-3
			],
			[
				5.4800000000000004e1,
				1.8365444029070366e-3
			],
			[
				5.5e1,
				1.836544377874727e-3
			],
			[
				5.52e1,
				1.836544377874727e-3
			],
			[
				5.5400000000000006e1,
				1.836544377874727e-3
			],
			[
				5.56e1,
				1.8365444029070366e-3
			],
			[
				5.5800000000000004e1,
				1.8365443903908263e-3
			],
			[
				5.6e1,
				1.8365444029070366e-3
			],
			[
				5.62e1,
				1.8365444029070366e-3
			],
			[
				5.6400000000000006e1,
				1.8365443903908263e-3
			],
			[
				5.66e1,
				1.8365443903908263e-3
			],
			[
				5.6800000000000004e1,
				1.8365443903908263e-3
			],
			[
				5.7e1,
				1.8365443903908263e-3
			],
			[
				5.72e1,
				1.8365443903908263e-3
			],
			[
				5.7400000000000006e1,
				1.8365443903908263e-3
			],
			[
				5.76e1,
				1.8365444029070366e-3
			],
			[
				5.7800000000000004e1,
				1.836544427939124e-3
			],
			[
				5.8e1,
				1.8365444029070366e-3
			],
			[
				5.82e1,
				1.8365443903908263e-3
			],
			[
				5.8400000000000006e1,
				1.836544377874727e-3
			],
			[
				5.86e1,
				1.8365444029070366e-3
			],
			[
				5.8800000000000004e1,
				1.8365444029070366e-3
			],
			[
				5.9e1,
				1.8365443903908263e-3
			],
			[
				5.92e1,
				1.8365444029070366e-3
			],
			[
				5.9400000000000006e1,
				1.8365444029070366e-3
			],
			[
				5.96e1,
				1.836544377874727e-3
			],
			[
				5.9800000000000004e1,
				1.8365443903908263e-3
			],
			[
				6.0e1,
				1.8365443903908263e-3
			]
		]
	],
	[
		[
			[
				0.0,
				1.000000006237479
			],
			[
				0.2,
				1.000000006237479
			],
			[
				0.4,
				1.000000006237479
			],
			[
				0.6000000000000001,
				1.000000006237479
			],
			[
				0.8,
				1.000000006237479
			],
			[
				1.0,
				1.000000006237479
			],
			[
				1.2000000000000002,
				1.000000006237479
			],
			[
				1.4000000000000001,
				1.000000006237479
			],
			[
				1.6,
				1.000000006237479
			],
			[
				1.8,
				1.000000006237479
			],
			[
				2.0,
				1.000000006237479
			],
			[
				2.2,
				1.000000006237479
			],
			[
				2.4000000000000004,
				1.000000006237479
			],
			[
				2.6,
				1.000000006237479
			],
			[
				2.8000000000000003,
				1.000000006237479
			],
			[
				3.0,
				1.000000006237479
			],
			[
				3.2,
				1.000000006237479
			],
			[
				3.4000000000000004,
				1.000000006237479
			],
			[
				3.6,
				1.000000006237479
			],
			[
				3.8000000000000003,
				1.000000006237479
			],
			[
				4.0,
				1.000000006237479
			],
			[
				4.2,
				1.000000006237479
			],
			[
				4.4,
				1.000000006237479
			],
			[
				4.6000000000000005,
				1.000000006237479
			],
			[
				4.800000000000001,
				1.000000006237479
			],
			[
				5.0,
				1.000000006237479
			],
			[
				5.2,
				1.000000006237479
			],
			[
				5.4,
				1.000000006237479
			],
			[
				5.6000000000000005,
				1.000000006237479
			],
			[
				5.800000000000001,
				1.000000006237479
			],
			[
				6.0,
				1.000000006237479
			],
			[
				6.2,
				1.000000006237479
			],
			[
				6.4,
				1.000000006237479
			],
			[
				6.6000000000000005,
				1.000000006237479
			],
			[
				6.800000000000001,
				1.000000006237479
			],
			[
				7.0,
				1.000000006237479
			],
			[
				7.2,
				1.000000006237479
			],
			[
				7.4,
				1.000000006237479
			],
			[
				7.6000000000000005,
				1.000000006237479
			],
			[
				7.800000000000001,
				1.000000006237479
			],
			[
				8.0,
				1.000000006237479
			],
			[
				8.200000000000001,
				1.000000006237479
			],
			[
				8.4,
				1.000000006237479
			],
			[
				8.6,
				1.000000006237479
			],
			[
				8.8,
				1.000000006237479
			],
			[
				9.0,
				1.000000006237479
			],
			[
				9.200000000000001,
				1.000000006237479
			],
			[
				9.4,
				1.000000006237479
			],
			[
				9.600000000000001,
				1.000000006237479
			],
			[
				9.8,
				1.000000006237479
			],
			[
				1.0e1,
				1.000000006237479
			],
			[
				1.0200000000000001e1,
				1.000000006237479
			],
			[
				1.04e1,
				0.9999958333640927
			],
			[
				1.0600000000000001e1,
				0.9989633871436111
			],
			[
				1.08e1,
				0.9999998440630274
			],
			[
				1.1e1,
				2.701043810497082
			],
			[
				1.1200000000000001e1,
				1.6994860284047726
			],
			[
				1.14e1,
				1.389818629225673
			],
			[
				1.1600000000000001e1,
				1.482039891642697
			],
			[
				1.18e1,
				1.8451518416414462e1
			],
			[
				1.2e1,
				1.1488070118865846e2
			],
			[
				1.2200000000000001e1,
				4.114382472207742e2
			],
			[
				1.24e1,
				9.392340280477792e2
			],
			[
				1.2600000000000001e1,
				1.484426654953181e3
			],
			[
				1.28e1,
				1.7711211637985016e3
			],
			[
				1.3e1,
				1.7482176965577944e3
			],
			[
				1.3200000000000001e1,
				1.5478991418408214e3
			],
			[
				1.34e1,
				1.3052543387982416e3
			],
			[
				1.3600000000000001e1,
				1.0888441400269653e3
			],
			[
				1.38e1,
				9.173037305237214e2
			],
			[
				1.4e1,
				7.874269093350366e2
			],
			[
				1.4200000000000001e1,
				6.903045152533787e2
			],
			[
				1.44e1,
				1.2035951122151012
			],
			[
				1.4600000000000001e1,
				0.8933753742890791
			],
			[
				1.48e1,
				0.7215179533411806
			],
			[
				1.5e1,
				0.5861772873600881
			],
			[
				1.5200000000000001e1,
				0.4787508146342301
			],
			[
				1.54e1,
				0.39299024670954497
			],
			[
				1.5600000000000001e1,
				0.32418625894552
			],
			[
				1.58e1,
				0.26876541371288387
			],
			[
				1.6e1,
				0.22398081418677518
			],
			[
				1.62e1,
				0.1876980122396128
			],
			[
				1.6400000000000002e1,
				0.15824272351241397
			],
			[
				1.66e1,
				0.13429106805790658
			],
			[
				1.68e1,
				0.11478959182666304
			],
			[
				1.7e1,
				9.88961556389063e-2
			],
			[
				1.72e1,
				8.588159821086094e-2
			],
			[
				1.7400000000000002e1,
				7.544217926986074e-2
			],
			[
				1.76e1,
				6.755501194644009e-2
			],
			[
				1.78e1,
				6.071208435673725e-2
			],
			[
				1.8e1,
				1.2823872113482335
			],
			[
				1.82e1,
				0.6609785787328823
			],
			[
				1.8400000000000002e1,
				0.5533276390229265
			],
			[
				1.86e1,
				1.7671216490455381
			],
			[
				1.88e1,
				7.49237324983909e-2
			],
			[
				1.9e1,
				3.5923650639124727e-3
			],
			[
				1.9200000000000003e1,
				4.399570109795697
			],
			[
				1.9400000000000002e1,
				0.4185433296507073
			],
			[
				1.96e1,
				1.1122696926478748
			],
			[
				1.98e1,
				0.28225341957040295
			],
			[
				2.0e1,
				2.1916794340077193
			],
			[
				2.0200000000000003e1,
				0.188193079770965
			],
			[
				2.0400000000000002e1,
				8.491833342826371e-2
			],
			[
				2.06e1,
				0.6292417523791669
			],
			[
				2.08e1,
				1.2316628353120906
			],
			[
				2.1e1,
				1.2324497416161813
			],
			[
				2.1200000000000003e1,
				0.22622788155532225
			],
			[
				2.1400000000000002e1,
				2.60150288742671e-2
			],
			[
				2.16e1,
				0.11792779065303272
			],
			[
				2.18e1,
				4.9687507248028506e-2
			],
			[
				2.2e1,
				7.933765793490033e-2
			],
			[
				2.2200000000000003e1,
				0.11794305727282894
			],
			[
				2.2400000000000002e1,
				3.891020251547639e-2
			],
			[
				2.26e1,
				3.6833432745493e-2
			],
			[
				2.28e1,
				1.0821387919609515e-2
			],
			[
				2.3e1,
				1.4510047377918722e-2
			],
			[
				2.3200000000000003e1,
				1.764039477771906e-2
			],
			[
				2.3400000000000002e1,
				2.8070973651743714e-2
			],
			[
				2.36e1,
				4.454145928463493e-2
			],
			[
				2.38e1,
				5.693887431252631e-2
			],
			[
				2.4e1,
				5.6762303759736676e-2
			],
			[
				2.4200000000000003e1,
				5.080711443933272e-2
			],
			[
				2.4400000000000002e1,
				4.847421156422982e-2
			],
			[
				2.46e1,
				4.607070978416217e-2
			],
			[
				2.48e1,
				4.490727806608463e-2
			],
			[
				2.5e1,
				4.497109839085178e-2
			],
			[
				2.5200000000000003e1,
				4.437474238914252e-2
			],
			[
				2.5400000000000002e1,
				4.3654104620288514e-2
			],
			[
				2.56e1,
				4.3122658942784664e-2
			],
			[
				2.58e1,
				4.270204702791047e-2
			],
			[
				2.6e1,
				4.235765398649294e-2
			],
			[
				2.6200000000000003e1,
				4.2088597215267365e-2
			],
			[
				2.6400000000000002e1,
				4.187322330622134e-2
			],
			[
				2.66e1,
				4.170151174949721e-2
			],
			[
				2.68e1,
				4.156036851750766e-2
			],
			[
				2.7e1,
				4.144580318312441e-2
			],
			[
				2.7200000000000003e1,
				4.135188702264969e-2
			],
			[
				2.7400000000000002e1,
				4.127606422910346e-2
			],
			[
				2.76e1,
				4.1214653130562606e-2
			],
			[
				2.78e1,
				4.116453342820625e-2
			],
			[
				2.8e1,
				4.1123546954333845e-2
			],
			[
				2.8200000000000003e1,
				4.109013277984985e-2
			],
			[
				2.8400000000000002e1,
				4.1062840690909264e-2
			],
			[
				2.86e1,
				4.10405401444609e-2
			],
			[
				2.88e1,
				4.102230799362694e-2
			],
			[
				2.9e1,
				4.100739418156962e-2
			],
			[
				2.9200000000000003e1,
				4.099520302905346e-2
			],
			[
				2.9400000000000002e1,
				4.098522930028747e-2
			],
			[
				2.96e1,
				4.097706444040328e-2
			],
			[
				2.98e1,
				4.097038877860726e-2
			],
			[
				3.0e1,
				4.096490759402105e-2
			],
			[
				3.0200000000000003e1,
				4.096042284668977e-2
			],
			[
				3.0400000000000002e1,
				4.095676456531305e-2
			],
			[
				3.06e1,
				4.095375810048174e-2
			],
			[
				3.08e1,
				4.0951302093163555e-2
			],
			[
				3.1e1,
				4.094929518432644e-2
			],
			[
				3.1200000000000003e1,
				4.094764381178684e-2
			],
			[
				3.1400000000000002e1,
				4.094629963508334e-2
			],
			[
				3.16e1,
				4.094519872005686e-2
			],
			[
				3.18e1,
				4.094429428561597e-2
			],
			[
				3.2e1,
				4.0943555144365984e-2
			],
			[
				3.22e1,
				4.0942950108912246e-2
			],
			[
				3.24e1,
				4.094245578870925e-2
			],
			[
				3.26e1,
				4.094204879321084e-2
			],
			[
				3.2800000000000004e1,
				4.0941715088089525e-2
			],
			[
				3.3e1,
				4.09414359609086e-2
			],
			[
				3.32e1,
				4.094121920851679e-2
			],
			[
				3.34e1,
				4.094102896541019e-2
			],
			[
				3.36e1,
				4.0940871469067996e-2
			],
			[
				3.3800000000000004e1,
				4.0940754516338496e-2
			],
			[
				3.4e1,
				4.094065471667596e-2
			],
			[
				3.42e1,
				4.094056271386215e-2
			],
			[
				3.44e1,
				4.0940490982854794e-2
			],
			[
				3.46e1,
				4.0940436404914404e-2
			],
			[
				3.4800000000000004e1,
				4.094039430193175e-2
			],
			[
				3.5e1,
				4.0940356877058326e-2
			],
			[
				3.52e1,
				4.094032257092439e-2
			],
			[
				3.54e1,
				4.094030073974819e-2
			],
			[
				3.56e1,
				4.094027734920247e-2
			],
			[
				3.5800000000000004e1,
				4.094025551802627e-2
			],
			[
				3.6e1,
				4.094023992432905e-2
			],
			[
				3.62e1,
				4.094023680558956e-2
			],
			[
				3.64e1,
				4.094022277126208e-2
			],
			[
				3.66e1,
				4.094021185567387e-2
			],
			[
				3.6800000000000004e1,
				4.094020561819489e-2
			],
			[
				3.7e1,
				4.094020094008566e-2
			],
			[
				3.72e1,
				4.094019782134617e-2
			],
			[
				3.74e1,
				4.094019626197665e-2
			],
			[
				3.76e1,
				4.094019002449767e-2
			],
			[
				3.7800000000000004e1,
				4.094019002449767e-2
			],
			[
				3.8e1,
				4.0940185346388436e-2
			],
			[
				3.82e1,
				4.094018222764895e-2
			],
			[
				3.8400000000000006e1,
				4.094018690575818e-2
			],
			[
				3.86e1,
				4.094018378701869e-2
			],
			[
				3.8800000000000004e1,
				4.09401806682792e-2
			],
			[
				3.9e1,
				4.094017599017019e-2
			],
			[
				3.92e1,
				4.094017910890946e-2
			],
			[
				3.9400000000000006e1,
				4.094017131206096e-2
			],
			[
				3.96e1,
				4.094017443080045e-2
			],
			[
				3.9800000000000004e1,
				4.09401728714307e-2
			],
			[
				4.0e1,
				4.0940185346388436e-2
			],
			[
				4.02e1,
				4.09401806682792e-2
			],
			[
				4.0400000000000006e1,
				4.094018378701869e-2
			],
			[
				4.06e1,
				4.094018222764895e-2
			],
			[
				4.0800000000000004e1,
				4.094017910890946e-2
			],
			[
				4.1e1,
				4.094018378701869e-2
			],
			[
				4.12e1,
				4.0940177549539936e-2
			],
			[
				4.1400000000000006e1,
				4.094017443080045e-2
			],
			[
				4.16e1,
				4.094017910890946e-2
			],
			[
				4.1800000000000004e1,
				4.09401806682792e-2
			],
			[
				4.2e1,
				4.094017599017019e-2
			],
			[
				4.22e1,
				4.09401728714307e-2
			],
			[
				4.2400000000000006e1,
				4.094017443080045e-2
			],
			[
				4.26e1,
				4.094017443080045e-2
			],
			[
				4.2800000000000004e1,
				4.09401728714307e-2
			],
			[
				4.3e1,
				4.094016975269121e-2
			],
			[
				4.32e1,
				4.0940177549539936e-2
			],
			[
				4.3400000000000006e1,
				4.094017599017019e-2
			],
			[
				4.36e1,
				4.094016819332147e-2
			],
			[
				4.3800000000000004e1,
				4.094017599017019e-2
			],
			[
				4.4e1,
				4.094017443080045e-2
			],
			[
				4.42e1,
				4.094017599017019e-2
			],
			[
				4.4400000000000006e1,
				4.094017910890946e-2
			],
			[
				4.46e1,
				4.094017443080045e-2
			],
			[
				4.4800000000000004e1,
				4.094017443080045e-2
			],
			[
				4.5e1,
				4.094017131206096e-2
			],
			[
				4.52e1,
				4.094016507458198e-2
			],
			[
				4.5400000000000006e1,
				4.094017910890946e-2
			],
			[
				4.56e1,
				4.0940177549539936e-2
			],
			[
				4.5800000000000004e1,
				4.094017131206096e-2
			],
			[
				4.6e1,
				4.0940177549539936e-2
			],
			[
				4.62e1,
				4.094017599017019e-2
			],
			[
				4.6400000000000006e1,
				4.0940177549539936e-2
			],
			[
				4.66e1,
				4.094017910890946e-2
			],
			[
				4.6800000000000004e1,
				4.09401806682792e-2
			],
			[
				4.7e1,
				4.0940177549539936e-2
			],
			[
				4.72e1,
				4.094017910890946e-2
			],
			[
				4.7400000000000006e1,
				4.09401806682792e-2
			],
			[
				4.76e1,
				4.09401806682792e-2
			],
			[
				4.7800000000000004e1,
				4.094017910890946e-2
			],
			[
				4.8e1,
				4.094017910890946e-2
			],
			[
				4.82e1,
				4.094018378701869e-2
			],
			[
				4.8400000000000006e1,
				4.09401806682792e-2
			],
			[
				4.86e1,
				4.0940177549539936e-2
			],
			[
				4.8800000000000004e1,
				4.0940177549539936e-2
			],
			[
				4.9e1,
				4.094017910890946e-2
			],
			[
				4.92e1,
				4.0940177549539936e-2
			],
			[
				4.9400000000000006e1,
				4.094017910890946e-2
			],
			[
				4.96e1,
				4.09401806682792e-2
			],
			[
				4.9800000000000004e1,
				4.094017910890946e-2
			],
			[
				5.0e1,
				4.094018222764895e-2
			],
			[
				5.02e1,
				4.0940177549539936e-2
			],
			[
				5.0400000000000006e1,
				4.094018690575818e-2
			],
			[
				5.06e1,
				4.094017599017019e-2
			],
			[
				5.0800000000000004e1,
				4.09401806682792e-2
			],
			[
				5.1e1,
				4.094017599017019e-2
			],
			[
				5.12e1,
				4.094017910890946e-2
			],
			[
				5.1400000000000006e1,
				4.09401806682792e-2
			],
			[
				5.16e1,
				4.094017910890946e-2
			],
			[
				5.1800000000000004e1,
				4.09401806682792e-2
			],
			[
				5.2e1,
				4.094017910890946e-2
			],
			[
				5.22e1,
				4.094017910890946e-2
			],
			[
				5.2400000000000006e1,
				4.094018222764895e-2
			],
			[
				5.26e1,
				4.09401806682792e-2
			],
			[
				5.2800000000000004e1,
				4.09401806682792e-2
			],
			[
				5.3e1,
				4.094017131206096e-2
			],
			[
				5.32e1,
				4.094017910890946e-2
			],
			[
				5.3400000000000006e1,
				4.094017910890946e-2
			],
			[
				5.36e1,
				4.09401806682792e-2
			],
			[
				5.3800000000000004e1,
				4.09401806682792e-2
			],
			[
				5.4e1,
				4.09401806682792e-2
			],
			[
				5.42e1,
				4.0940177549539936e-2
			],
			[
				5.4400000000000006e1,
				4.094017910890946e-2
			],
			[
				5.46e1,
				4.094018222764895e-2
			],
			[
				5.4800000000000004e1,
				4.094017910890946e-2
			],
			[
				5.5e1,
				4.094018690575818e-2
			],
			[
				5.52e1,
				4.094018222764895e-2
			],
			[
				5.5400000000000006e1,
				4.094018222764895e-2
			],
			[
				5.56e1,
				4.094017910890946e-2
			],
			[
				5.5800000000000004e1,
				4.09401806682792e-2
			],
			[
				5.6e1,
				4.0940185346388436e-2
			],
			[
				5.62e1,
				4.09401806682792e-2
			],
			[
				5.6400000000000006e1,
				4.0940185346388436e-2
			],
			[
				5.66e1,
				4.09401806682792e-2
			],
			[
				5.6800000000000004e1,
				4.09401806682792e-2
			],
			[
				5.7e1,
				4.09401806682792e-2
			],
			[
				5.72e1,
				4.0940185346388436e-2
			],
			[
				5.7400000000000006e1,
				4.0940185346388436e-2
			],
			[
				5.76e1,
				4.094017599017019e-2
			],
			[
				5.7800000000000004e1,
				4.094017443080045e-2
			],
			[
				5.8e1,
				4.094017910890946e-2
			],
			[
				5.82e1,
				4.094017910890946e-2
			],
			[
				5.8400000000000006e1,
				4.094018378701869e-2
			],
			[
				5.86e1,
				4.094018378701869e-2
			],
			[
				5.8800000000000004e1,
				4.094018222764895e-2
			],
			[
				5.9e1,
				4.09401806682792e-2
			],
			[
				5.92e1,
				4.09401806682792e-2
			],
			[
				5.9400000000000006e1,
				4.09401806682792e-2
			],
			[
				5.96e1,
				4.094018378701869e-2
			],
			[
				5.9800000000000004e1,
				4.094018222764895e-2
			],
			[
				6.0e1,
				4.094018222764895e-2
			]
		],
		[
			[
				0.0,
				1.0000000332665542
			],
			[
				0.2,
				1.0000000332665542
			],
			[
				0.4,
				1.0000000332665542
			],
			[
				0.6000000000000001,
				1.0000000332665542
			],
			[
				0.8,
				1.0000000332665542
			],
			[
				1.0,
				1.0000000332665542
			],
			[
				1.2000000000000002,
				1.0000000332665542
			],
			[
				1.4000000000000001,
				1.0000000332665542
			],
			[
				1.6,
				1.0000000332665542
			],
			[
				1.8,
				1.0000000332665542
			],
			[
				2.0,
				1.0000000332665542
			],
			[
				2.2,
				1.0000000332665542
			],
			[
				2.4000000000000004,
				1.0000000332665542
			],
			[
				2.6,
				1.0000000332665542
			],
			[
				2.8000000000000003,
				1.0000000332665542
			],
			[
				3.0,
				1.0000000332665542
			],
			[
				3.2,
				1.0000000332665542
			],
			[
				3.4000000000000004,
				1.0000000332665542
			],
			[
				3.6,
				1.0000000332665542
			],
			[
				3.8000000000000003,
				1.0000000332665542
			],
			[
				4.0,
				1.0000000332665542
			],
			[
				4.2,
				1.0000000332665542
			],
			[
				4.4,
				1.0000000332665542
			],
			[
				4.6000000000000005,
				1.0000000332665542
			],
			[
				4.800000000000001,
				1.0000000332665542
			],
			[
				5.0,
				1.0000000332665542
			],
			[
				5.2,
				1.0000000332665542
			],
			[
				5.4,
				1.0000000332665542
			],
			[
				5.6000000000000005,
				1.0000000332665542
			],
			[
				5.800000000000001,
				1.0000000332665542
			],
			[
				6.0,
				1.0000000332665542
			],
			[
				6.2,
				1.0000000332665542
			],
			[
				6.4,
				1.0000000332665542
			],
			[
				6.6000000000000005,
				1.0000000332665542
			],
			[
				6.800000000000001,
				1.0000000332665542
			],
			[
				7.0,
				1.0000000332665542
			],
			[
				7.2,
				1.0000000332665542
			],
			[
				7.4,
				1.0000000332665542
			],
			[
				7.6000000000000005,
				1.0000000332665542
			],
			[
				7.800000000000001,
				1.0000000332665542
			],
			[
				8.0,
				1.0000000332665542
			],
			[
				8.200000000000001,
				1.0000000332665542
			],
			[
				8.4,
				1.0000000332665542
			],
			[
				8.6,
				1.0000000332665542
			],
			[
				8.8,
				1.0000000332665542
			],
			[
				9.0,
				1.0000000332665542
			],
			[
				9.200000000000001,
				1.0000000332665542
			],
			[
				9.4,
				1.0000000332665542
			],
			[
				9.600000000000001,
				1.0000000332665542
			],
			[
				9.8,
				1.0000000332665542
			],
			[
				1.0e1,
				1.0000000332665542
			],
			[
				1.0200000000000001e1,
				1.0000000332665542
			],
			[
				1.04e1,
				0.9999931803563993
			],
			[
				1.0600000000000001e1,
				0.9979523437924058
			],
			[
				1.08e1,
				1.000000016633277
			],
			[
				1.1e1,
				6.297526716248039
			],
			[
				1.1200000000000001e1,
				4.375350187780234
			],
			[
				1.14e1,
				1.806268199578144
			],
			[
				1.1600000000000001e1,
				3.2963284461966094
			],
			[
				1.18e1,
				3.214620878092891e1
			],
			[
				1.2e1,
				2.017770590590173e2
			],
			[
				1.2200000000000001e1,
				7.330034835573832e2
			],
			[
				1.24e1,
				1.6883867357657125e3
			],
			[
				1.2600000000000001e1,
				2.680771844538904e3
			],
			[
				1.28e1,
				3.204399580098186e3
			],
			[
				1.3e1,
				3.164637544916127e3
			],
			[
				1.3200000000000001e1,
				2.802284242083047e3
			],
			[
				1.34e1,
				2.363040765900365e3
			],
			[
				1.3600000000000001e1,
				1.9713160972401688e3
			],
			[
				1.38e1,
				1.6608518497028313e3
			],
			[
				1.4e1,
				1.4258178492272662e3
			],
			[
				1.4200000000000001e1,
				1.2500712299707006e3
			],
			[
				1.44e1,
				1.250999744368956
			],
			[
				1.4600000000000001e1,
				0.9341575611113078
			],
			[
				1.48e1,
				0.7582087352688585
			],
			[
				1.5e1,
				0.6197495465885965
			],
			[
				1.5200000000000001e1,
				0.5098741393259205
			],
			[
				1.54e1,
				0.42220711560252067
			],
			[
				1.5600000000000001e1,
				0.35189572099008704
			],
			[
				1.58e1,
				0.29527464031489536
			],
			[
				1.6e1,
				0.2495289825143514
			],
			[
				1.62e1,
				0.21247320151390947
			],
			[
				1.6400000000000002e1,
				0.18239404066661025
			],
			[
				1.66e1,
				0.15793739320241706
			],
			[
				1.68e1,
				0.13802677837895194
			],
			[
				1.7e1,
				0.12179807666057241
			],
			[
				1.72e1,
				0.10850904469108413
			],
			[
				1.7400000000000002e1,
				9.777402330822627e-2
			],
			[
				1.76e1,
				8.950750083455628e-2
			],
			[
				1.78e1,
				8.278112833500706e-2
			],
			[
				1.8e1,
				2.5571854787907142
			],
			[
				1.82e1,
				1.369123464305773
			],
			[
				1.8400000000000002e1,
				1.0976584956476314
			],
			[
				1.86e1,
				3.5635094162334013
			],
			[
				1.88e1,
				0.13306349998279754
			],
			[
				1.9e1,
				9.59807991298256e-3
			],
			[
				1.9200000000000003e1,
				8.943448411595703
			],
			[
				1.9400000000000002e1,
				0.8357192325902707
			],
			[
				1.96e1,
				2.269954426371523
			],
			[
				1.98e1,
				0.5844560159429193
			],
			[
				2.0e1,
				4.459034178257202
			],
			[
				2.0200000000000003e1,
				0.39213469370177745
			],
			[
				2.0400000000000002e1,
				0.16270832438247607
			],
			[
				2.06e1,
				1.2679165409795394
			],
			[
				2.08e1,
				2.490950750689868
			],
			[
				2.1e1,
				2.49283259807494
			],
			[
				2.1200000000000003e1,
				0.4508208348396816
			],
			[
				2.1400000000000002e1,
				4.4655628019317994e-2
			],
			[
				2.16e1,
				0.23136325667252278
			],
			[
				2.18e1,
				9.298976471491094e-2
			],
			[
				2.2e1,
				0.15327512306316993
			],
			[
				2.2200000000000003e1,
				0.24704655986327317
			],
			[
				2.2400000000000002e1,
				7.137992341369936e-2
			],
			[
				2.26e1,
				8.229432884251309e-2
			],
			[
				2.28e1,
				1.4475357638999098e-2
			],
			[
				2.3e1,
				2.2000946627044105e-2
			],
			[
				2.3200000000000003e1,
				2.83863244715985e-2
			],
			[
				2.3400000000000002e1,
				4.9582770621026784e-2
			],
			[
				2.36e1,
				8.303330544874088e-2
			],
			[
				2.38e1,
				0.10821309295040815
			],
			[
				2.4e1,
				0.10786905024738891
			],
			[
				2.4200000000000003e1,
				9.57939065221951e-2
			],
			[
				2.4400000000000002e1,
				9.106855467964103e-2
			],
			[
				2.46e1,
				8.619819392754668e-2
			],
			[
				2.48e1,
				8.384328782582351e-2
			],
			[
				2.5e1,
				8.397808390323913e-2
			],
			[
				2.5200000000000003e1,
				8.277202993244703e-2
			],
			[
				2.5400000000000002e1,
				8.13129214425552e-2
			],
			[
				2.56e1,
				8.023716840604922e-2
			],
			[
				2.58e1,
				7.938585649375463e-2
			],
			[
				2.6e1,
				7.868880159305358e-2
			],
			[
				2.6200000000000003e1,
				7.814429879304585e-2
			],
			[
				2.6400000000000002e1,
				7.770846535048825e-2
			],
			[
				2.66e1,
				7.73610253006265e-2
			],
			[
				2.68e1,
				7.707542361661046e-2
			],
			[
				2.7e1,
				7.684360563401627e-2
			],
			[
				2.7200000000000003e1,
				7.665357876007284e-2
			],
			[
				2.7400000000000002e1,
				7.650017004561027e-2
			],
			[
				2.76e1,
				7.637591530754073e-2
			],
			[
				2.78e1,
				7.627450637553368e-2
			],
			[
				2.8e1,
				7.619157285603784e-2
			],
			[
				2.8200000000000003e1,
				7.612398769296291e-2
			],
			[
				2.8400000000000002e1,
				7.606876937139329e-2
			],
			[
				2.86e1,
				7.602365576564662e-2
			],
			[
				2.88e1,
				7.598676731541354e-2
			],
			[
				2.9e1,
				7.59565945507994e-2
			],
			[
				2.9200000000000003e1,
				7.593192740089738e-2
			],
			[
				2.9400000000000002e1,
				7.591174291916669e-2
			],
			[
				2.96e1,
				7.589522607503119e-2
			],
			[
				2.98e1,
				7.588171569572699e-2
			],
			[
				3.0e1,
				7.587063793319504e-2
			],
			[
				3.0200000000000003e1,
				7.58615644805507e-2
			],
			[
				3.0400000000000002e1,
				7.585416683057167e-2
			],
			[
				3.06e1,
				7.584807073452371e-2
			],
			[
				3.08e1,
				7.58430973846782e-2
			],
			[
				3.1e1,
				7.583905549834902e-2
			],
			[
				3.1200000000000003e1,
				7.583570389301841e-2
			],
			[
				3.1400000000000002e1,
				7.583299266885524e-2
			],
			[
				3.16e1,
				7.583075965140784e-2
			],
			[
				3.18e1,
				7.582893414924885e-2
			],
			[
				3.2e1,
				7.582744547095066e-2
			],
			[
				3.22e1,
				7.582621045012794e-2
			],
			[
				3.24e1,
				7.582520829518402e-2
			],
			[
				3.26e1,
				7.582440158124593e-2
			],
			[
				3.2800000000000004e1,
				7.582370298360885e-2
			],
			[
				3.3e1,
				7.582314161050752e-2
			],
			[
				3.32e1,
				7.582271746194214e-2
			],
			[
				3.34e1,
				7.582232242161147e-2
			],
			[
				3.36e1,
				7.582199807270862e-2
			],
			[
				3.3800000000000004e1,
				7.58217652068296e-2
			],
			[
				3.4e1,
				7.582156560750453e-2
			],
			[
				3.42e1,
				7.582138264145688e-2
			],
			[
				3.44e1,
				7.582123294196319e-2
			],
			[
				3.46e1,
				7.582112898398141e-2
			],
			[
				3.4800000000000004e1,
				7.582104997591532e-2
			],
			[
				3.5e1,
				7.58209584928915e-2
			],
			[
				3.52e1,
				7.582089611810239e-2
			],
			[
				3.54e1,
				7.582083790163274e-2
			],
			[
				3.56e1,
				7.582080463507834e-2
			],
			[
				3.5800000000000004e1,
				7.582075473524719e-2
			],
			[
				3.6e1,
				7.582071731037376e-2
			],
			[
				3.62e1,
				7.582072146869323e-2
			],
			[
				3.64e1,
				7.58206923604583e-2
			],
			[
				3.66e1,
				7.582066741054261e-2
			],
			[
				3.6800000000000004e1,
				7.582066325222336e-2
			],
			[
				3.7e1,
				7.582063414398843e-2
			],
			[
				3.72e1,
				7.582063414398843e-2
			],
			[
				3.74e1,
				7.582064246062692e-2
			],
			[
				3.76e1,
				7.582063414398843e-2
			],
			[
				3.7800000000000004e1,
				7.582062582734994e-2
			],
			[
				3.8e1,
				7.582061335239199e-2
			],
			[
				3.82e1,
				7.58206050357535e-2
			],
			[
				3.8400000000000006e1,
				7.58206050357535e-2
			],
			[
				3.86e1,
				7.58206216690307e-2
			],
			[
				3.8800000000000004e1,
				7.58206050357535e-2
			],
			[
				3.9e1,
				7.58206050357535e-2
			],
			[
				3.92e1,
				7.582059671911501e-2
			],
			[
				3.9400000000000006e1,
				7.582058008583803e-2
			],
			[
				3.96e1,
				7.58206050357535e-2
			],
			[
				3.9800000000000004e1,
				7.582058424415727e-2
			],
			[
				4.0e1,
				7.582060087743425e-2
			],
			[
				4.02e1,
				7.582061751071145e-2
			],
			[
				4.0400000000000006e1,
				7.582060919407296e-2
			],
			[
				4.06e1,
				7.582060087743425e-2
			],
			[
				4.0800000000000004e1,
				7.582061335239199e-2
			],
			[
				4.1e1,
				7.58206050357535e-2
			],
			[
				4.12e1,
				7.58206050357535e-2
			],
			[
				4.1400000000000006e1,
				7.582060087743425e-2
			],
			[
				4.16e1,
				7.582061751071145e-2
			],
			[
				4.1800000000000004e1,
				7.582060919407296e-2
			],
			[
				4.2e1,
				7.582059256079576e-2
			],
			[
				4.22e1,
				7.582059256079576e-2
			],
			[
				4.2400000000000006e1,
				7.582059671911501e-2
			],
			[
				4.26e1,
				7.582058840247652e-2
			],
			[
				4.2800000000000004e1,
				7.582059671911501e-2
			],
			[
				4.3e1,
				7.582058008583803e-2
			],
			[
				4.32e1,
				7.582060087743425e-2
			],
			[
				4.3400000000000006e1,
				7.582060087743425e-2
			],
			[
				4.36e1,
				7.582058008583803e-2
			],
			[
				4.3800000000000004e1,
				7.582060087743425e-2
			],
			[
				4.4e1,
				7.582060087743425e-2
			],
			[
				4.42e1,
				7.582061335239199e-2
			],
			[
				4.4400000000000006e1,
				7.582059671911501e-2
			],
			[
				4.46e1,
				7.582059671911501e-2
			],
			[
				4.4800000000000004e1,
				7.582059671911501e-2
			],
			[
				4.5e1,
				7.582059256079576e-2
			],
			[
				4.52e1,
				7.582058008583803e-2
			],
			[
				4.5400000000000006e1,
				7.582060919407296e-2
			],
			[
				4.56e1,
				7.582061751071145e-2
			],
			[
				4.5800000000000004e1,
				7.582058424415727e-2
			],
			[
				4.6e1,
				7.582060087743425e-2
			],
			[
				4.62e1,
				7.582059671911501e-2
			],
			[
				4.6400000000000006e1,
				7.582060919407296e-2
			],
			[
				4.66e1,
				7.582060919407296e-2
			],
			[
				4.6800000000000004e1,
				7.582061335239199e-2
			],
			[
				4.7e1,
				7.582060087743425e-2
			],
			[
				4.72e1,
				7.582060087743425e-2
			],
			[
				4.7400000000000006e1,
				7.582062582734994e-2
			],
			[
				4.76e1,
				7.582059671911501e-2
			],
			[
				4.7800000000000004e1,
				7.582060087743425e-2
			],
			[
				4.8e1,
				7.582060087743425e-2
			],
			[
				4.82e1,
				7.582061751071145e-2
			],
			[
				4.8400000000000006e1,
				7.582061335239199e-2
			],
			[
				4.86e1,
				7.582061751071145e-2
			],
			[
				4.8800000000000004e1,
				7.582060087743425e-2
			],
			[
				4.9e1,
				7.582060919407296e-2
			],
			[
				4.92e1,
				7.582060919407296e-2
			],
			[
				4.9400000000000006e1,
				7.582060087743425e-2
			],
			[
				4.96e1,
				7.58206050357535e-2
			],
			[
				4.9800000000000004e1,
				7.58206050357535e-2
			],
			[
				5.0e1,
				7.582061335239199e-2
			],
			[
				5.02e1,
				7.582059671911501e-2
			],
			[
				5.0400000000000006e1,
				7.582062998566919e-2
			],
			[
				5.06e1,
				7.582059256079576e-2
			],
			[
				5.0800000000000004e1,
				7.58206050357535e-2
			],
			[
				5.1e1,
				7.582060087743425e-2
			],
			[
				5.12e1,
				7.582061335239199e-2
			],
			[
				5.1400000000000006e1,
				7.582061335239199e-2
			],
			[
				5.16e1,
				7.582061335239199e-2
			],
			[
				5.1800000000000004e1,
				7.582060919407296e-2
			],
			[
				5.2e1,
				7.582060919407296e-2
			],
			[
				5.22e1,
				7.582060919407296e-2
			],
			[
				5.2400000000000006e1,
				7.58206050357535e-2
			],
			[
				5.26e1,
				7.582061751071145e-2
			],
			[
				5.2800000000000004e1,
				7.582061751071145e-2
			],
			[
				5.3e1,
				7.582060087743425e-2
			],
			[
				5.32e1,
				7.582060087743425e-2
			],
			[
				5.3400000000000006e1,
				7.582060087743425e-2
			],
			[
				5.36e1,
				7.582061335239199e-2
			],
			[
				5.3800000000000004e1,
				7.582060087743425e-2
			],
			[
				5.4e1,
				7.58206050357535e-2
			],
			[
				5.42e1,
				7.58206050357535e-2
			],
			[
				5.4400000000000006e1,
				7.582060919407296e-2
			],
			[
				5.46e1,
				7.582060919407296e-2
			],
			[
				5.4800000000000004e1,
				7.582059671911501e-2
			],
			[
				5.5e1,
				7.582062998566919e-2
			],
			[
				5.52e1,
				7.58206216690307e-2
			],
			[
				5.5400000000000006e1,
				7.582060919407296e-2
			],
			[
				5.56e1,
				7.582060919407296e-2
			],
			[
				5.5800000000000004e1,
				7.58206050357535e-2
			],
			[
				5.6e1,
				7.582061335239199e-2
			],
			[
				5.62e1,
				7.582060919407296e-2
			],
			[
				5.6400000000000006e1,
				7.58206216690307e-2
			],
			[
				5.66e1,
				7.582059671911501e-2
			],
			[
				5.6800000000000004e1,
				7.582059671911501e-2
			],
			[
				5.7e1,
				7.582059671911501e-2
			],
			[
				5.72e1,
				7.582061751071145e-2
			],
			[
				5.7400000000000006e1,
				7.582061751071145e-2
			],
			[
				5.76e1,
				7.582060919407296e-2
			],
			[
				5.7800000000000004e1,
				7.582060087743425e-2
			],
			[
				5.8e1,
				7.582060919407296e-2
			],
			[
				5.82e1,
				7.582060919407296e-2
			],
			[
				5.8400000000000006e1,
				7.582060919407296e-2
			],
			[
				5.86e1,
				7.582060919407296e-2
			],
			[
				5.8800000000000004e1,
				7.58206050357535e-2
			],
			[
				5.9e1,
				7.582061335239199e-2
			],
			[
				5.92e1,
				7.582061335239199e-2
			],
			[
				5.9400000000000006e1,
				7.582061335239199e-2
			],
			[
				5.96e1,
				7.58206216690307e-2
			],
			[
				5.9800000000000004e1,
				7.582061335239199e-2
			],
			[
				6.0e1,
				7.582061335239199e-2
			]
		]
	]
]

==> anc/sc_i_on_3_n_400_xmax_10_lambda_1e6_tir_60_mass_minimum.json <==
[
	[
		[
			0.0,
			0.39735423951265686
		],
		[
			0.2,
			0.39735423951265686
		],
		[
			0.4,
			0.39735423951265686
		],
		[
			0.6000000000000001,
			0.39735423951265686
		],
		[
			0.8,
			0.39735423951265686
		],
		[
			1.0,
			0.39735423951265686
		],
		[
			1.2000000000000002,
			0.39735423951265686
		],
		[
			1.4000000000000001,
			0.39735423951265686
		],
		[
			1.6,
			0.39735423951265686
		],
		[
			1.8,
			0.39735423951265686
		],
		[
			2.0,
			0.39735423951265686
		],
		[
			2.2,
			0.39735423951265686
		],
		[
			2.4000000000000004,
			0.39735423951265686
		],
		[
			2.6,
			0.39735423951265686
		],
		[
			2.8000000000000003,
			0.39735423951265686
		],
		[
			3.0,
			0.39735423951265686
		],
		[
			3.2,
			0.39735423951265686
		],
		[
			3.4000000000000004,
			0.39735423951265686
		],
		[
			3.6,
			0.39735423951265686
		],
		[
			3.8000000000000003,
			0.39735423951265686
		],
		[
			4.0,
			0.39735423951265686
		],
		[
			4.2,
			0.39735423951265686
		],
		[
			4.4,
			0.39735423951265686
		],
		[
			4.6000000000000005,
			0.39735423951265686
		],
		[
			4.800000000000001,
			0.39735423951265686
		],
		[
			5.0,
			0.39735423951265686
		],
		[
			5.2,
			0.39735423951265686
		],
		[
			5.4,
			0.39735423951265686
		],
		[
			5.6000000000000005,
			0.39735423951265686
		],
		[
			5.800000000000001,
			0.39735423951265686
		],
		[
			6.0,
			0.39735423951265686
		],
		[
			6.2,
			0.39735423951265686
		],
		[
			6.4,
			0.39735423951265686
		],
		[
			6.6000000000000005,
			0.39735423951265686
		],
		[
			6.800000000000001,
			0.39735423951265686
		],
		[
			7.0,
			0.39735423951265686
		],
		[
			7.2,
			0.39735423951265686
		],
		[
			7.4,
			0.39735423951265686
		],
		[
			7.6000000000000005,
			0.39735423951265686
		],
		[
			7.800000000000001,
			0.39735423951265686
		],
		[
			8.0,
			0.39735423951265686
		],
		[
			8.200000000000001,
			0.39735423951265686
		],
		[
			8.4,
			0.39735423951265686
		],
		[
			8.6,
			0.39735423951265686
		],
		[
			8.8,
			0.39735423951265686
		],
		[
			9.0,
			0.39735423951265686
		],
		[
			9.200000000000001,
			0.39735423951265686
		],
		[
			9.4,
			0.39735423951265686
		],
		[
			9.600000000000001,
			0.39735423951265686
		],
		[
			9.8,
			0.39735423951265686
		],
		[
			1.0e1,
			0.39735423951265686
		],
		[
			1.0200000000000001e1,
			0.39735423951265686
		],
		[
			1.04e1,
			0.39735423951265686
		],
		[
			1.0600000000000001e1,
			0.39735423951265686
		],
		[
			1.08e1,
			0.39735423951265686
		],
		[
			1.1e1,
			0.39735423951265686
		],
		[
			1.1200000000000001e1,
			0.39735423951265686
		],
		[
			1.14e1,
			0.39735423951265686
		],
		[
			1.1600000000000001e1,
			0.39735423951265686
		],
		[
			1.18e1,
			0.39735423951265686
		],
		[
			1.2e1,
			0.39735423951265686
		],
		[
			1.2200000000000001e1,
			0.39735423951265686
		],
		[
			1.24e1,
			0.39735423951265686
		],
		[
			1.2600000000000001e1,
			0.39735423951265686
		],
		[
			1.28e1,
			0.39735423951265686
		],
		[
			1.3e1,
			0.39735423951265686
		],
		[
			1.3200000000000001e1,
			0.39735423951265686
		],
		[
			1.34e1,
			0.39735423951265686
		],
		[
			1.3600000000000001e1,
			0.39735423951265686
		],
		[
			1.38e1,
			0.39735423951265686
		],
		[
			1.4e1,
			0.39735423951265686
		],
		[
			1.4200000000000001e1,
			0.39735423951265686
		],
		[
			1.44e1,
			0.39735423951265686
		],
		[
			1.4600000000000001e1,
			0.39735423951265686
		],
		[
			1.48e1,
			0.39735423951265686
		],
		[
			1.5e1,
			0.39735423951265686
		],
		[
			1.5200000000000001e1,
			0.39735423951265686
		],
		[
			1.54e1,
			0.39735423951265686
		],
		[
			1.5600000000000001e1,
			0.39735423951265686
		],
		[
			1.58e1,
			0.39735423951265686
		],
		[
			1.6e1,
			0.39735423951265686
		],
		[
			1.62e1,
			0.39735423951265686
		],
		[
			1.6400000000000002e1,
			0.39735423951265686
		],
		[
			1.66e1,
			0.39735423951265686
		],
		[
			1.68e1,
			0.39735423951265686
		],
		[
			1.7e1,
			0.39735423951265686
		],
		[
			1.72e1,
			0.39735423951265686
		],
		[
			1.7400000000000002e1,
			0.39735423951265686
		],
		[
			1.76e1,
			0.39735423951265686
		],
		[
			1.78e1,
			0.39735423951265686
		],
		[
			1.8e1,
			0.39735423951265686
		],
		[
			1.82e1,
			0.39735423951265686
		],
		[
			1.8400000000000002e1,
			0.39735423951265686
		],
		[
			1.86e1,
			0.39735423951265686
		],
		[
			1.88e1,
			0.39735423951265686
		],
		[
			1.9e1,
			0.39735423951265686
		],
		[
			1.9200000000000003e1,
			0.39735423951265686
		],
		[
			1.9400000000000002e1,
			0.39735423951265686
		],
		[
			1.96e1,
			0.39735423951265686
		],
		[
			1.98e1,
			0.39735423951265686
		],
		[
			2.0e1,
			0.39735423951265686
		],
		[
			2.0200000000000003e1,
			0.39735423951265686
		],
		[
			2.0400000000000002e1,
			0.39735423951265686
		],
		[
			2.06e1,
			0.39735423951265686
		],
		[
			2.08e1,
			0.39735423951265686
		],
		[
			2.1e1,
			0.39735423951265686
		],
		[
			2.1200000000000003e1,
			0.39735423951265686
		],
		[
			2.1400000000000002e1,
			0.39735423951265686
		],
		[
			2.16e1,
			0.39735423951265686
		],
		[
			2.18e1,
			0.39735423951265686
		],
		[
			2.2e1,
			0.39735423951265686
		],
		[
			2.2200000000000003e1,
			0.39735423951265686
		],
		[
			2.2400000000000002e1,
			0.39735423951265686
		],
		[
			2.26e1,
			0.39735423951265686
		],
		[
			2.28e1,
			0.39735423951265686
		],
		[
			2.3e1,
			0.39735423951265686
		],
		[
			2.3200000000000003e1,
			0.39735423951265686
		],
		[
			2.3400000000000002e1,
			0.39735423951265686
		],
		[
			2.36e1,
			0.39735423951265686
		],
		[
			2.38e1,
			0.39735423951265686
		],
		[
			2.4e1,
			0.39735423951265686
		],
		[
			2.4200000000000003e1,
			0.39735423951265686
		],
		[
			2.4400000000000002e1,
			0.39735423951265686
		],
		[
			2.46e1,
			0.39735423951265686
		],
		[
			2.48e1,
			0.39735423951265686
		],
		[
			2.5e1,
			0.39735423951265686
		],
		[
			2.5200000000000003e1,
			0.39735423951265686
		],
		[
			2.5400000000000002e1,
			0.39735423951265686
		],
		[
			2.56e1,
			0.39735423951265686
		],
		[
			2.58e1,
			0.39735423951265686
		],
		[
			2.6e1,
			0.39735423951265686
		],
		[
			2.6200000000000003e1,
			0.39735423951265686
		],
		[
			2.6400000000000002e1,
			0.39735423951265686
		],
		[
			2.66e1,
			0.39735423951265686
		],
		[
			2.68e1,
			0.39735423951265686
		],
		[
			2.7e1,
			0.39735423951265686
		],
		[
			2.7200000000000003e1,
			0.39735423951265686
		],
		[
			2.7400000000000002e1,
			0.39735423951265686
		],
		[
			2.76e1,
			0.39735423951265686
		],
		[
			2.78e1,
			0.39735423951265686
		],
		[
			2.8e1,
			0.39735423951265686
		],
		[
			2.8200000000000003e1,
			0.39735423951265686
		],
		[
			2.8400000000000002e1,
			0.39735423951265686
		],
		[
			2.86e1,
			0.39735423951265686
		],
		[
			2.88e1,
			0.39735423951265686
		],
		[
			2.9e1,
			0.39735423951265686
		],
		[
			2.9200000000000003e1,
			0.39735423951265686
		],
		[
			2.9400000000000002e1,
			0.39735423951265686
		],
		[
			2.96e1,
			0.39735423951265686
		],
		[
			2.98e1,
			0.39735423951265686
		],
		[
			3.0e1,
			0.39735423951265686
		],
		[
			3.0200000000000003e1,
			0.39735423951265686
		],
		[
			3.0400000000000002e1,
			0.39735423951265686
		],
		[
			3.06e1,
			0.39735423951265686
		],
		[
			3.08e1,
			0.39735423951265686
		],
		[
			3.1e1,
			0.39735423951265686
		],
		[
			3.1200000000000003e1,
			0.39735423951265686
		],
		[
			3.1400000000000002e1,
			0.39735423951265686
		],
		[
			3.16e1,
			0.39735423951265686
		],
		[
			3.18e1,
			0.39735423951265686
		],
		[
			3.2e1,
			0.39735423951265686
		],
		[
			3.22e1,
			0.39735423951265686
		],
		[
			3.24e1,
			0.39735423951265686
		],
		[
			3.26e1,
			0.39735423951265686
		],
		[
			3.2800000000000004e1,
			0.39735423951265686
		],
		[
			3.3e1,
			0.39735423951265686
		],
		[
			3.32e1,
			0.39735423951265686
		],
		[
			3.34e1,
			0.39735423951265686
		],
		[
			3.36e1,
			0.39735423951265686
		],
		[
			3.3800000000000004e1,
			0.39735423951265686
		],
		[
			3.4e1,
			0.39735423951265686
		],
		[
			3.42e1,
			0.39735423951265686
		],
		[
			3.44e1,
			0.39735423951265686
		],
		[
			3.46e1,
			0.39735423951265686
		],
		[
			3.4800000000000004e1,
			0.39735423951265686
		],
		[
			3.5e1,
			0.39735423951265686
		],
		[
			3.52e1,
			0.39735423951265686
		],
		[
			3.54e1,
			0.39735423951265686
		],
		[
			3.56e1,
			0.39735423951265686
		],
		[
			3.5800000000000004e1,
			0.39735423951265686
		],
		[
			3.6e1,
			0.39735423951265686
		],
		[
			3.62e1,
			0.39735423951265686
		],
		[
			3.64e1,
			0.39735423951265686
		],
		[
			3.66e1,
			0.39735423951265686
		],
		[
			3.6800000000000004e1,
			0.39735423951265686
		],
		[
			3.7e1,
			0.39735423951265686
		],
		[
			3.72e1,
			0.39735423951265686
		],
		[
			3.74e1,
			0.39735423951265686
		],
		[
			3.76e1,
			0.39735423951265686
		],
		[
			3.7800000000000004e1,
			0.39735423951265686
		],
		[
			3.8e1,
			0.39735423951265686
		],
		[
			3.82e1,
			0.39735423951265686
		],
		[
			3.8400000000000006e1,
			0.39735423951265686
		],
		[
			3.86e1,
			0.39735423951265686
		],
		[
			3.8800000000000004e1,
			0.39735423951265686
		],
		[
			3.9e1,
			0.39735423951265686
		],
		[
			3.92e1,
			0.39735423951265686
		],
		[
			3.9400000000000006e1,
			0.39735423951265686
		],
		[
			3.96e1,
			0.39735423951265686
		],
		[
			3.9800000000000004e1,
			0.39735423951265686
		],
		[
			4.0e1,
			0.39735423951265686
		],
		[
			4.02e1,
			0.39735423951265686
		],
		[
			4.0400000000000006e1,
			0.39735423951265686
		],
		[
			4.06e1,
			0.39735423951265686
		],
		[
			4.0800000000000004e1,
			0.39735423951265686
		],
		[
			4.1e1,
			0.39735423951265686
		],
		[
			4.12e1,
			0.39735423951265686
		],
		[
			4.1400000000000006e1,
			0.39735423951265686
		],
		[
			4.16e1,
			0.39735423951265686
		],
		[
			4.1800000000000004e1,
			0.39735423951265686
		],
		[
			4.2e1,
			0.39735423951265686
		],
		[
			4.22e1,
			0.39735423951265686
		],
		[
			4.2400000000000006e1,
			0.39735423951265686
		],
		[
			4.26e1,
			0.39735423951265686
		],
		[
			4.2800000000000004e1,
			0.39735423951265686
		],
		[
			4.3e1,
			0.39735423951265686
		],
		[
			4.32e1,
			0.39735423951265686
		],
		[
			4.3400000000000006e1,
			0.39735423951265686
		],
		[
			4.36e1,
			0.39735423951265686
		],
		[
			4.3800000000000004e1,
			0.39735423951265686
		],
		[
			4.4e1,
			0.39735423951265686
		],
		[
			4.42e1,
			0.39735423951265686
		],
		[
			4.4400000000000006e1,
			0.39735423951265686
		],
		[
			4.46e1,
			0.39735423951265686
		],
		[
			4.4800000000000004e1,
			0.39735423951265686
		],
		[
			4.5e1,
			0.39735423951265686
		],
		[
			4.52e1,
			0.39735423951265686
		],
		[
			4.5400000000000006e1,
			0.39735423951265686
		],
		[
			4.56e1,
			0.39735423951265686
		],
		[
			4.5800000000000004e1,
			0.39735423951265686
		],
		[
			4.6e1,
			0.39735423951265686
		],
		[
			4.62e1,
			0.39735423951265686
		],
		[
			4.6400000000000006e1,
			0.39735423951265686
		],
		[
			4.66e1,
			0.39735423951265686
		],
		[
			4.6800000000000004e1,
			0.39735423951265686
		],
		[
			4.7e1,
			0.39735423951265686
		],
		[
			4.72e1,
			0.39735423951265686
		],
		[
			4.7400000000000006e1,
			0.39735423951265686
		],
		[
			4.76e1,
			0.39735423951265686
		],
		[
			4.7800000000000004e1,
			0.39735423951265686
		],
		[
			4.8e1,
			0.39735423951265686
		],
		[
			4.82e1,
			0.39735423951265686
		],
		[
			4.8400000000000006e1,
			0.39735423951265686
		],
		[
			4.86e1,
			0.39735423951265686
		],
		[
			4.8800000000000004e1,
			0.39735423951265686
		],
		[
			4.9e1,
			0.39735423951265686
		],
		[
			4.92e1,
			0.39735423951265686
		],
		[
			4.9400000000000006e1,
			0.39735423951265686
		],
		[
			4.96e1,
			0.39735423951265686
		],
		[
			4.9800000000000004e1,
			0.39735423951265686
		],
		[
			5.0e1,
			0.39735423951265686
		],
		[
			5.02e1,
			0.39735423951265686
		],
		[
			5.0400000000000006e1,
			0.39735423951265686
		],
		[
			5.06e1,
			0.39735423951265686
		],
		[
			5.0800000000000004e1,
			0.39735423951265686
		],
		[
			5.1e1,
			0.39735423951265686
		],
		[
			5.12e1,
			0.39735423951265686
		],
		[
			5.1400000000000006e1,
			0.39735423951265686
		],
		[
			5.16e1,
			0.39735423951265686
		],
		[
			5.1800000000000004e1,
			0.39735423951265686
		],
		[
			5.2e1,
			0.39735423951265686
		],
		[
			5.22e1,
			0.39735423951265686
		],
		[
			5.2400000000000006e1,
			0.39735423951265686
		],
		[
			5.26e1,
			0.39735423951265686
		],
		[
			5.2800000000000004e1,
			0.39735423951265686
		],
		[
			5.3e1,
			0.39735423951265686
		],
		[
			5.32e1,
			0.39735423951265686
		],
		[
			5.3400000000000006e1,
			0.39735423951265686
		],
		[
			5.36e1,
			0.39735423951265686
		],
		[
			5.3800000000000004e1,
			0.39735423951265686
		],
		[
			5.4e1,
			0.39735423951265686
		],
		[
			5.42e1,
			0.39735423951265686
		],
		[
			5.4400000000000006e1,
			0.39735423951265686
		],
		[
			5.46e1,
			0.39735423951265686
		],
		[
			5.4800000000000004e1,
			0.39735423951265686
		],
		[
			5.5e1,
			0.39735423951265686
		],
		[
			5.52e1,
			0.39735423951265686
		],
		[
			5.5400000000000006e1,
			0.39735423951265686
		],
		[
			5.56e1,
			0.39735423951265686
		],
		[
			5.5800000000000004e1,
			0.39735423951265686
		],
		[
			5.6e1,
			0.39735423951265686
		],
		[
			5.62e1,
			0.39735423951265686
		],
		[
			5.6400000000000006e1,
			0.39735423951265686
		],
		[
			5.66e1,
			0.39735423951265686
		],
		[
			5.6800000000000004e1,
			0.39735423951265686
		],
		[
			5.7e1,
			0.39735423951265686
		],
		[
			5.72e1,
			0.39735423951265686
		],
		[
			5.7400000000000006e1,
			0.39735423951265686
		],
		[
			5.76e1,
			0.39735423951265686
		],
		[
			5.7800000000000004e1,
			0.39735423951265686
		],
		[
			5.8e1,
			0.39735423951265686
		],
		[
			5.82e1,
			0.39735423951265686
		],
		[
			5.8400000000000006e1,
			0.39735423951265686
		],
		[
			5.86e1,
			0.39735423951265686
		],
		[
			5.8800000000000004e1,
			0.39735423951265686
		],
		[
			5.9e1,
			0.39735423951265686
		],
		[
			5.92e1,
			0.39735423951265686
		],
		[
			5.9400000000000006e1,
			0.39735423951265686
		],
		[
			5.96e1,
			0.39735423951265686
		],
		[
			5.9800000000000004e1,
			0.39735423951265686
		],
		[
			6.0e1,
			0.39735423951265686
		]
	],
	[
		[
			0.0,
			0.0
		],
		[
			0.2,
			0.0
		],
		[
			0.4,
			0.0
		],
		[
			0.6000000000000001,
			0.0
		],
		[
			0.8,
			0.0
		],
		[
			1.0,
			0.0
		],
		[
			1.2000000000000002,
			0.0
		],
		[
			1.4000000000000001,
			0.0
		],
		[
			1.6,
			0.0
		],
		[
			1.8,
			0.0
		],
		[
			2.0,
			0.0
		],
		[
			2.2,
			0.0
		],
		[
			2.4000000000000004,
			0.0
		],
		[
			2.6,
			0.0
		],
		[
			2.8000000000000003,
			0.0
		],
		[
			3.0,
			0.0
		],
		[
			3.2,
			0.0
		],
		[
			3.4000000000000004,
			0.0
		],
		[
			3.6,
			0.0
		],
		[
			3.8000000000000003,
			0.0
		],
		[
			4.0,
			0.0
		],
		[
			4.2,
			0.0
		],
		[
			4.4,
			0.0
		],
		[
			4.6000000000000005,
			0.0
		],
		[
			4.800000000000001,
			0.0
		],
		[
			5.0,
			0.0
		],
		[
			5.2,
			0.0
		],
		[
			5.4,
			0.0
		],
		[
			5.6000000000000005,
			0.0
		],
		[
			5.800000000000001,
			0.0
		],
		[
			6.0,
			0.0
		],
		[
			6.2,
			0.0
		],
		[
			6.4,
			0.0
		],
		[
			6.6000000000000005,
			0.0
		],
		[
			6.800000000000001,
			0.0
		],
		[
			7.0,
			0.0
		],
		[
			7.2,
			0.0
		],
		[
			7.4,
			0.0
		],
		[
			7.6000000000000005,
			0.0
		],
		[
			7.800000000000001,
			-2.43535177115786e-11
		],
		[
			8.0,
			-3.667943808270181e-10
		],
		[
			8.200000000000001,
			-4.695461340910301e-9
		],
		[
			8.4,
			-4.7738674338832366e-8
		],
		[
			8.6,
			-3.58075773636502e-7
		],
		[
			8.8,
			-1.6276888117550412e-6
		],
		[
			9.0,
			1.4389385885337848e-5
		],
		[
			9.200000000000001,
			1.1763575597107095e-4
		],
		[
			9.4,
			7.340895350743651e-4
		],
		[
			9.600000000000001,
			3.5273402664317273e-3
		],
		[
			9.8,
			1.3250826501052372e-2
		],
		[
			1.0e1,
			3.974494353990105e-2
		],
		[
			1.0200000000000001e1,
			9.76058515786265e-2
		],
		[
			1.04e1,
			0.20157582820041076
		],
		[
			1.0600000000000001e1,
			0.35958454120277306
		],
		[
			1.08e1,
			0.552712430983606
		],
		[
			1.1e1,
			0.7854973422868271
		],
		[
			1.1200000000000001e1,
			1.0352095331573472
		],
		[
			1.14e1,
			1.2548472000938469
		],
		[
			1.1600000000000001e1,
			1.4726561865508634
		],
		[
			1.18e1,
			1.6278610070660111
		],
		[
			1.2e1,
			1.7400429944242086
		],
		[
			1.2200000000000001e1,
			1.8074083870725044
		],
		[
			1.24e1,
			1.8325656045094
		],
		[
			1.2600000000000001e1,
			1.8204665714881596
		],
		[
			1.28e1,
			1.7291034159170215
		],
		[
			1.3e1,
			1.6080972997223035
		],
		[
			1.3200000000000001e1,
			1.4168022514584486
		],
		[
			1.34e1,
			1.2177517237896907
		],
		[
			1.3600000000000001e1,
			0.9373842527768695
		],
		[
			1.38e1,
			0.6680496183772199
		],
		[
			1.4e1,
			0.39984610960566713
		],
		[
			1.4200000000000001e1,
			0.15736997550587664
		],
		[
			1.44e1,
			7.673718944643389e-3
		],
		[
			1.4600000000000001e1,
			7.384894272401257e-2
		],
		[
			1.48e1,
			0.12966279269823408
		],
		[
			1.5e1,
			0.17639002107998367
		],
		[
			1.5200000000000001e1,
			0.21530087832892658
		],
		[
			1.54e1,
			0.24757212665642175
		],
		[
			1.5600000000000001e1,
			0.27425523267926133
		],
		[
			1.58e1,
			0.29626718681412806
		],
		[
			1.6e1,
			0.3143942442605011
		],
		[
			1.62e1,
			0.32930246648920775
		],
		[
			1.6400000000000002e1,
			0.34155120097388597
		],
		[
			1.66e1,
			0.3516072160984353
		],
		[
			1.68e1,
			0.35985821826456693
		],
		[
			1.7e1,
			0.36662514311518213
		],
		[
			1.72e1,
			0.37217297897473545
		],
		[
			1.7400000000000002e1,
			0.37672010131590966
		],
		[
			1.76e1,
			0.3804462139926976
		],
		[
			1.78e1,
			0.38349903404519825
		],
		[
			1.8e1,
			0.3859999190979224
		],
		[
			1.82e1,
			0.3880483206893874
		],
		[
			1.8400000000000002e1,
			0.38972611088526615
		],
		[
			1.86e1,
			0.3911001880973686
		],
		[
			1.88e1,
			0.3922253847512816
		],
		[
			1.9e1,
			0.3931468383781021
		],
		[
			1.9200000000000003e1,
			0.3939012572346033
		],
		[
			1.9400000000000002e1,
			0.39451924742893807
		],
		[
			1.96e1,
			0.3950251118900907
		],
		[
			1.98e1,
			0.3954393749858906
		],
		[
			2.0e1,
			0.39577849493463974
		],
		[
			2.0200000000000003e1,
			0.3960562618158507
		],
		[
			2.0400000000000002e1,
			0.39628364959349555
		],
		[
			2.06e1,
			0.39646983579665596
		],
		[
			2.08e1,
			0.396622281409954
		],
		[
			2.1e1,
			0.3967470824181518
		],
		[
			2.1200000000000003e1,
			0.396849233816944
		],
		[
			2.1400000000000002e1,
			0.39693288778947283
		],
		[
			2.16e1,
			0.39700138656427386
		],
		[
			2.18e1,
			0.39705746517559015
		],
		[
			2.2e1,
			0.3971033809976682
		],
		[
			2.2200000000000003e1,
			0.3971409676481808
		],
		[
			2.2400000000000002e1,
			0.3971717504204409
		],
		[
			2.26e1,
			0.3971969473965142
		],
		[
			2.28e1,
			0.39721758024205567
		],
		[
			2.3e1,
			0.39723447206582335
		],
		[
			2.3200000000000003e1,
			0.39724830192300103
		],
		[
			2.3400000000000002e1,
			0.39725962535091114
		],
		[
			2.36e1,
			0.3972688962007957
		],
		[
			2.38e1,
			0.3972764865491276
		],
		[
			2.4e1,
			0.3972827006958864
		],
		[
			2.4200000000000003e1,
			0.39728778823101324
		],
		[
			2.4400000000000002e1,
			0.39729195363056097
		],
		[
			2.46e1,
			0.3972953639635847
		],
		[
			2.48e1,
			0.39729815614480823
		],
		[
			2.5e1,
			0.3973004424260692
		],
		[
			2.5200000000000003e1,
			0.3973023141088765
		],
		[
			2.5400000000000002e1,
			0.39730384636479976
		],
		[
			2.56e1,
			0.39730510110598327
		],
		[
			2.58e1,
			0.3973061282849656
		],
		[
			2.6e1,
			0.3973069692177155
		],
		[
			2.6200000000000003e1,
			0.39730765783948985
		],
		[
			2.6400000000000002e1,
			0.39730822155676343
		],
		[
			2.66e1,
			0.3973086830793906
		],
		[
			2.68e1,
			0.39730906100306834
		],
		[
			2.7e1,
			0.3973093703925821
		],
		[
			2.7200000000000003e1,
			0.39730962376099604
		],
		[
			2.7400000000000002e1,
			0.3973098311298354
		],
		[
			2.76e1,
			0.3973100009625939
		],
		[
			2.78e1,
			0.39731013996615355
		],
		[
			2.8e1,
			0.39731025380952145
		],
		[
			2.8200000000000003e1,
			0.3973103469876144
		],
		[
			2.8400000000000002e1,
			0.3973104232980444
		],
		[
			2.86e1,
			0.3973104857575236
		],
		[
			2.88e1,
			0.3973105369095995
		],
		[
			2.9e1,
			0.397310578777779
		],
		[
			2.9200000000000003e1,
			0.3973106130657749
		],
		[
			2.9400000000000002e1,
			0.39731064113107295
		],
		[
			2.96e1,
			0.3973106641148232
		],
		[
			2.98e1,
			0.39731068293366784
		],
		[
			3.0e1,
			0.3973106983725911
		],
		[
			3.0200000000000003e1,
			0.3973107109902864
		],
		[
			3.0400000000000002e1,
			0.39731072132224166
		],
		[
			3.06e1,
			0.39731072979514515
		],
		[
			3.08e1,
			0.3973107367180812
		],
		[
			3.1e1,
			0.39731074239125796
		],
		[
			3.1200000000000003e1,
			0.3973107470410228
		],
		[
			3.1400000000000002e1,
			0.3973107508398376
		],
		[
			3.16e1,
			0.39731075395477494
		],
		[
			3.18e1,
			0.3973107565057548
		],
		[
			3.2e1,
			0.39731075859018644
		],
		[
			3.22e1,
			0.3973107603004283
		],
		[
			3.24e1,
			0.39731076169998436
		],
		[
			3.26e1,
			0.397310762844007
		],
		[
			3.2800000000000004e1,
			0.3973107637828581
		],
		[
			3.3e1,
			0.39731076455066294
		],
		[
			3.32e1,
			0.3973107651786516
		],
		[
			3.34e1,
			0.397310765693962
		],
		[
			3.36e1,
			0.39731076611518085
		],
		[
			3.3800000000000004e1,
			0.3973107664613559
		],
		[
			3.4e1,
			0.3973107667520983
		],
		[
			3.42e1,
			0.397310766993776
		],
		[
			3.44e1,
			0.39731076719134073
		],
		[
			3.46e1,
			0.3973107673497443
		],
		[
			3.4800000000000004e1,
			0.397310767478942
		],
		[
			3.5e1,
			0.3973107675887374
		],
		[
			3.52e1,
			0.39731076768022716
		],
		[
			3.54e1,
			0.39731076775444407
		],
		[
			3.56e1,
			0.397310767812677
		],
		[
			3.5800000000000004e1,
			0.39731076786096653
		],
		[
			3.6e1,
			0.3973107679017864
		],
		[
			3.62e1,
			0.3973107679355185
		],
		[
			3.64e1,
			0.397310767962544
		],
		[
			3.66e1,
			0.39731076798381915
		],
		[
			3.6800000000000004e1,
			0.3973107680018117
		],
		[
			3.7e1,
			0.3973107680168991
		],
		[
			3.72e1,
			0.3973107680292418
		],
		[
			3.74e1,
			0.3973107680389996
		],
		[
			3.76e1,
			0.39731076804688215
		],
		[
			3.7800000000000004e1,
			0.3973107680535771
		],
		[
			3.8e1,
			0.3973107680591469
		],
		[
			3.82e1,
			0.39731076806365345
		],
		[
			3.8400000000000006e1,
			0.39731076806718635
		],
		[
			3.86e1,
			0.3973107680701306
		],
		[
			3.8800000000000004e1,
			0.39731076807261434
		],
		[
			3.9e1,
			0.3973107680746621
		],
		[
			3.92e1,
			0.3973107680762986
		],
		[
			3.9400000000000006e1,
			0.39731076807759247
		],
		[
			3.96e1,
			0.39731076807869
		],
		[
			3.9800000000000004e1,
			0.39731076807960863
		],
		[
			4.0e1,
			0.3973107680803588
		],
		[
			4.02e1,
			0.3973107680809518
		],
		[
			4.0400000000000006e1,
			0.3973107680820391
		],
		[
			4.06e1,
			0.3973107680839887
		],
		[
			4.0800000000000004e1,
			0.3973107680865953
		],
		[
			4.1e1,
			0.39731076808965377
		],
		[
			4.12e1,
			0.397310768092958
		],
		[
			4.1400000000000006e1,
			0.39731076809630306
		],
		[
			4.16e1,
			0.3973107680994834
		],
		[
			4.1800000000000004e1,
			0.3973107681022934
		],
		[
			4.2e1,
			0.3973107681045275
		],
		[
			4.22e1,
			0.3973107681059804
		],
		[
			4.2400000000000006e1,
			0.3973107681064627
		],
		[
			4.26e1,
			0.39731076810692684
		],
		[
			4.2800000000000004e1,
			0.3973107681079379
		],
		[
			4.3e1,
			0.39731076810936866
		],
		[
			4.32e1,
			0.39731076811109184
		],
		[
			4.3400000000000006e1,
			0.3973107681129798
		],
		[
			4.36e1,
			0.3973107681149055
		],
		[
			4.3800000000000004e1,
			0.39731076811674165
		],
		[
			4.4e1,
			0.39731076811836075
		],
		[
			4.42e1,
			0.3973107681196356
		],
		[
			4.4400000000000006e1,
			0.39731076812043886
		],
		[
			4.46e1,
			0.3973107681206575
		],
		[
			4.4800000000000004e1,
			0.39731076812066535
		],
		[
			4.5e1,
			0.3973107681206746
		],
		[
			4.52e1,
			0.3973107681206847
		],
		[
			4.5400000000000006e1,
			0.3973107681206956
		],
		[
			4.56e1,
			0.39731076812070626
		],
		[
			4.5800000000000004e1,
			0.3973107681207164
		],
		[
			4.6e1,
			0.3973107681207259
		],
		[
			4.62e1,
			0.3973107681207339
		],
		[
			4.6400000000000006e1,
			0.3973107681207403
		],
		[
			4.66e1,
			0.3973107681207444
		],
		[
			4.6800000000000004e1,
			0.3973107681207459
		],
		[
			4.7e1,
			0.3973107681207436
		],
		[
			4.72e1,
			0.3973107681207383
		],
		[
			4.7400000000000006e1,
			0.3973107681207306
		],
		[
			4.76e1,
			0.39731076812072125
		],
		[
			4.7800000000000004e1,
			0.39731076812071103
		],
		[
			4.8e1,
			0.39731076812070054
		],
		[
			4.82e1,
			0.3973107681206907
		],
		[
			4.8400000000000006e1,
			0.39731076812068195
		],
		[
			4.86e1,
			0.39731076812067523
		],
		[
			4.8800000000000004e1,
			0.3973107681206713
		],
		[
			4.9e1,
			0.3973107681206705
		],
		[
			4.92e1,
			0.39731076812067023
		],
		[
			4.9400000000000006e1,
			0.3973107681206696
		],
		[
			4.96e1,
			0.3973107681206689
		],
		[
			4.9800000000000004e1,
			0.3973107681206677
		],
		[
			5.0e1,
			0.39731076812066674
		],
		[
			5.02e1,
			0.3973107681206654
		],
		[
			5.0400000000000006e1,
			0.3973107681206643
		],
		[
			5.06e1,
			0.39731076812066335
		],
		[
			5.0800000000000004e1,
			0.39731076812066257
		],
		[
			5.1e1,
			0.39731076812066213
		],
		[
			5.12e1,
			0.3973107681206621
		],
		[
			5.1400000000000006e1,
			0.397310768120662
		],
		[
			5.16e1,
			0.39731076812066196
		],
		[
			5.1800000000000004e1,
			0.39731076812066185
		],
		[
			5.2e1,
			0.39731076812066174
		],
		[
			5.22e1,
			0.3973107681206616
		],
		[
			5.2400000000000006e1,
			0.39731076812066146
		],
		[
			5.26e1,
			0.3973107681206613
		],
		[
			5.2800000000000004e1,
			0.39731076812066124
		],
		[
			5.3e1,
			0.39731076812066113
		],
		[
			5.32e1,
			0.39731076812066113
		],
		[
			5.3400000000000006e1,
			0.39731076812066113
		],
		[
			5.36e1,
			0.39731076812066096
		],
		[
			5.3800000000000004e1,
			0.3973107681206607
		],
		[
			5.4e1,
			0.39731076812066035
		],
		[
			5.42e1,
			0.39731076812065974
		],
		[
			5.4400000000000006e1,
			0.39731076812065935
		],
		[
			5.46e1,
			0.39731076812065874
		],
		[
			5.4800000000000004e1,
			0.3973107681206582
		],
		[
			5.5e1,
			0.39731076812065763
		],
		[
			5.52e1,
			0.3973107681206569
		],
		[
			5.5400000000000006e1,
			0.39731076812065635
		],
		[
			5.56e1,
			0.3973107681206558
		],
		[
			5.5800000000000004e1,
			0.39731076812065524
		],
		[
			5.6e1,
			0.39731076812065497
		],
		[
			5.62e1,
			0.39731076812065447
		],
		[
			5.6400000000000006e1,
			0.3973107681206544
		],
		[
			5.66e1,
			0.39731076812065413
		],
		[
			5.6800000000000004e1,
			0.39731076812065413
		],
		[
			5.7e1,
			0.39731076812065413
		],
		[
			5.72e1,
			0.3973107681206542
		],
		[
			5.7400000000000006e1,
			0.3973107681206542
		],
		[
			5.76e1,
			0.39731076812065386
		],
		[
			5.7800000000000004e1,
			0.39731076812065386
		],
		[
			5.8e1,
			0.3973107681206539
		],
		[
			5.82e1,
			0.3973107681206537
		],
		[
			5.8400000000000006e1,
			0.39731076812065375
		],
		[
			5.86e1,
			0.3973107681206537
		],
		[
			5.8800000000000004e1,
			0.3973107681206537
		],
		[
			5.9e1,
			0.39731076812065363
		],
		[
			5.92e1,
			0.3973107681206536
		],
		[
			5.9400000000000006e1,
			0.3973107681206536
		],
		[
			5.96e1,
			0.39731076812065347
		],
		[
			5.9800000000000004e1,
			0.39731076812065347
		],
		[
			6.0e1,
			0.39731076812065347
		]
	],
	[
		[
			0.0,
			null
		],
		[
			0.2,
			null
		],
		[
			0.4,
			null
		],
		[
			0.6000000000000001,
			null
		],
		[
			0.8,
			null
		],
		[
			1.0,
			null
		],
		[
			1.2000000000000002,
			null
		],
		[
			1.4000000000000001,
			null
		],
		[
			1.6,
			null
		],
		[
			1.8,
			null
		],
		[
			2.0,
			null
		],
		[
			2.2,
			null
		],
		[
			2.4000000000000004,
			null
		],
		[
			2.6,
			null
		],
		[
			2.8000000000000003,
			null
		],
		[
			3.0,
			null
		],
		[
			3.2,
			null
		],
		[
			3.4000000000000004,
			null
		],
		[
			3.6,
			null
		],
		[
			3.8000000000000003,
			null
		],
		[
			4.0,
			null
		],
		[
			4.2,
			null
		],
		[
			4.4,
			null
		],
		[
			4.6000000000000005,
			null
		],
		[
			4.800000000000001,
			null
		],
		[
			5.0,
			null
		],
		[
			5.2,
			null
		],
		[
			5.4,
			null
		],
		[
			5.6000000000000005,
			null
		],
		[
			5.800000000000001,
			null
		],
		[
			6.0,
			null
		],
		[
			6.2,
			null
		],
		[
			6.4,
			null
		],
		[
			6.6000000000000005,
			null
		],
		[
			6.800000000000001,
			null
		],
		[
			7.0,
			null
		],
		[
			7.2,
			null
		],
		[
			7.4,
			null
		],
		[
			7.6000000000000005,
			null
		],
		[
			7.800000000000001,
			2.506265664160401
		],
		[
			8.0,
			2.506265664160401
		],
		[
			8.200000000000001,
			2.506265664160401
		],
		[
			8.4,
			2.506265664160401
		],
		[
			8.6,
			2.506265664160401
		],
		[
			8.8,
			2.506265664160401
		],
		[
			9.0,
			2.481203007518797
		],
		[
			9.200000000000001,
			2.481203007518797
		],
		[
			9.4,
			2.481203007518797
		],
		[
			9.600000000000001,
			2.481203007518797
		],
		[
			9.8,
			2.481203007518797
		],
		[
			1.0e1,
			2.481203007518797
		],
		[
			1.0200000000000001e1,
			2.481203007518797
		],
		[
			1.04e1,
			2.481203007518797
		],
		[
			1.0600000000000001e1,
			2.481203007518797
		],
		[
			1.08e1,
			2.4561403508771926
		],
		[
			1.1e1,
			2.4561403508771926
		],
		[
			1.1200000000000001e1,
			2.4561403508771926
		],
		[
			1.14e1,
			2.4310776942355887
		],
		[
			1.1600000000000001e1,
			2.4310776942355887
		],
		[
			1.18e1,
			2.406015037593985
		],
		[
			1.2e1,
			2.380952380952381
		],
		[
			1.2200000000000001e1,
			2.355889724310777
		],
		[
			1.24e1,
			2.3308270676691727
		],
		[
			1.2600000000000001e1,
			2.305764411027569
		],
		[
			1.28e1,
			2.2556390977443606
		],
		[
			1.3e1,
			2.2055137844611528
		],
		[
			1.3200000000000001e1,
			2.1303258145363406
		],
		[
			1.34e1,
			2.0551378446115285
		],
		[
			1.3600000000000001e1,
			1.9298245614035086
		],
		[
			1.38e1,
			1.7794486215538847
		],
		[
			1.4e1,
			1.5538847117794485
		],
		[
			1.4200000000000001e1,
			1.1528822055137844
		],
		[
			1.44e1,
			0.0
		],
		[
			1.4600000000000001e1,
			0.0
		],
		[
			1.48e1,
			0.0
		],
		[
			1.5e1,
			0.0
		],
		[
			1.5200000000000001e1,
			0.0
		],
		[
			1.54e1,
			0.0
		],
		[
			1.5600000000000001e1,
			0.0
		],
		[
			1.58e1,
			0.0
		],
		[
			1.6e1,
			0.0
		],
		[
			1.62e1,
			0.0
		],
		[
			1.6400000000000002e1,
			0.0
		],
		[
			1.66e1,
			0.0
		],
		[
			1.68e1,
			0.0
		],
		[
			1.7e1,
			0.0
		],
		[
			1.72e1,
			0.0
		],
		[
			1.7400000000000002e1,
			0.0
		],
		[
			1.76e1,
			0.0
		],
		[
			1.78e1,
			0.0
		],
		[
			1.8e1,
			0.0
		],
		[
			1.82e1,
			0.0
		],
		[
			1.8400000000000002e1,
			0.0
		],
		[
			1.86e1,
			0.0
		],
		[
			1.88e1,
			0.0
		],
		[
			1.9e1,
			0.0
		],
		[
			1.9200000000000003e1,
			0.0
		],
		[
			1.9400000000000002e1,
			0.0
		],
		[
			1.96e1,
			0.0
		],
		[
			1.98e1,
			0.0
		],
		[
			2.0e1,
			0.0
		],
		[
			2.0200000000000003e1,
			0.0
		],
		[
			2.0400000000000002e1,
			0.0
		],
		[
			2.06e1,
			0.0
		],
		[
			2.08e1,
			0.0
		],
		[
			2.1e1,
			0.0
		],
		[
			2.1200000000000003e1,
			0.0
		],
		[
			2.1400000000000002e1,
			0.0
		],
		[
			2.16e1,
			0.0
		],
		[
			2.18e1,
			0.0
		],
		[
			2.2e1,
			0.0
		],
		[
			2.2200000000000003e1,
			0.0
		],
		[
			2.2400000000000002e1,
			0.0
		],
		[
			2.26e1,
			0.0
		],
		[
			2.28e1,
			0.0
		],
		[
			2.3e1,
			0.0
		],
		[
			2.3200000000000003e1,
			0.0
		],
		[
			2.3400000000000002e1,
			0.0
		],
		[
			2.36e1,
			0.0
		],
		[
			2.38e1,
			0.0
		],
		[
			2.4e1,
			0.0
		],
		[
			2.4200000000000003e1,
			0.0
		],
		[
			2.4400000000000002e1,
			0.0
		],
		[
			2.46e1,
			0.0
		],
		[
			2.48e1,
			0.0
		],
		[
			2.5e1,
			0.0
		],
		[
			2.5200000000000003e1,
			0.0
		],
		[
			2.5400000000000002e1,
			0.0
		],
		[
			2.56e1,
			0.0
		],
		[
			2.58e1,
			0.0
		],
		[
			2.6e1,
			0.0
		],
		[
			2.6200000000000003e1,
			0.0
		],
		[
			2.6400000000000002e1,
			0.0
		],
		[
			2.66e1,
			0.0
		],
		[
			2.68e1,
			0.0
		],
		[
			2.7e1,
			0.0
		],
		[
			2.7200000000000003e1,
			0.0
		],
		[
			2.7400000000000002e1,
			0.0
		],
		[
			2.76e1,
			0.0
		],
		[
			2.78e1,
			0.0
		],
		[
			2.8e1,
			0.0
		],
		[
			2.8200000000000003e1,
			0.0
		],
		[
			2.8400000000000002e1,
			0.0
		],
		[
			2.86e1,
			0.0
		],
		[
			2.88e1,
			0.0
		],
		[
			2.9e1,
			0.0
		],
		[
			2.9200000000000003e1,
			0.0
		],
		[
			2.9400000000000002e1,
			0.0
		],
		[
			2.96e1,
			0.0
		],
		[
			2.98e1,
			0.0
		],
		[
			3.0e1,
			0.0
		],
		[
			3.0200000000000003e1,
			0.0
		],
		[
			3.0400000000000002e1,
			0.0
		],
		[
			3.06e1,
			0.0
		],
		[
			3.08e1,
			0.0
		],
		[
			3.1e1,
			0.0
		],
		[
			3.1200000000000003e1,
			0.0
		],
		[
			3.1400000000000002e1,
			0.0
		],
		[
			3.16e1,
			0.0
		],
		[
			3.18e1,
			0.0
		],
		[
			3.2e1,
			0.0
		],
		[
			3.22e1,
			0.0
		],
		[
			3.24e1,
			0.0
		],
		[
			3.26e1,
			0.0
		],
		[
			3.2800000000000004e1,
			0.0
		],
		[
			3.3e1,
			0.0
		],
		[
			3.32e1,
			0.0
		],
		[
			3.34e1,
			0.0
		],
		[
			3.36e1,
			0.0
		],
		[
			3.3800000000000004e1,
			0.0
		],
		[
			3.4e1,
			0.0
		],
		[
			3.42e1,
			0.0
		],
		[
			3.44e1,
			0.0
		],
		[
			3.46e1,
			0.0
		],
		[
			3.4800000000000004e1,
			0.0
		],
		[
			3.5e1,
			0.0
		],
		[
			3.52e1,
			0.0
		],
		[
			3.54e1,
			0.0
		],
		[
			3.56e1,
			0.0
		],
		[
			3.5800000000000004e1,
			0.0
		],
		[
			3.6e1,
			0.0
		],
		[
			3.62e1,
			0.0
		],
		[
			3.64e1,
			0.0
		],
		[
			3.66e1,
			0.0
		],
		[
			3.6800000000000004e1,
			0.0
		],
		[
			3.7e1,
			0.0
		],
		[
			3.72e1,
			0.0
		],
		[
			3.74e1,
			0.0
		],
		[
			3.76e1,
			0.0
		],
		[
			3.7800000000000004e1,
			0.0
		],
		[
			3.8e1,
			0.0
		],
		[
			3.82e1,
			0.0
		],
		[
			3.8400000000000006e1,
			0.0
		],
		[
			3.86e1,
			0.0
		],
		[
			3.8800000000000004e1,
			0.0
		],
		[
			3.9e1,
			0.0
		],
		[
			3.92e1,
			0.0
		],
		[
			3.9400000000000006e1,
			0.0
		],
		[
			3.96e1,
			0.0
		],
		[
			3.9800000000000004e1,
			0.0
		],
		[
			4.0e1,
			0.0
		],
		[
			4.02e1,
			0.0
		],
		[
			4.0400000000000006e1,
			0.0
		],
		[
			4.06e1,
			0.0
		],
		[
			4.0800000000000004e1,
			0.0
		],
		[
			4.1e1,
			0.0
		],
		[
			4.12e1,
			0.0
		],
		[
			4.1400000000000006e1,
			0.0
		],
		[
			4.16e1,
			0.0
		],
		[
			4.1800000000000004e1,
			0.0
		],
		[
			4.2e1,
			0.0
		],
		[
			4.22e1,
			0.0
		],
		[
			4.2400000000000006e1,
			0.0
		],
		[
			4.26e1,
			0.0
		],
		[
			4.2800000000000004e1,
			0.0
		],
		[
			4.3e1,
			0.0
		],
		[
			4.32e1,
			0.0
		],
		[
			4.3400000000000006e1,
			0.0
		],
		[
			4.36e1,
			0.0
		],
		[
			4.3800000000000004e1,
			0.0
		],
		[
			4.4e1,
			0.0
		],
		[
			4.42e1,
			0.0
		],
		[
			4.4400000000000006e1,
			0.0
		],
		[
			4.46e1,
			0.0
		],
		[
			4.4800000000000004e1,
			0.0
		],
		[
			4.5e1,
			0.0
		],
		[
			4.52e1,
			0.0
		],
		[
			4.5400000000000006e1,
			0.0
		],
		[
			4.56e1,
			0.0
		],
		[
			4.5800000000000004e1,
			0.0
		],
		[
			4.6e1,
			0.0
		],
		[
			4.62e1,
			0.0
		],
		[
			4.6400000000000006e1,
			0.0
		],
		[
			4.66e1,
			0.0
		],
		[
			4.6800000000000004e1,
			0.0
		],
		[
			4.7e1,
			0.0
		],
		[
			4.72e1,
			0.0
		],
		[
			4.7400000000000006e1,
			0.0
		],
		[
			4.76e1,
			0.0
		],
		[
			4.7800000000000004e1,
			0.0
		],
		[
			4.8e1,
			0.0
		],
		[
			4.82e1,
			0.0
		],
		[
			4.8400000000000006e1,
			0.0
		],
		[
			4.86e1,
			0.0
		],
		[
			4.8800000000000004e1,
			0.0
		],
		[
			4.9e1,
			0.0
		],
		[
			4.92e1,
			0.0
		],
		[
			4.9400000000000006e1,
			0.0
		],
		[
			4.96e1,
			0.0
		],
		[
			4.9800000000000004e1,
			0.0
		],
		[
			5.0e1,
			0.0
		],
		[
			5.02e1,
			0.0
		],
		[
			5.0400000000000006e1,
			0.0
		],
		[
			5.06e1,
			0.0
		],
		[
			5.0800000000000004e1,
			0.0
		],
		[
			5.1e1,
			0.0
		],
		[
			5.12e1,
			0.0
		],
		[
			5.1400000000000006e1,
			0.0
		],
		[
			5.16e1,
			0.0
		],
		[
			5.1800000000000004e1,
			0.0
		],
		[
			5.2e1,
			0.0
		],
		[
			5.22e1,
			0.0
		],
		[
			5.2400000000000006e1,
			0.0
		],
		[
			5.26e1,
			0.0
		],
		[
			5.2800000000000004e1,
			0.0
		],
		[
			5.3e1,
			0.0
		],
		[
			5.32e1,
			0.0
		],
		[
			5.3400000000000006e1,
			0.0
		],
		[
			5.36e1,
			0.0
		],
		[
			5.3800000000000004e1,
			0.0
		],
		[
			5.4e1,
			0.0
		],
		[
			5.42e1,
			0.0
		],
		[
			5.4400000000000006e1,
			0.0
		],
		[
			5.46e1,
			0.0
		],
		[
			5.4800000000000004e1,
			0.0
		],
		[
			5.5e1,
			0.0
		],
		[
			5.52e1,
			0.0
		],
		[
			5.5400000000000006e1,
			0.0
		],
		[
			5.56e1,
			0.0
		],
		[
			5.5800000000000004e1,
			0.0
		],
		[
			5.6e1,
			0.0
		],
		[
			5.62e1,
			0.0
		],
		[
			5.6400000000000006e1,
			0.0
		],
		[
			5.66e1,
			0.0
		],
		[
			5.6800000000000004e1,
			0.0
		],
		[
			5.7e1,
			0.0
		],
		[
			5.72e1,
			0.0
		],
		[
			5.7400000000000006e1,
			0.0
		],
		[
			5.76e1,
			0.0
		],
		[
			5.7800000000000004e1,
			0.0
		],
		[
			5.8e1,
			0.0
		],
		[
			5.82e1,
			0.0
		],
		[
			5.8400000000000006e1,
			0.0
		],
		[
			5.86e1,
			0.0
		],
		[
			5.8800000000000004e1,
			0.0
		],
		[
			5.9e1,
			0.0
		],
		[
			5.92e1,
			0.0
		],
		[
			5.9400000000000006e1,
			0.0
		],
		[
			5.96e1,
			0.0
		],
		[
			5.9800000000000004e1,
			0.0
		],
		[
			6.0e1,
			0.0
		]
	]
]

==> anc/sc_i_on_3_n_400_xmax_10_rir_10e-20_cutoff_test.json <==
[
	[
		[
			4.0,
			8.523640708078228e-2
		],
		[
			8.0,
			4.5687504398446155e-2
		],
		[
			1.6e1,
			2.370409053172251e-2
		],
		[
			3.2e1,
			1.2080944513486402e-2
		],
		[
			6.4e1,
			6.098934147551138e-3
		],
		[
			1.28e2,
			3.063484880010958e-3
		],
		[
			2.56e2,
			1.534403205244228e-3
		],
		[
			5.12e2,
			7.669936931935517e-4
		],
		[
			1.024e3,
			3.8257221343851455e-4
		],
		[
			2.048e3,
			1.9017423742229145e-4
		],
		[
			4.096e3,
			9.392996163593015e-5
		],
		[
			8.192e3,
			4.579551322447806e-5
		],
		[
			1.6384e4,
			2.173315550313415e-5
		],
		[
			3.2768e4,
			9.698850885309085e-6
		],
		[
			6.5536e4,
			3.673575976637089e-6
		],
		[
			1.31072e5,
			6.633354151519555e-7
		],
		[
			2.62144e5,
			8.398098634287976e-7
		],
		[
			5.24288e5,
			1.5961020887189648e-6
		],
		[
			1.048576e6,
			1.966772855022114e-6
		],
		[
			2.097152e6,
			2.1521193254159243e-6
		],
		[
			4.194304e6,
			2.2505593184618533e-6
		],
		[
			8.388608e6,
			2.2963690726740538e-6
		],
		[
			1.6777216e7,
			2.3189959215130784e-6
		],
		[
			3.3554432e7,
			2.333310922031373e-6
		],
		[
			6.7108864e7,
			2.337116721040644e-6
		],
		[
			1.34217728e8,
			2.344269247167574e-6
		],
		[
			2.68435456e8,
			2.337067895652467e-6
		],
		[
			5.36870912e8,
			2.3367836012866405e-6
		],
		[
			1.073741824e9,
			2.3461272766756025e-6
		],
		[
			2.147483648e9,
			2.338432150805758e-6
		],
		[
			4.294967296e9,
			2.3371427499974118e-6
		],
		[
			8.589934592e9,
			2.3395785759827703e-6
		],
		[
			1.7179869184e10,
			2.344599023818006e-6
		],
		[
			3.4359738368e10,
			2.3434606202243913e-6
		],
		[
			6.8719476736e10,
			2.35055635111614e-6
		],
		[
			1.3743895347199997e11,
			2.3338112136173095e-6
		],
		[
			2.7487790694399997e11,
			2.3474861312600126e-6
		],
		[
			5.4975581388799994e11,
			2.3459770417399994e-6
		],
		[
			1.099511627776e12,
			2.3425030648560607e-6
		]
	],
	[
		[
			4.0,
			7.968759863832842e-2
		],
		[
			8.0,
			3.778647200945995e-2
		],
		[
			1.6e1,
			1.792504261831851e-2
		],
		[
			3.2e1,
			8.612968799643683e-3
		],
		[
			6.4e1,
			4.173543900819809e-3
		],
		[
			1.28e2,
			2.0149962562018287e-3
		],
		[
			2.56e2,
			9.530198514187127e-4
		],
		[
			5.12e2,
			4.227238119138832e-4
		],
		[
			1.024e3,
			1.616600061195017e-4
		],
		[
			2.048e3,
			2.8852153561298444e-5
		],
		[
			4.096e3,
			3.3576600444007454e-5
		],
		[
			8.192e3,
			6.753891174660076e-5
		],
		[
			1.6384e4,
			8.406876402267116e-5
		],
		[
			3.2768e4,
			9.151608873780859e-5
		],
		[
			6.5536e4,
			9.565789545429304e-5
		],
		[
			1.31072e5,
			8.63808757780582e-5
		],
		[
			2.62144e5,
			9.962762479642784e-5
		],
		[
			5.24288e5,
			9.75202261030983e-5
		],
		[
			1.048576e6,
			1.0311300047982641e-4
		],
		[
			2.097152e6,
			1.0289306003774534e-4
		],
		[
			4.194304e6,
			9.89642426436621e-5
		],
		[
			8.388608e6,
			9.957194074083908e-5
		],
		[
			1.6777216e7,
			9.951285231046825e-5
		],
		[
			3.3554432e7,
			9.961052313278707e-5
		],
		[
			6.7108864e7,
			8.890503502079206e-5
		],
		[
			1.34217728e8,
			9.198460329251645e-5
		],
		[
			2.68435456e8,
			9.960275064480051e-5
		],
		[
			5.36870912e8,
			1.0704465589594925e-4
		],
		[
			1.073741824e9,
			9.9201948101868e-5
		],
		[
			2.147483648e9,
			1.0246222202336952e-4
		],
		[
			4.294967296e9,
			1.0119742328273951e-4
		],
		[
			8.589934592e9,
			9.851707896291195e-5
		],
		[
			1.7179869184e10,
			1.0399156696339062e-4
		],
		[
			3.4359738368e10,
			9.917534986003673e-5
		],
		[
			6.8719476736e10,
			1.0060644197973367e-4
		],
		[
			1.3743895347199997e11,
			1.0203194253932679e-4
		],
		[
			2.7487790694399997e11,
			8.880111867282103e-5
		],
		[
			5.4975581388799994e11,
			9.985311455729118e-5
		],
		[
			1.099511627776e12,
			1.0000828270295692e-4
		]
	],
	[
		[
			4.0,
			1.764353222960713e-2
		],
		[
			8.0,
			3.229395114659184e-2
		],
		[
			1.6e1,
			3.260756378899221e-2
		],
		[
			3.2e1,
			2.343658764214296e-2
		],
		[
			6.4e1,
			2.8135883975949127e-2
		],
		[
			1.28e2,
			2.8932038901883006e-2
		],
		[
			2.56e2,
			3.1426232065832505e-2
		],
		[
			5.12e2,
			2.2508181010395756e-2
		],
		[
			1.024e3,
			2.653146094005132e-2
		],
		[
			2.048e3,
			2.1306505749793425e-2
		],
		[
			4.096e3,
			2.975211923751986e-2
		],
		[
			8.192e3,
			2.6144308421383045e-2
		],
		[
			1.6384e4,
			2.5618867876693097e-2
		],
		[
			3.2768e4,
			2.7672428377859104e-2
		],
		[
			6.5536e4,
			2.749048579636404e-2
		],
		[
			1.31072e5,
			5.9484618680240464e-2
		],
		[
			2.62144e5,
			2.492202608985461e-2
		],
		[
			5.24288e5,
			3.2333900639596624e-2
		],
		[
			1.048576e6,
			1.7245039974293164e-2
		],
		[
			2.097152e6,
			1.8244519559402095e-2
		],
		[
			4.194304e6,
			2.9505026188881844e-2
		],
		[
			8.388608e6,
			2.7881507111321868e-2
		],
		[
			1.6777216e7,
			2.809817373787049e-2
		],
		[
			3.3554432e7,
			2.7833631342000897e-2
		],
		[
			6.7108864e7,
			5.811687522195186e-2
		],
		[
			1.34217728e8,
			4.930972498204267e-2
		],
		[
			2.68435456e8,
			2.7886732559273097e-2
		],
		[
			5.36870912e8,
			6.850136360854631e-3
		],
		[
			1.073741824e9,
			2.901410697118134e-2
		],
		[
			2.147483648e9,
			1.9801586096097612e-2
		],
		[
			4.294967296e9,
			2.3384942876194748e-2
		],
		[
			8.589934592e9,
			3.0970911699601977e-2
		],
		[
			1.7179869184e10,
			1.547138633890488e-2
		],
		[
			3.4359738368e10,
			2.910156422225163e-2
		],
		[
			6.8719476736e10,
			2.5036087747816627e-2
		],
		[
			1.3743895347199997e11,
			2.10406877894882e-2
		],
		[
			2.7487790694399997e11,
			5.842965048280946e-2
		],
		[
			5.4975581388799994e11,
			2.718036146404046e-2
		],
		[
			1.099511627776e12,
			2.6740352549146973e-2
		]
	]
]

==> anc/sc_i_on_3_xmax_10_lambda_1e6_tir_60_deltax_scaling.json <==
[
	[
		[
			0.2040816326530612,
			6.553804075375425e-4
		],
		[
			0.10101010101010102,
			9.206231531222464e-5
		],
		[
			6.711409395973154e-2,
			2.9249901957628666e-5
		],
		[
			5.025125628140704e-2,
			1.3319625000729474e-5
		],
		[
			4.0160642570281124e-2,
			7.245123683663479e-6
		],
		[
			3.3444816053511704e-2,
			4.401082788874078e-6
		],
		[
			2.8653295128939826e-2,
			2.8617564129529427e-6
		],
		[
			2.506265664160401e-2,
			1.9473130494773727e-6
		],
		[
			2.2271714922048998e-2,
			1.361196883209459e-6
		],
		[
			2.004008016032064e-2,
			9.707270431924542e-7
		],
		[
			1.8214936247723135e-2,
			6.885575025705748e-7
		],
		[
			1.669449081803005e-2,
			4.788621554840944e-7
		],
		[
			1.5408320493066258e-2,
			3.368140284454313e-7
		],
		[
			1.4306151645207441e-2,
			2.1732486477077373e-7
		],
		[
			1.335113484646195e-2,
			1.2370237834069542e-7
		],
		[
			1.2515644555694618e-2,
			5.49191263576887e-8
		],
		[
			1.1778563015312129e-2,
			1.1928650733850077e-8
		],
		[
			1.1123470522803117e-2,
			6.892305071115601e-8
		],
		[
			1.053740779768177e-2,
			1.0528518490371397e-7
		],
		[
			1.0010010010010012e-2,
			1.3669570742003145e-7
		],
		[
			9.53288846520496e-3,
			1.5879655179684704e-7
		],
		[
			9.09918107370337e-3,
			1.8526264933260705e-7
		],
		[
			8.703220191470845e-3,
			2.01300409896632e-7
		],
		[
			8.340283569641366e-3,
			2.2277068201237427e-7
		],
		[
			8.006405124099279e-3,
			2.4425901601343725e-7
		],
		[
			7.698229407236335e-3,
			2.6020160059925246e-7
		],
		[
			7.4128984432913275e-3,
			2.663673479563755e-7
		],
		[
			7.1479628305932815e-3,
			2.8869506585316174e-7
		],
		[
			6.901311249137336e-3,
			2.845950151098009e-7
		],
		[
			6.6711140760507e-3,
			2.985510089148491e-7
		],
		[
			6.455777921239509e-3,
			3.0447062893124155e-7
		],
		[
			6.253908692933083e-3,
			3.052654923285658e-7
		],
		[
			6.064281382656155e-3,
			3.1403840061727806e-7
		],
		[
			5.885815185403178e-3,
			3.2074498856893285e-7
		],
		[
			5.717552887364208e-3,
			3.3006835453708305e-7
		],
		[
			5.55864369093941e-3,
			3.334848953651104e-7
		],
		[
			5.408328826392645e-3,
			3.33590687073837e-7
		],
		[
			5.26592943654555e-3,
			3.3781591657344734e-7
		],
		[
			5.13083632632119e-3,
			3.435458515443912e-7
		],
		[
			5.0025012506253125e-3,
			3.412453303264229e-7
		],
		[
			4.880429477794046e-3,
			3.3512713881744816e-7
		],
		[
			4.764173415912339e-3,
			3.476836395455152e-7
		],
		[
			4.6533271288971625e-3,
			3.383912787757737e-7
		],
		[
			4.5475216007276045e-3,
			3.589410236815027e-7
		],
		[
			4.446420631391729e-3,
			3.5560685673896586e-7
		],
		[
			4.349717268377556e-3,
			3.5114848684347777e-7
		],
		[
			4.257130693912303e-3,
			3.611419964189011e-7
		],
		[
			4.1684035014589406e-3,
			3.667720912536865e-7
		],
		[
			4.083299305839118e-3,
			3.6408833758994064e-7
		],
		[
			4.0016006402561035e-3,
			3.612059313873317e-7
		],
		[
			3.923107100823852e-3,
			3.7039899558610756e-7
		],
		[
			3.8476337052712585e-3,
			3.811299912337418e-7
		],
		[
			3.7750094375235944e-3,
			3.673519113345236e-7
		],
		[
			3.705075954057058e-3,
			3.752243039611969e-7
		],
		[
			3.637686431429611e-3,
			3.6989421980937465e-7
		],
		[
			3.572704537334762e-3,
			3.698085243586391e-7
		],
		[
			3.5100035100035097e-3,
			3.671248280934236e-7
		],
		[
			3.4494653328734047e-3,
			3.5896018557579623e-7
		],
		[
			3.3909799932180405e-3,
			3.7643075578852603e-7
		],
		[
			3.334444814938313e-3,
			3.6326882479897904e-7
		],
		[
			0.13513513513513514,
			3.0208119613872597e-4
		],
		[
			8.064516129032258e-2,
			9.62580234857846e-5
		],
		[
			5.747126436781609e-2,
			4.767699290142424e-5
		],
		[
			4.4642857142857144e-2,
			2.8122025825805252e-5
		],
		[
			3.64963503649635e-2,
			1.8568735056234686e-5
		],
		[
			3.08641975308642e-2,
			1.3088865683741346e-5
		],
		[
			2.6737967914438502e-2,
			9.691821598156736e-6
		],
		[
			2.3584905660377357e-2,
			7.432583599698006e-6
		],
		[
			2.109704641350211e-2,
			5.858993326945949e-6
		],
		[
			1.9083969465648856e-2,
			4.7127349183107015e-6
		],
		[
			1.7421602787456445e-2,
			3.8604798529018325e-6
		],
		[
			1.6025641025641024e-2,
			3.191178311157117e-6
		],
		[
			1.4836795252225522e-2,
			2.690378917868941e-6
		],
		[
			1.3812154696132598e-2,
			2.2612952634837313e-6
		],
		[
			1.2919896640826874e-2,
			1.9365847212515774e-6
		],
		[
			1.2135922330097084e-2,
			1.662385885392581e-6
		],
		[
			1.1441647597254004e-2,
			1.4265774697097555e-6
		],
		[
			1.0822510822510822e-2,
			1.2208611528397029e-6
		],
		[
			1.0266940451745381e-2,
			1.0608124414446252e-6
		],
		[
			9.765625e-3,
			9.17815156098456e-7
		],
		[
			9.31098696461825e-3,
			8.001527904699657e-7
		],
		[
			8.89679715302491e-3,
			7.025213444311618e-7
		],
		[
			8.517887563884155e-3,
			6.036621396088293e-7
		],
		[
			8.169934640522875e-3,
			5.183291862387307e-7
		],
		[
			7.849293563579279e-3,
			4.525710641800629e-7
		],
		[
			7.552870090634441e-3,
			3.8575583216626796e-7
		],
		[
			7.2780203784570605e-3,
			3.2883345513212703e-7
		],
		[
			7.022471910112359e-3,
			2.7603161978362323e-7
		],
		[
			6.7842605156037995e-3,
			2.3513826330479048e-7
		],
		[
			6.561679790026247e-3,
			1.9089609137878938e-7
		],
		[
			6.353240152477764e-3,
			1.6499955823867651e-7
		],
		[
			6.157635467980297e-3,
			1.2055847364855765e-7
		],
		[
			5.973715651135005e-3,
			1.0355533497374836e-7
		],
		[
			5.8004640371229705e-3,
			6.434240140684722e-8
		],
		[
			5.636978579481398e-3,
			4.0212216001478396e-8
		],
		[
			5.482456140350877e-3,
			1.4244178725419943e-8
		],
		[
			5.336179295624333e-3,
			8.57644288920767e-9
		],
		[
			5.197505197505198e-3,
			2.753756733753221e-8
		],
		[
			5.065856129685917e-3,
			3.1693787372333304e-8
		],
		[
			4.940711462450592e-3,
			6.705125699113523e-8
		],
		[
			4.8216007714561235e-3,
			8.206031887336707e-8
		],
		[
			4.708097928436911e-3,
			9.12818173270935e-8
		],
		[
			4.599816007359705e-3,
			1.0502938885270652e-7
		],
		[
			4.4964028776978415e-3,
			1.0834841146500906e-7
		],
		[
			4.3975373790677225e-3,
			1.3423543210322464e-7
		],
		[
			4.302925989672978e-3,
			1.3819275590520874e-7
		],
		[
			4.212299915754001e-3,
			1.5425914412503516e-7
		],
		[
			4.125412541254125e-3,
			1.6250295131747805e-7
		],
		[
			4.0420371867421175e-3,
			1.7263359564090308e-7
		],
		[
			3.961965134706816e-3,
			1.7966835896832123e-7
		],
		[
			3.885003885003885e-3,
			1.954418241689737e-7
		],
		[
			3.810975609756098e-3,
			1.9950232599263984e-7
		],
		[
			3.7397157816005983e-3,
			2.0789287291655967e-7
		],
		[
			3.6710719530102793e-3,
			2.1831944840844386e-7
		],
		[
			3.604902667627974e-3,
			2.236752858486568e-7
		],
		[
			3.5410764872521247e-3,
			2.093581794593291e-7
		],
		[
			3.4794711203897013e-3,
			2.3729732123722869e-7
		],
		[
			3.419972640218878e-3,
			2.3656894865276001e-7
		],
		[
			3.362474781439139e-3,
			2.3696178830245884e-7
		],
		[
			2.5e-2,
			1.0491880704233125e-5
		]
	],
	[
		[
			0.2040816326530612,
			7.3322829095570086e-3
		],
		[
			0.10101010101010102,
			1.7155890593028023e-3
		],
		[
			6.711409395973154e-2,
			7.386333211563123e-4
		],
		[
			5.025125628140704e-2,
			4.0897979268761375e-4
		],
		[
			4.0160642570281124e-2,
			2.587704088312659e-4
		],
		[
			3.3444816053511704e-2,
			1.7839341039938006e-4
		],
		[
			2.8653295128939826e-2,
			1.2921628247508643e-4
		],
		[
			2.506265664160401e-2,
			9.471984471964845e-5
		],
		[
			2.2271714922048998e-2,
			7.87276946712101e-5
		],
		[
			2.004008016032064e-2,
			9.405440750831495e-5
		],
		[
			1.8214936247723135e-2,
			5.0036405691455954e-5
		],
		[
			1.669449081803005e-2,
			6.205364668843139e-5
		],
		[
			1.5408320493066258e-2,
			3.795317690347133e-5
		],
		[
			1.4306151645207441e-2,
			1.3222900576703722e-5
		],
		[
			1.335113484646195e-2,
			5.542325528784531e-5
		],
		[
			1.2515644555694618e-2,
			1.3933757403217228e-5
		],
		[
			1.1778563015312129e-2,
			7.589170767197118e-5
		],
		[
			1.1123470522803117e-2,
			7.30281240728381e-5
		],
		[
			1.053740779768177e-2,
			8.101461463461135e-5
		],
		[
			1.0010010010010012e-2,
			6.554414443615819e-5
		],
		[
			9.53288846520496e-3,
			7.111328044073773e-5
		],
		[
			9.09918107370337e-3,
			3.409293365419508e-5
		],
		[
			8.703220191470845e-3,
			3.975294985592015e-5
		],
		[
			8.340283569641366e-3,
			7.951212105128391e-5
		],
		[
			8.006405124099279e-3,
			1.3095105111071703e-4
		],
		[
			7.698229407236335e-3,
			4.565633606601338e-5
		],
		[
			7.4128984432913275e-3,
			2.212732218827007e-4
		],
		[
			7.1479628305932815e-3,
			1.8229509880127726e-3
		],
		[
			6.901311249137336e-3,
			1.3099190655507797e-5
		],
		[
			6.6711140760507e-3,
			3.588707240271827e-4
		],
		[
			6.455777921239509e-3,
			1.0154983087806713e-4
		],
		[
			6.253908692933083e-3,
			3.426967393952429e-4
		],
		[
			6.064281382656155e-3,
			1.6920595859226673e-5
		],
		[
			5.885815185403178e-3,
			4.8091938262406764e-4
		],
		[
			5.717552887364208e-3,
			7.716287954426804e-4
		],
		[
			5.55864369093941e-3,
			1.1313200843465765e-4
		],
		[
			5.408328826392645e-3,
			3.6479004948430926e-4
		],
		[
			5.26592943654555e-3,
			6.895881812951643e-5
		],
		[
			5.13083632632119e-3,
			4.389463614038469e-4
		],
		[
			5.0025012506253125e-3,
			1.9900012282247914e-5
		],
		[
			4.880429477794046e-3,
			3.4395517580776414e-6
		],
		[
			4.764173415912339e-3,
			1.2050900183990798e-4
		],
		[
			4.6533271288971625e-3,
			2.1317653624836064e-3
		],
		[
			4.5475216007276045e-3,
			3.627826553559421e-3
		],
		[
			4.446420631391729e-3,
			4.843090952122431e-4
		],
		[
			4.349717268377556e-3,
			4.304826975144449e-4
		],
		[
			4.257130693912303e-3,
			2.216164588604741e-3
		],
		[
			4.1684035014589406e-3,
			1.472823451669214e-4
		],
		[
			4.083299305839118e-3,
			6.624209300061246e-4
		],
		[
			4.0016006402561035e-3,
			2.181844914517228e-6
		],
		[
			3.923107100823852e-3,
			1.2750894710722438e-4
		],
		[
			3.8476337052712585e-3,
			6.398508312249751e-3
		],
		[
			3.7750094375235944e-3,
			8.506318299897897e-4
		],
		[
			3.705075954057058e-3,
			1.2884103230770272e-3
		],
		[
			3.637686431429611e-3,
			1.790396298329e-6
		],
		[
			3.572704537334762e-3,
			1.9444323644401962e-4
		],
		[
			3.5100035100035097e-3,
			1.799769061605616e-5
		],
		[
			3.4494653328734047e-3,
			1.2308160974405458e-2
		],
		[
			3.3909799932180405e-3,
			1.7554124646350644e-3
		],
		[
			3.334444814938313e-3,
			4.560150352915238e-3
		],
		[
			0.13513513513513514,
			2.8623050619445145e-3
		],
		[
			8.064516129032258e-2,
			1.0091253422217505e-3
		],
		[
			5.747126436781609e-2,
			5.120920632513126e-4
		],
		[
			4.4642857142857144e-2,
			3.065362779677283e-4
		],
		[
			3.64963503649635e-2,
			2.0576706528152577e-4
		],
		[
			3.08641975308642e-2,
			1.4638005631284479e-4
		],
		[
			2.6737967914438502e-2,
			1.0905834358454491e-4
		],
		[
			2.3584905660377357e-2,
			8.554630220825032e-5
		],
		[
			2.109704641350211e-2,
			6.783298055412779e-5
		],
		[
			1.9083969465648856e-2,
			6.452740036855253e-5
		],
		[
			1.7421602787456445e-2,
			3.312563335922114e-5
		],
		[
			1.6025641025641024e-2,
			3.803817264547149e-5
		],
		[
			1.4836795252225522e-2,
			1.2351858749815037e-5
		],
		[
			1.3812154696132598e-2,
			1.0953709035543824e-4
		],
		[
			1.2919896640826874e-2,
			8.483647902735036e-5
		],
		[
			1.2135922330097084e-2,
			5.1290503369383345e-5
		],
		[
			1.1441647597254004e-2,
			4.053062004150121e-5
		],
		[
			1.0822510822510822e-2,
			1.1883862274419954e-4
		],
		[
			1.0266940451745381e-2,
			6.158025850178106e-5
		],
		[
			9.765625e-3,
			1.204422543987782e-4
		],
		[
			9.31098696461825e-3,
			1.2232717743443366e-4
		],
		[
			8.89679715302491e-3,
			1.5489858507300447e-4
		],
		[
			8.517887563884155e-3,
			1.3839186394415393e-5
		],
		[
			8.169934640522875e-3,
			6.338439767938908e-5
		],
		[
			7.849293563579279e-3,
			9.649408712952834e-6
		],
		[
			7.552870090634441e-3,
			3.4268638919376926e-4
		],
		[
			7.2780203784570605e-3,
			1.5201623304594847e-6
		],
		[
			7.022471910112359e-3,
			1.4336814118909302e-4
		],
		[
			6.7842605156037995e-3,
			1.760859450772312e-5
		],
		[
			6.561679790026247e-3,
			1.1122064158763934e-4
		],
		[
			6.353240152477764e-3,
			2.9030288647247104e-4
		],
		[
			6.157635467980297e-3,
			5.6171147557737555e-6
		],
		[
			5.973715651135005e-3,
			1.3486347627331696e-3
		],
		[
			5.8004640371229705e-3,
			5.924201934337514e-4
		],
		[
			5.636978579481398e-3,
			1.1331559667038249e-5
		],
		[
			5.482456140350877e-3,
			4.7380491551352044e-4
		],
		[
			5.336179295624333e-3,
			1.1432047235593323e-4
		],
		[
			5.197505197505198e-3,
			6.633157673041623e-5
		],
		[
			5.065856129685917e-3,
			3.6705540194267305e-3
		],
		[
			4.940711462450592e-3,
			1.914308141613974e-4
		],
		[
			4.8216007714561235e-3,
			1.0521988803191551e-4
		],
		[
			4.708097928436911e-3,
			1.4077782202193134e-4
		],
		[
			4.599816007359705e-3,
			1.7120680141262667e-3
		],
		[
			4.4964028776978415e-3,
			2.8637044816582913e-3
		],
		[
			4.3975373790677225e-3,
			4.399829326026117e-4
		],
		[
			4.302925989672978e-3,
			1.1384855867091481e-4
		],
		[
			4.212299915754001e-3,
			2.502135326931665e-6
		],
		[
			4.125412541254125e-3,
			2.8003398320208817e-6
		],
		[
			4.0420371867421175e-3,
			5.724525202707165e-4
		],
		[
			3.961965134706816e-3,
			2.0852682667579225e-3
		],
		[
			3.885003885003885e-3,
			2.67593171615621e-4
		],
		[
			3.810975609756098e-3,
			9.526965294270884e-4
		],
		[
			3.7397157816005983e-3,
			2.4323320546515426e-4
		],
		[
			3.6710719530102793e-3,
			3.160006921965053e-5
		],
		[
			3.604902667627974e-3,
			2.0332329713912412e-4
		],
		[
			3.5410764872521247e-3,
			9.172036975201525e-3
		],
		[
			3.4794711203897013e-3,
			5.187081083940503e-4
		],
		[
			3.419972640218878e-3,
			2.737174802536213e-5
		],
		[
			3.362474781439139e-3,
			1.728212940006535e-2
		],
		[
			2.5e-2,
			9.305161214490099e-5
		]
	],
	[
		[
			0.2040816326530612,
			5.4267279507995925e-2
		],
		[
			0.10101010101010102,
			3.400571157461263e-2
		],
		[
			6.711409395973154e-2,
			3.0342902382429315e-2
		],
		[
			5.025125628140704e-2,
			2.8812873494084235e-2
		],
		[
			4.0160642570281124e-2,
			2.8483889550995123e-2
		],
		[
			3.3444816053511704e-2,
			2.8147217585006157e-2
		],
		[
			2.8653295128939826e-2,
			3.0396948093359244e-2
		],
		[
			2.506265664160401e-2,
			4.094018222764895e-2
		],
		[
			2.2271714922048998e-2,
			2.5915248411376046e-2
		],
		[
			2.004008016032064e-2,
			0.10915022742828617
		],
		[
			1.8214936247723135e-2,
			3.843197135812759e-2
		],
		[
			1.669449081803005e-2,
			9.005934492726186e-2
		],
		[
			1.5408320493066258e-2,
			2.100767064592257e-2
		],
		[
			1.4306151645207441e-2,
			0.19011909656114523
		],
		[
			1.335113484646195e-2,
			0.24937337579309105
		],
		[
			1.2515644555694618e-2,
			0.1455683101060985
		],
		[
			1.1778563015312129e-2,
			0.6562523084875835
		],
		[
			1.1123470522803117e-2,
			1.359533195586573
		],
		[
			1.053740779768177e-2,
			0.9977407871200927
		],
		[
			1.0010010010010012e-2,
			0.8677088909635122
		],
		[
			9.53288846520496e-3,
			1.6867573763948522
		],
		[
			9.09918107370337e-3,
			1.0346091393113164
		],
		[
			8.703220191470845e-3,
			0.6213798277492804
		],
		[
			8.340283569641366e-3,
			1.7400656466073792
		],
		[
			8.006405124099279e-3,
			3.9465359032203917
		],
		[
			7.698229407236335e-3,
			1.0769493752924693
		],
		[
			7.4128984432913275e-3,
			7.48124184334686
		],
		[
			7.1479628305932815e-3,
			6.348856684475066e1
		],
		[
			6.901311249137336e-3,
			0.787083084160058
		],
		[
			6.6711140760507e-3,
			1.4076978699633518e1
		],
		[
			6.455777921239509e-3,
			4.052748764018558
		],
		[
			6.253908692933083e-3,
			1.5815067604408842e1
		],
		[
			6.064281382656155e-3,
			1.130437440318349
		],
		[
			5.885815185403178e-3,
			2.4640447819173644e1
		],
		[
			5.717552887364208e-3,
			4.088402607157994e1
		],
		[
			5.55864369093941e-3,
			6.2323757567946085
		],
		[
			5.408328826392645e-3,
			1.8947122326352236e1
		],
		[
			5.26592943654555e-3,
			4.734344793369062
		],
		[
			5.13083632632119e-3,
			2.975902155532183e1
		],
		[
			5.0025012506253125e-3,
			1.17078876237122
		],
		[
			4.880429477794046e-3,
			2.78943173966002e-2
		],
		[
			4.764173415912339e-3,
			9.572290478720836
		],
		[
			4.6533271288971625e-3,
			1.769129357576457e2
		],
		[
			4.5475216007276045e-3,
			3.158495444031078e2
		],
		[
			4.446420631391729e-3,
			4.437899572218352e1
		],
		[
			4.349717268377556e-3,
			3.9523446225979995e1
		],
		[
			4.257130693912303e-3,
			2.245267692393396e2
		],
		[
			4.1684035014589406e-3,
			1.40060256751312e1
		],
		[
			4.083299305839118e-3,
			7.271546627521187e1
		],
		[
			4.0016006402561035e-3,
			3.293949213952563e-2
		],
		[
			3.923107100823852e-3,
			5.180857804657271
		],
		[
			3.8476337052712585e-3,
			7.700836961850773e2
		],
		[
			3.7750094375235944e-3,
			1.007104995229595e2
		],
		[
			3.705075954057058e-3,
			1.6505412225409648e2
		],
		[
			3.637686431429611e-3,
			2.800947588704461e-2
		],
		[
			3.572704537334762e-3,
			2.700626796009972e1
		],
		[
			3.5100035100035097e-3,
			2.140290563595851
		],
		[
			3.4494653328734047e-3,
			1.8456831792764692e3
		],
		[
			3.3909799932180405e-3,
			2.7507907464232187e2
		],
		[
			3.334444814938313e-3,
			5.262888713800686e2
		],
		[
			0.13513513513513514,
			3.8274504326357484e-2
		],
		[
			8.064516129032258e-2,
			3.130752009330817e-2
		],
		[
			5.747126436781609e-2,
			2.9440436985792795e-2
		],
		[
			4.4642857142857144e-2,
			3.0068274483954438e-2
		],
		[
			3.64963503649635e-2,
			2.823083834952267e-2
		],
		[
			3.08641975308642e-2,
			2.9046024262893377e-2
		],
		[
			2.6737967914438502e-2,
			3.0656948513629434e-2
		],
		[
			2.3584905660377357e-2,
			2.802450856946681e-2
		],
		[
			2.109704641350211e-2,
			3.0154542126986206e-2
		],
		[
			1.9083969465648856e-2,
			1.4303118513375623e-2
		],
		[
			1.7421602787456445e-2,
			0.10642290173623592
		],
		[
			1.6025641025641024e-2,
			3.672456662169865e-2
		],
		[
			1.4836795252225522e-2,
			0.20019293898489932
		],
		[
			1.3812154696132598e-2,
			0.7220441490432192
		],
		[
			1.2919896640826874e-2,
			0.6072737210590582
		],
		[
			1.2135922330097084e-2,
			0.9195781610380487
		],
		[
			1.1441647597254004e-2,
			0.2517294077925175
		],
		[
			1.0822510822510822e-2,
			1.510290979241074
		],
		[
			1.0266940451745381e-2,
			0.7462118276044744
		],
		[
			9.765625e-3,
			1.9549397951005578
		],
		[
			9.31098696461825e-3,
			2.1916681103791165
		],
		[
			8.89679715302491e-3,
			3.7604497676627924
		],
		[
			8.517887563884155e-3,
			3.889321441816662e-2
		],
		[
			8.169934640522875e-3,
			1.4206230463189735
		],
		[
			7.849293563579279e-3,
			1.525695827215956e-2
		],
		[
			7.552870090634441e-3,
			1.0241233230312956e1
		],
		[
			7.2780203784570605e-3,
			0.2458387170895313
		],
		[
			7.022471910112359e-3,
			5.473839970943749
		],
		[
			6.7842605156037995e-3,
			0.9666991859930212
		],
		[
			6.561679790026247e-3,
			4.305383563541476
		],
		[
			6.353240152477764e-3,
			1.3245618110643939e1
		],
		[
			6.157635467980297e-3,
			2.5735685295381394e-2
		],
		[
			5.973715651135005e-3,
			6.84811759645336e1
		],
		[
			5.8004640371229705e-3,
			3.1371862304578173e1
		],
		[
			5.636978579481398e-3,
			0.2850737718570434
		],
		[
			5.482456140350877e-3,
			2.761338260788165e1
		],
		[
			5.336179295624333e-3,
			6.90104628916657
		],
		[
			5.197505197505198e-3,
			3.8539668648759116
		],
		[
			5.065856129685917e-3,
			2.5625665613393926e2
		],
		[
			4.940711462450592e-3,
			1.4344826401544628e1
		],
		[
			4.8216007714561235e-3,
			8.388383784118405
		],
		[
			4.708097928436911e-3,
			1.1156857451611959e1
		],
		[
			4.599816007359705e-3,
			1.4158862788881845e2
		],
		[
			4.4964028776978415e-3,
			2.5105425713508922e2
		],
		[
			4.3975373790677225e-3,
			4.1161765404575874e1
		],
		[
			4.302925989672978e-3,
			9.13436016571038
		],
		[
			4.212299915754001e-3,
			2.3750493245187076e-2
		],
		[
			4.125412541254125e-3,
			1.894970457315992e-2
		],
		[
			4.0420371867421175e-3,
			6.3566673987865386e1
		],
		[
			3.961965134706816e-3,
			2.0156457675669824e2
		],
		[
			3.885003885003885e-3,
			3.429340760098431e1
		],
		[
			3.810975609756098e-3,
			1.1919494230914563e2
		],
		[
			3.7397157816005983e-3,
			9.564669969738365e1
		],
		[
			3.6710719530102793e-3,
			4.5743115375150465
		],
		[
			3.604902667627974e-3,
			2.833314659559563e1
		],
		[
			3.5410764872521247e-3,
			1.3080502882880664e3
		],
		[
			3.4794711203897013e-3,
			7.708847408292947e1
		],
		[
			3.419972640218878e-3,
			4.484979665425577
		],
		[
			3.362474781439139e-3,
			3.0217163869251904e3
		],
		[
			2.5e-2,
			2.6008832654799363e-2
		]
	]
]

==> anc/sc_ii_n_on_1_lambda_1e12_tir_60_vertex_exp_error.json <==
[
	[
		3,
		0.8957602811414325,
		0.9939057420970939,
		0.9997789744710263
	],
	[
		4,
		0.3967053316445388,
		0.7411648304041555,
		0.911758766392786
	],
	[
		5,
		0.17926652051679348,
		0.45483867776200637,
		0.6833798651394939
	],
	[
		6,
		7.692272639792719e-2,
		0.2532339973374945,
		0.4445775365630209
	],
	[
		7,
		2.673911633517112e-2,
		0.1251822993574916,
		0.25467080510736995
	],
	[
		8,
		2.1340376088639923e-3,
		4.708921445323999e-2,
		0.1199194841714365
	],
	[
		9,
		8.653038410576741e-3,
		2.415144645076639e-3,
		3.236601058380972e-2
	],
	[
		10,
		1.0760035726779194e-2,
		1.80871036165573e-2,
		1.5728981680057874e-2
	],
	[
		11,
		6.449548554569473e-3,
		1.910425367251878e-2,
		2.926348675626378e-2
	],
	[
		12,
		2.420885110387294e-3,
		4.335920126472548e-3,
		1.3068762287158808e-2
	],
	[
		13,
		9.242795101833345e-3,
		1.1503616501586156e-2,
		9.588274372655636e-3
	],
	[
		14,
		2.9950410545387385e-3,
		1.8494765628534804e-2,
		4.188177279126548e-2
	],
	[
		15,
		2.5758583394636103e-2,
		7.957856235007332e-2,
		0.15004197998572777
	]
]

==> anc/sc_ii_n_on_4_deltax_25e-3_lambda_1e12_tir_60_errors_xmax.json <==
[
	[
		[
			3.25,
			1.5206954180764565e-2
		],
		[
			3.5,
			3.8628060961106714e-3
		],
		[
			3.75,
			7.333445267783123e-4
		],
		[
			4.0,
			6.939699963315338e-5
		],
		[
			4.25,
			3.133818979583758e-5
		],
		[
			4.5,
			4.1544227231238295e-5
		],
		[
			4.75,
			4.2185699146157773e-5
		],
		[
			5.0,
			4.2211970119554465e-5
		],
		[
			5.25,
			4.221539370652394e-5
		],
		[
			5.5,
			4.2212141166064754e-5
		],
		[
			5.75,
			4.221787854374881e-5
		],
		[
			6.0,
			4.221024829131892e-5
		],
		[
			6.25,
			4.2213404568336443e-5
		],
		[
			6.5,
			4.2215939484391285e-5
		],
		[
			6.75,
			4.222013361054877e-5
		],
		[
			7.0,
			4.221551526217837e-5
		],
		[
			7.25,
			4.221881253507753e-5
		],
		[
			7.5,
			4.221510091295677e-5
		],
		[
			7.75,
			4.221557805461629e-5
		],
		[
			8.0,
			4.221478699739656e-5
		],
		[
			8.25,
			4.2215198142736554e-5
		],
		[
			8.5,
			4.221557685268884e-5
		],
		[
			8.75,
			4.221467521281497e-5
		],
		[
			9.0,
			4.2213280656788754e-5
		],
		[
			9.25,
			4.22188554425329e-5
		],
		[
			9.5,
			4.220979202984587e-5
		],
		[
			9.75,
			4.221011057947699e-5
		],
		[
			1.0e1,
			4.2212398123409045e-5
		]
	],
	[
		[
			3.25,
			5.7404124070825846e-2
		],
		[
			3.5,
			1.604927004965584e-2
		],
		[
			3.75,
			3.389018046663028e-3
		],
		[
			4.0,
			3.902818112613282e-4
		],
		[
			4.25,
			1.1697299747304157e-4
		],
		[
			4.5,
			1.7716254885802307e-4
		],
		[
			4.75,
			1.811295343834285e-4
		],
		[
			5.0,
			1.8117434125319853e-4
		],
		[
			5.25,
			1.8117752435475865e-4
		],
		[
			5.5,
			1.8189854369721203e-4
		],
		[
			5.75,
			1.8195569832268887e-4
		],
		[
			6.0,
			1.815311297999056e-4
		],
		[
			6.25,
			1.7785568471895274e-4
		],
		[
			6.5,
			1.8258349357069825e-4
		],
		[
			6.75,
			1.8205883811317491e-4
		],
		[
			7.0,
			1.8189398023760184e-4
		],
		[
			7.25,
			1.8191543421952616e-4
		],
		[
			7.5,
			1.8249647500212518e-4
		],
		[
			7.75,
			1.8161027764773685e-4
		],
		[
			8.0,
			1.8121124575420922e-4
		],
		[
			8.25,
			1.812045484599345e-4
		],
		[
			8.5,
			1.8178006659197443e-4
		],
		[
			8.75,
			1.8144567904587738e-4
		],
		[
			9.0,
			1.818192254345874e-4
		],
		[
			9.25,
			1.8041967719772956e-4
		],
		[
			9.5,
			1.809898163143142e-4
		],
		[
			9.75,
			1.810465716827192e-4
		],
		[
			1.0e1,
			1.8062051324929662e-4
		]
	],
	[
		[
			3.25,
			9.45367310666142e-2
		],
		[
			3.5,
			1.1131931498158387e-2
		],
		[
			3.75,
			2.8835095543452427e-2
		],
		[
			4.0,
			3.716582673078128e-2
		],
		[
			4.25,
			4.465140683040336e-2
		],
		[
			4.5,
			3.8701427777694475e-2
		],
		[
			4.75,
			3.906037242149174e-2
		],
		[
			5.0,
			3.937955995265874e-2
		],
		[
			5.25,
			3.93775572670132e-2
		],
		[
			5.5,
			3.750837977282706e-2
		],
		[
			5.75,
			3.7349371602666714e-2
		],
		[
			6.0,
			3.8472335750122655e-2
		],
		[
			6.25,
			4.804647614868984e-2
		],
		[
			6.5,
			3.572813166148081e-2
		],
		[
			6.75,
			3.70891745714621e-2
		],
		[
			7.0,
			3.751746537454026e-2
		],
		[
			7.25,
			3.745562801890734e-2
		],
		[
			7.5,
			3.5957712952760845e-2
		],
		[
			7.75,
			3.826664218901654e-2
		],
		[
			8.0,
			3.9297061979290726e-2
		],
		[
			8.25,
			3.932309182259175e-2
		],
		[
			8.5,
			3.782262396600844e-2
		],
		[
			8.75,
			3.869474032866571e-2
		],
		[
			9.0,
			3.7728520556077116e-2
		],
		[
			9.25,
			4.1359065145549545e-2
		],
		[
			9.5,
			3.988624449105438e-2
		],
		[
			9.75,
			3.9731005932988506e-2
		],
		[
			1.0e1,
			4.0844496616827985e-2
		]
	]
]

==> anc/sc_ii_n_on_4_lambda_1e12_tir_60_ntrunc_10_vertex_exp_flow.json <==
[
	[
		0.0,
		[
			2.9745516840840085,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		0.20066889632107024,
		[
			2.9745516840835338,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		0.4013377926421405,
		[
			2.97455168408292,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		0.6020066889632107,
		[
			2.974551684081497,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		0.802675585284281,
		[
			2.974551684079134,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.0033444816053512,
		[
			2.974551684076041,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.2040133779264215,
		[
			2.974551684072428,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.4046822742474916,
		[
			2.974551684068505,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.605351170568562,
		[
			2.9745516840644814,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.8060200668896322,
		[
			2.974551684060568,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		2.0066889632107023,
		[
			2.974551684056974,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		2.2073578595317724,
		[
			2.9745516840524022,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		2.408026755852843,
		[
			2.9745516840422495,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		2.608695652173913,
		[
			2.9745516840272295,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		2.809364548494983,
		[
			2.974551684008529,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		3.0100334448160537,
		[
			2.9745516839873316,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		3.210702341137124,
		[
			2.9745516839648243,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		3.411371237458194,
		[
			2.974551683942192,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		3.6120401337792645,
		[
			2.9745516839206205,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		3.8127090301003346,
		[
			2.974551683901292,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		4.013377926421405,
		[
			2.9745516838808435,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		4.214046822742475,
		[
			2.974551683855498,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		4.414715719063545,
		[
			2.974551683820529,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		4.615384615384616,
		[
			2.9745516837533814,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		4.816053511705686,
		[
			2.9745516836598505,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		5.016722408026756,
		[
			2.974551683551711,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		5.217391304347826,
		[
			2.974551683440736,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		5.418060200668896,
		[
			2.9745516833387002,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		5.618729096989966,
		[
			2.9745516831977814,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		5.819397993311037,
		[
			2.9745516829545986,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		6.0200668896321075,
		[
			2.974551682644467,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		6.2207357859531776,
		[
			2.974551682303648,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		6.421404682274248,
		[
			2.9745516819684026,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		6.622073578595318,
		[
			2.974551681666176,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		6.822742474916388,
		[
			2.974551681270669,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		7.023411371237458,
		[
			2.9745516807295926,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		7.224080267558529,
		[
			2.9745516800429477,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		7.424749163879599,
		[
			2.974551679210733,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		7.625418060200669,
		[
			2.9745516782329497,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		7.826086956521739,
		[
			2.974551677109597,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		8.02675585284281,
		[
			2.974551675840675,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		8.227424749163879,
		[
			2.974551674426184,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		8.42809364548495,
		[
			2.974551672692796,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		8.628762541806019,
		[
			2.9745516704459667,
			4.481994075492445,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		8.82943143812709,
		[
			2.974551667685536,
			4.4819940754924446,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		9.03010033444816,
		[
			2.974551664411503,
			4.4819940754924446,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		9.230769230769232,
		[
			2.974551660623869,
			4.4819940754924446,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		9.431438127090301,
		[
			2.9745516559751235,
			4.481994075492444,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		9.632107023411372,
		[
			2.9745516501161413,
			4.481994075492443,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		9.832775919732441,
		[
			2.9745516430469223,
			4.481994075492441,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.0033444816053512e1,
		[
			2.974551634731397,
			4.481994075492438,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.0234113712374581e1,
		[
			2.9745516243852386,
			4.481994075492436,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.0434782608695652e1,
		[
			2.9745516116893356,
			4.481994075492431,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.0635451505016722e1,
		[
			2.9745515965696914,
			4.481994075492424,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.0836120401337793e1,
		[
			2.9745515778430667,
			4.4819940754924135,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.1036789297658862e1,
		[
			2.9745515550980923,
			4.481994075492398,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.1237458193979933e1,
		[
			2.974551527400939,
			4.481994075492376,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.1438127090301002e1,
		[
			2.9745514931725743,
			4.4819940754923415,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.1638795986622075e1,
		[
			2.9745514520910348,
			4.481994075492294,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.1839464882943144e1,
		[
			2.9745514016318007,
			4.48199407549222,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.2040133779264215e1,
		[
			2.974551340323054,
			4.481994075492112,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.2240802675585284e1,
		[
			2.9745512650825825,
			4.48199407549195,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.2441471571906355e1,
		[
			2.9745511735967094,
			4.481994075491712,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.2642140468227424e1,
		[
			2.97455106194941,
			4.4819940754913565,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.2842809364548495e1,
		[
			2.974550925345013,
			4.481994075490826,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.3043478260869565e1,
		[
			2.974550758607012,
			4.481994075490037,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.3244147157190636e1,
		[
			2.9745505548672035,
			4.481994075488857,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.3444816053511705e1,
		[
			2.9745503059374743,
			4.481994075487098,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.3645484949832776e1,
		[
			2.9745500028664287,
			4.481994075484505,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.3846153846153845e1,
		[
			2.9745496329691865,
			4.4819940754806415,
			0.9999999999999999,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.4046822742474916e1,
		[
			2.9745491799841206,
			4.481994075474834,
			0.9999999999999999,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.4247491638795987e1,
		[
			2.9745486265718233,
			4.481994075466186,
			0.9999999999999998,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.4448160535117058e1,
		[
			2.974547950026965,
			4.481994075453251,
			0.9999999999999996,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.4648829431438127e1,
		[
			2.9745471229649705,
			4.481994075433889,
			0.9999999999999992,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.4849498327759198e1,
		[
			2.9745461127704624,
			4.481994075405106,
			0.9999999999999987,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.5050167224080267e1,
		[
			2.9745448781886377,
			4.481994075362134,
			0.9999999999999976,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.5250836120401338e1,
		[
			2.974543369134942,
			4.481994075297911,
			0.9999999999999956,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.5451505016722408e1,
		[
			2.9745415245591165,
			4.481994075201897,
			0.9999999999999918,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.5652173913043478e1,
		[
			2.974539270868809,
			4.481994075058817,
			0.9999999999999851,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.5852842809364548e1,
		[
			2.974536516292206,
			4.481994074845051,
			0.9999999999999729,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.605351170568562e1,
		[
			2.974533149581854,
			4.481994074525718,
			0.9999999999999506,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.6254180602006688e1,
		[
			2.974529034705553,
			4.4819940740486865,
			0.9999999999999097,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.6454849498327757e1,
		[
			2.974524007356698,
			4.481994073337738,
			0.9999999999998358,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.665551839464883e1,
		[
			2.9745178625167252,
			4.48199407227544,
			0.9999999999997006,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.68561872909699e1,
		[
			2.974510351794536,
			4.481994070688275,
			0.9999999999994537,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.705685618729097e1,
		[
			2.974501171793806,
			4.481994068317159,
			0.9999999999990028,
			1.0000000000000002,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.7257525083612038e1,
		[
			2.974489951604461,
			4.481994064774878,
			0.9999999999981796,
			1.0000000000000004,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.745819397993311e1,
		[
			2.9744762377781493,
			4.481994059482796,
			0.999999999996676,
			1.0000000000000009,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.765886287625418e1,
		[
			2.9744594761315244,
			4.48199405157654,
			0.9999999999939297,
			1.000000000000002,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.785953177257525e1,
		[
			2.9744389894242786,
			4.481994039765488,
			0.9999999999889143,
			1.0000000000000044,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.806020066889632e1,
		[
			2.9744139507115834,
			4.481994022131708,
			0.9999999999797792,
			1.0000000000000098,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.826086956521739e1,
		[
			2.9743833468974916,
			4.481993995787518,
			0.9999999999630971,
			1.0000000000000218,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.8461538461538463e1,
		[
			2.9743459411104425,
			4.481993956432882,
			0.9999999999326397,
			1.0000000000000486,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.8662207357859533e1,
		[
			2.97430022111886,
			4.481993897640812,
			0.9999999998770284,
			1.0000000000001088,
			0.9999999999999999,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.8862876254180602e1,
		[
			2.974244338254845,
			4.481993809809807,
			0.9999999997754928,
			1.0000000000002425,
			0.9999999999999996,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.9063545150501675e1,
		[
			2.97417603357656,
			4.481993678611039,
			0.9999999995901818,
			1.0000000000005407,
			0.9999999999999989,
			1.0,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.9264214046822744e1,
		[
			2.9740925434360586,
			4.481993482595129,
			0.9999999992517713,
			1.0000000000012066,
			0.999999999999997,
			0.9999999999999999,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.9464882943143813e1,
		[
			2.9739904916367754,
			4.481993189766596,
			0.9999999986339754,
			1.0000000000026914,
			0.9999999999999919,
			0.9999999999999998,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.9665551839464882e1,
		[
			2.9738657469330025,
			4.4819927522340395,
			0.9999999975055137,
			1.000000000006008,
			0.9999999999999779,
			0.9999999999999992,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		1.986622073578595e1,
		[
			2.973713260097699,
			4.4819920985342305,
			0.9999999954452521,
			1.0000000000134044,
			0.9999999999999398,
			0.9999999999999972,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		2.0066889632107024e1,
		[
			2.9735268570248765,
			4.481991121815594,
			0.999999991682798,
			1.0000000000299132,
			0.9999999999998358,
			0.9999999999999908,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		2.0267558528428093e1,
		[
			2.9732989835796735,
			4.481989662320607,
			0.9999999848108682,
			1.0000000000667648,
			0.9999999999995522,
			0.9999999999999694,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		2.0468227424749163e1,
		[
			2.973020401759309,
			4.481987481317907,
			0.9999999722588423,
			1.0000000001490408,
			0.9999999999987782,
			0.9999999999998976,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		2.0668896321070235e1,
		[
			2.9726798079043997,
			4.4819842218935495,
			0.9999999493312288,
			1.0000000003327016,
			0.9999999999966672,
			0.9999999999996588,
			1.0,
			1.0,
			1.0,
			1.0
		]
	],
	[
		2.0869565217391305e1,
		[
			2.972263370248072,
			4.481979350234929,
			0.9999999074417579,
			1.0000000007428635,
			0.9999999999909048,
			0.9999999999988621,
			1.0000000000000004,
			1.0,
			1.0,
			1.0
		]
	],
	[
		2.1070234113712374e1,
		[
			2.9717541495250375,
			4.481972067184251,
			0.9999998308693383,
			1.0000000016597783,
			0.9999999999751475,
			0.9999999999961964,
			1.0000000000000018,
			1.0,
			1.0,
			1.0
		]
	],
	[
		2.1270903010033443e1,
		[
			2.9711314217781233,
			4.481961179271449,
			0.9999996909510754,
			1.0000000037070862,
			0.9999999999321731,
			0.9999999999873214,
			1.0000000000000073,
			0.9999999999999999,
			1.0,
			1.0
		]
	],
	[
		2.1471571906354512e1,
		[
			2.9703697830627647,
			4.481944898014093,
			0.99999943515717,
			1.000000008282672,
			0.9999999998147617,
			0.9999999999576777,
			1.0000000000000295,
			0.9999999999999997,
			1.0,
			1.0
		]
	],
	[
		2.1672240802675585e1,
		[
			2.969438097998002,
			4.4819205449481245,
			0.9999989672902176,
			1.0000000185176823,
			0.9999999994935138,
			0.9999999998584397,
			1.0000000000001212,
			0.9999999999999986,
			1.0,
			1.0
		]
	],
	[
		2.1872909698996654e1,
		[
			2.9682981879888892,
			4.48188410768523,
			0.99999811115834,
			1.0000000414257841,
			0.9999999986138873,
			0.9999999995259465,
			1.0000000000004972,
			0.999999999999993,
			1.0000000000000002,
			1.0
		]
	],
	[
		2.2073578595317723e1,
		[
			2.9669032101763992,
			4.481829575357238,
			0.9999965442465079,
			1.0000000926956152,
			0.9999999962068065,
			0.9999999984136849,
			1.0000000000020337,
			0.9999999999999648,
			1.0000000000000016,
			1.0
		]
	],
	[
		2.2274247491638796e1,
		[
			2.9651956263296855,
			4.481747932596232,
			0.9999936754635863,
			1.0000002074607333,
			0.9999999896211854,
			0.9999999946958755,
			1.0000000000083054,
			0.9999999999998248,
			1.0000000000000089,
			1.0000000000000002
		]
	],
	[
		2.2474916387959865e1,
		[
			2.963104659300525,
			4.481625632523724,
			0.9999884185118911,
			1.000000464709706,
			0.9999999715648216,
			0.9999999822275976,
			1.0000000000340332,
			0.9999999999991218,
			1.0000000000000548,
			1.0000000000000022
		]
	],
	[
		2.2675585284280935e1,
		[
			2.9605431474543584,
			4.48144229871081,
			0.9999787745880161,
			1.0000010422856016,
			0.9999999219494226,
			0.9999999403041417,
			1.0000000001398552,
			0.9999999999955868,
			1.0000000000003375,
			1.000000000000016
		]
	],
	[
		2.2876254180602004e1,
		[
			2.9574037147075076,
			4.481167322278899,
			0.9999610761124196,
			1.0000023389411579,
			0.9999997857329115,
			0.9999997996088005,
			1.000000000573724,
			0.9999999999778927,
			1.0000000000020624,
			1.000000000000119
		]
	],
	[
		2.3076923076923073e1,
		[
			2.953553628730104,
			4.480754516825798,
			0.9999285552477314,
			1.0000052547738976,
			0.9999994109343747,
			0.9999993260500569,
			1.0000000023595885,
			0.9999999998888589,
			1.0000000000126676,
			1.0000000000008928
		]
	],
	[
		2.327759197324415e1,
		[
			2.948828591478474,
			4.48013415855023,
			0.9998687218430538,
			1.0000118213577422,
			0.9999983780292218,
			0.9999977294880433,
			1.0000000097224093,
			0.9999999994401778,
			1.000000000077961,
			1.0000000000067129
		]
	],
	[
		2.347826086956522e1,
		[
			2.9430246997592713,
			4.479200763617747,
			0.9997584774541131,
			1.000026633138366,
			0.9999955268821915,
			0.9999923389063056,
			1.0000000401133429,
			0.9999999971775899,
			1.0000000004799163,
			1.0000000000504548
		]
	],
	[
		2.3678929765886288e1,
		[
			2.935888156066218,
			4.4777943767262,
			0.9995550144314896,
			1.000060100418904,
			0.9999876443120858,
			0.9999741161880928,
			1.0000001656248156,
			0.9999999857731343,
			1.0000000029497778,
			1.000000000378111
		]
	],
	[
		2.3879598662207357e1,
		[
			2.927102014372042,
			4.4756718310975305,
			0.9991788273150516,
			1.0001358521127137,
			0.9999658213305472,
			0.9999124755131501,
			1.0000006836884063,
			0.9999999284204547,
			1.0000000180556423,
			1.000000002815034
		]
	],
	[
		2.408026755852843e1,
		[
			2.916269007778251,
			4.472462473567437,
			0.9984819514782842,
			1.0003075868075142,
			0.9999053547193949,
			0.9997040788480023,
			1.0000028165418897,
			0.9999996415744591,
			1.0000001095745392,
			1.0000000206923134
		]
	],
	[
		2.42809364548495e1,
		[
			2.902889215734912,
			4.467599841527636,
			0.9971885835820034,
			1.0006973598631088,
			0.9997378714009164,
			0.9990014126380106,
			1.0000115436609347,
			0.9999982226248167,
			1.0000006543340842,
			1.000000148579434
		]
	],
	[
		2.448160535117057e1,
		[
			2.88633098689366,
			4.4602162776754195,
			0.9947843776019242,
			1.0015820815182572,
			0.9992751158198092,
			0.9966474160468153,
			1.0000468187313474,
			0.9999913450650029,
			1.000003795507121,
			1.0000010226480351
		]
	],
	[
		2.4682274247491637e1,
		[
			2.865793224961767,
			4.448981118091175,
			0.9903116690012578,
			1.0035865131354538,
			0.9980044872647263,
			0.9888622834138143,
			1.000186218125748,
			0.9999592053514188,
			1.0000209057168217,
			1.000006511769112
		]
	],
	[
		2.488294314381271e1,
		[
			2.840257082936432,
			4.4318551949127825,
			0.9819970087194462,
			1.0081035237330422,
			0.9945595486043267,
			0.9637194421998706,
			1.0007153589328286,
			0.9998184945058626,
			1.0001048126587575,
			1.000035556530178
		]
	],
	[
		2.508361204013378e1,
		[
			2.8084258344476107,
			4.405727703931072,
			0.966595627543515,
			1.0181682967298518,
			0.9854357198515514,
			0.8858626202303219,
			1.0025855695128356,
			0.999272334711081,
			1.000436881789164,
			1.0001328548855215
		]
	],
	[
		2.528428093645485e1,
		[
			2.7686544065001577,
			4.365905623499296,
			0.938308341049337,
			1.040125644735501,
			0.9622458843935503,
			0.6618613998057445,
			1.0083883325978147,
			0.9976204062401997,
			1.0011386870139396,
			0.9999049618713424
		]
	],
	[
		2.5484949832775918e1,
		[
			2.718877209545151,
			4.305466618451697,
			0.8872053061977907,
			1.0862892333971317,
			0.9073170169151022,
			9.633027492507229e-2,
			1.022195740918475,
			0.9954142567191078,
			0.9981889873245476,
			0.9935286180079769
		]
	],
	[
		2.568561872909699e1,
		[
			2.656558741240574,
			4.214619042391041,
			0.7975370358371685,
			1.1775202517595371,
			0.7919443945290433,
			1.0130839392060667,
			1.036113995844739,
			1.0083129587039519,
			0.9609582757635139,
			0.9517086140978747
		]
	],
	[
		2.588628762541806e1,
		[
			2.578721242295319,
			4.080519513234419,
			0.6475737977611389,
			1.3405979461555055,
			0.5960200591736466,
			2.1052008154441784,
			0.9700736135307675,
			1.1077348057954777,
			0.8094484968732799,
			0.9115261673071177
		]
	],
	[
		2.608695652173913e1,
		[
			2.482147495681452,
			3.8884938989606503,
			0.41473936351956564,
			1.5889255698046938,
			0.38342384270796315,
			0.12184899918500847,
			0.5920193784017399,
			1.3672751971304975,
			0.7271921221095241,
			1.759966685234753
		]
	],
	[
		2.62876254180602e1,
		[
			2.3638911956340616,
			3.62592636920549,
			9.035777561068314e-2,
			1.8793709511033216,
			0.4124763207580353,
			1.207211077575057e1,
			0.19610967447455385,
			1.2978440500281465,
			2.116200221288813,
			4.081354929151073
		]
	],
	[
		2.648829431438127e1,
		[
			2.2221797199071283,
			3.2891303005442794,
			0.29910299946634566,
			2.078277872309541,
			1.0641015115675891,
			3.4071901651965455e1,
			0.3664911641302484,
			0.20847513267728712,
			5.8713737063465725,
			2.4636493930516097
		]
	],
	[
		2.668896321070234e1,
		[
			2.057565310111622,
			2.8903235991611997,
			0.6839150407344234,
			2.0164721497262645,
			2.369195013581532,
			4.896078725265179e1,
			1.9588496743469999,
			1.7987613959115776,
			4.721314220836462,
			1.878928660784775e1
		]
	],
	[
		2.688963210702341e1,
		[
			1.873804731040897,
			2.458641777441776,
			0.9787350896401434,
			1.6319701860972429,
			3.65006889657299,
			3.64443382506566e1,
			5.585671583309077,
			0.7380776511822111,
			9.72915070550288,
			1.0521496852573295
		]
	],
	[
		2.709030100334448e1,
		[
			1.677772840993131,
			2.0317341850887036,
			1.1321464733012756,
			1.049181715282712,
			4.196207314939585,
			4.621989357717729,
			5.883180553235971,
			1.3413441606250045,
			2.0802359080185926e1,
			3.5943031742279416e1
		]
	],
	[
		2.729096989966555e1,
		[
			1.4781609302436045,
			1.6422407099653937,
			1.1453679909860917,
			0.5014647795669607,
			4.0521173908805235,
			5.269975418885019e1,
			2.5547636662350337,
			2.884119044599073,
			1.0639898180673953e1,
			3.264697767858553e1
		]
	],
	[
		2.749163879598662e1,
		[
			1.2836066154637957,
			1.3076042253498397,
			1.0521857014643339,
			0.14176733482526582,
			3.536072960755226,
			7.972393547777091e1,
			0.47514202312382414,
			4.062728030595462,
			7.510096024242744,
			3.498145752669055
		]
	],
	[
		2.769230769230769e1,
		[
			1.1012004021819821,
			1.0304991927303684,
			0.9013111616154914,
			4.3085760129447204e-2,
			2.8130049871758587,
			7.879499522577751e1,
			1.4947258403426655,
			4.5674813655213065,
			1.767432669832881e1,
			1.6443272229325366e1
		]
	],
	[
		2.789297658862876e1,
		[
			0.9356635478242835,
			0.8065685283610002,
			0.7394146062253455,
			0.13293042329968752,
			2.0174685448248098,
			6.1576953457053726e1,
			1.195151125246971,
			4.336623207186955,
			1.8728807561826926e1,
			2.093106477083539e1
		]
	],
	[
		2.8093645484949832e1,
		[
			0.7891948872315179,
			0.629477694825201,
			0.5955937459599481,
			0.1844939636541203,
			1.280663514677679,
			4.0802322090903274e1,
			0.5433591054763054,
			3.6434969029523403,
			1.5294310979899791e1,
			1.736098231882358e1
		]
	],
	[
		2.8294314381270905e1,
		[
			0.661952546651307,
			0.49204101658317545,
			0.47992525082817994,
			0.2194890303058128,
			0.6863805737373363,
			2.337102874168518e1,
			2.9339108094434074e-2,
			2.7937807229512823,
			1.0932379362283472e1,
			1.1974498294370505e1
		]
	],
	[
		2.8494983277591974e1,
		[
			0.5528241720989548,
			0.3866761597752415,
			0.39082592829789653,
			0.24182677146766318,
			0.25782856171808044,
			1.1096065381570439e1,
			0.25724092601732884,
			2.0124855117010476,
			7.2383330845808125,
			7.412931909368174
		]
	],
	[
		2.8695652173913043e1,
		[
			0.4600921169887191,
			0.30619414831799063,
			0.3225804460010111,
			0.2520423877042137,
			2.6173844904296084e-2,
			3.2136014317437827,
			0.3873996439279871,
			1.4040245970848504,
			4.574036934400744,
			4.187736008845451
		]
	],
	[
		2.8896321070234116e1,
		[
			0.381847722966122,
			0.2444912730166815,
			0.2696056719799593,
			0.25226659129780393,
			0.20392732761839039,
			1.6620226256201907,
			0.44055908603310445,
			0.9747611642590293,
			2.7879256812878177,
			2.0579927666599844
		]
	],
	[
		2.9096989966555185e1,
		[
			0.31620235867681157,
			0.19680578671212912,
			0.22776191713245408,
			0.24575796158610674,
			0.31125043966277666,
			4.671959115141848,
			0.4630079575461876,
			0.6874605457503825,
			1.6229827751304609,
			0.6772443285803509
		]
	],
	[
		2.9297658862876254e1,
		[
			0.2613851410611939,
			0.15960585769910174,
			0.19424199660159802,
			0.23556751162693068,
			0.37450897061904764,
			6.563011359064707,
			0.4751084899005279,
			0.49961842244301347,
			0.8655293102510615,
			0.22214539419118284
		]
	],
	[
		2.9498327759197323e1,
		[
			0.2157868321207428,
			0.13032546070003215,
			0.16714044144990203,
			0.2239291772326366,
			0.41101084655667175,
			7.782382175034455,
			0.48426873618121324,
			0.37761283770757903,
			0.3685276551507064,
			0.8167129676336643
		]
	],
	[
		2.9698996655518396e1,
		[
			0.17797706635844712,
			0.10710070745258782,
			0.14510835068891192,
			0.2122473314730724,
			0.43151243501385017,
			8.591140366602275,
			0.49266970568613977,
			0.29818423415599427,
			3.757916650803628e-2,
			1.2171970205434153
		]
	],
	[
		2.9899665551839465e1,
		[
			0.14670610653206584,
			8.856293107164803e-2,
			0.1271431085598127,
			0.2013005283024527,
			0.44253849101578346,
			9.142459429727348,
			0.5006964710279815,
			0.24611816724484836,
			0.18658528576537248,
			1.4923498516658606
		]
	],
	[
		3.0100334448160535e1,
		[
			0.1208968469745938,
			7.369172122628842e-2,
			0.11247020045342793,
			0.19145643514055588,
			0.44801001981144517,
			9.527917962431236,
			0.5082445950386807,
			0.21167669053973448,
			0.3411313474032076,
			1.6851264339339393
		]
	],
	[
		3.0301003344481604e1,
		[
			9.963098376109192e-2,
			6.171437138021041e-2,
			0.10047603255704107,
			0.18283518645708496,
			0.4502758150899211,
			9.803616202364045,
			0.5151553127907094,
			0.18866081441221216,
			0.44956138884603547,
			1.8227277929718118
		]
	],
	[
		3.0501672240802677e1,
		[
			8.213227611336937e-2,
			5.203744810798794e-2,
			9.066722438199015e-2,
			0.1754182967081861,
			0.4507400304518787,
			1.0004818400781419e1,
			0.5213303651408374,
			0.17311448138397822,
			0.5269297733112375,
			1.9226651653279414
		]
	],
	[
		3.0702341137123746e1,
		[
			6.774896873060032e-2,
			4.419970542926821e-2,
			8.264377776353427e-2,
			0.16911639224819708,
			0.4502386917647432,
			1.0154262505560302e1,
			0.5267415180054553,
			0.16249704651135466,
			0.5830229846427288,
			1.9964121042132867
		]
	],
	[
		3.0903010033444815e1,
		[
			5.5936710657876754e-2,
			3.7839084149978275e-2,
			7.607996977930043e-2,
			0.16380939607430478,
			0.4492652261354886,
			1.0266970456314978e1,
			0.5314123730936877,
			0.15516370379912814,
			0.624302210608888,
			2.0516215139378535
		]
	],
	[
		3.1103678929765884e1,
		[
			4.624273940193646e-2,
			3.266909936893403e-2,
			7.070994691351906e-2,
			0.15936935960908105,
			0.4481060710137508,
			1.0353096379392003e1,
			0.5353979349017192,
			0.15004027422804012,
			0.6551003484565832,
			2.0934886590696937
		]
	],
	[
		3.1304347826086957e1,
		[
			3.829170129207515e-2,
			2.8461600635368844e-2,
			6.631646138609848e-2,
			0.1556727413209371,
			0.44692267596216717,
			1.0419652318821711e1,
			0.5387687310830375,
			0.14641893652799143,
			0.678368396871748,
			2.125601510740717
		]
	],
	[
		3.1505016722408026e1,
		[
			3.177322182000297e-2,
			2.5033951632387197e-2,
			6.27218763963946e-2,
			0.15260643261010287,
			0.44580135742631977,
			1.0471577597640103e1,
			0.5416001274043031,
			0.1438290725884469,
			0.6961470318754677,
			2.150479470749275
		]
	],
	[
		3.1705685618729095e1,
		[
			2.6431183880256115e-2,
			2.223934152071827e-2,
			5.9780898905748e-2,
			0.15007017416848623,
			0.4447837291543921,
			1.0512415850629141e1,
			0.5439657963164845,
			0.14195495222917842,
			0.7098686199269741,
			2.1699199942408782
		]
	],
	[
		3.1906354515050165e1,
		[
			2.2054589538592295e-2,
			1.9959362508984668e-2,
			5.7374672439038044e-2,
			0.14797695939425215,
			0.4438853039824098,
			1.054475246760208e1,
			0.5459341044586676,
			0.1405828333386937,
			0.7205532494332676,
			2.1852250223240137
		]
	],
	[
		3.210702341137124e1,
		[
			1.846983940993252e-2,
			1.809825699099088e-2,
			5.540595936769699e-2,
			0.14625237497016452,
			0.4431068454502971,
			1.0570502772514446e1,
			0.5475664087517705,
			0.13956668097143976,
			0.7289376748168834,
			2.197351133794175
		]
	],
	[
		3.230769230769231e1,
		[
			1.5534254494401267e-2,
			1.6578416104690463e-2,
			5.379520574380425e-2,
			0.14483343596888032,
			0.44244125232561404,
			1.0591105383053627e1,
			0.5489165328177124,
			0.13880577469998245,
			0.7355612345145544,
			2.207010572074539
		]
	],
	[
		3.2508361204013376e1,
		[
			1.3130668445944793e-2,
			1.5336829182187373e-2,
			5.247732419711415e-2,
			0.14366723483473143,
			0.441877683377492,
			1.0607654250755147e1,
			0.5500309319047294,
			0.13822996818011657,
			0.7408238364246189,
			2.2147402020172615
		]
	],
	[
		3.2709030100334445e1,
		[
			1.116293126910417e-2,
			1.4322264559025744e-2,
			5.139906259185123e-2,
			0.14270958111811716,
			0.441403977086674,
			1.0620990359970099e1,
			0.5509492278255754,
			0.13778991321404022,
			0.7450255909156913,
			2.220949247137538
		]
	],
	[
		3.2909698996655514e1,
		[
			9.552183679954473e-3,
			1.3493019498166836e-2,
			5.051685192495636e-2,
			0.14192372477079207,
			0.4410080214058514,
			1.0631766432292444e1,
			0.5517049142948351,
			0.13745052991098217,
			0.748394238152648,
			2.2259527931739687
		]
	],
	[
		3.311036789297658e1,
		[
			8.23377656103741e-3,
			1.2815115693800783e-2,
			4.979504534905699e-2,
			0.14127920505279978,
			0.4406784820321561,
			1.0640493300507016e1,
			0.552326113174797,
			0.13718661277820376,
			0.7511043721403441,
			2.229995630111335
		]
	],
	[
		3.331103678929766e1,
		[
			7.154729825763484e-3,
			1.2260847318223078e-2,
			4.920447769138203e-2,
			0.14075083978378178,
			0.4404051442902619,
			1.0647573625661284e1,
			0.5528363123536886,
			0.13697985288829018,
			0.75329108186835,
			2.233269442822097
		]
	],
	[
		3.351170568561873e1,
		[
			6.271638905886778e-3,
			1.1807608894472521e-2,
			4.872128675316256e-2,
			0.14031785300662092,
			0.44017902737429937,
			1.0653326754680634e1,
			0.5532550491481766,
			0.13681680448985467,
			0.7550597530552381,
			2.235925369048409
		]
	],
	[
		3.37123745819398e1,
		[
			5.548952807155616e-3,
			1.1436947030846412e-2,
			4.832594912632704e-2,
			0.13996313177222897,
			0.43999236979747125,
			1.06580072806113e1,
			0.5535985222751136,
			0.1366874855781478,
			0.7564931975264007,
			2.238083286933042
		]
	],
	[
		3.391304347826087e1,
		[
			4.95755860329572e-3,
			1.1133791403790338e-2,
			4.80024911387511e-2,
			0.13967259834316503,
			0.43983854635415254,
			1.06618190687649e1,
			0.5538801280761514,
			0.13658440685483908,
			0.7576569020402601,
			2.2398387666054944
		]
	],
	[
		3.411371237458194e1,
		[
			4.473620393170785e-3,
			1.0885830890763115e-2,
			4.773784398829206e-2,
			0.13943468428133787,
			0.43971195371356897,
			1.0664925961563073e1,
			0.5541109222097761,
			0.13650189233086818,
			0.758602934558144,
			2.241268326644552
		]
	],
	[
		3.4314381270903006e1,
		[
			4.077623303431754e-3,
			1.0683004546249375e-2,
			4.752131434875473e-2,
			0.13923989006592397,
			0.43960788522440075,
			1.066746005853202e1,
			0.5543000145940993,
			0.13643559844943265,
			0.7593728932495802,
			2.242433463711971
		]
	],
	[
		3.4515050167224075e1,
		[
			3.7535937571189226e-3,
			1.0517089442714234e-2,
			4.734415361436395e-2,
			0.13908042119521014,
			0.4395224089213339,
			1.066952812744738e1,
			0.5544549010900088,
			0.13638217232426908,
			0.7600001400992265,
			2.243383747582853
		]
	],
	[
		3.4715719063545144e1,
		[
			3.488457387338717e-3,
			1.0381363328172188e-2,
			4.719920388952259e-2,
			0.13894988532560393,
			0.4394522535645249,
			1.0671216651664773e1,
			0.5545817431699502,
			0.13633900461944515,
			0.7605115235419722,
			2.244159239578505
		]
	],
	[
		3.491638795986622e1,
		[
			3.271512908158969e-3,
			1.0270329571159253e-2,
			4.708060837891348e-2,
			0.1388430419931186,
			0.4393947063497403,
			1.067259581297095e1,
			0.5546856014170598,
			0.13630404972264132,
			0.7609287129612203,
			2.2447923882561014
		]
	],
	[
		3.511705685618729e1,
		[
			3.0940034192988852e-3,
			1.017949393250328e-2,
			4.698357571677447e-2,
			0.13875559731242304,
			0.4393475237761377,
			1.067372263762034e1,
			0.5547706286105438,
			0.13627569394913197,
			0.7612692360075717,
			2.2453095181813714
		]
	],
	[
		3.531772575250836e1,
		[
			2.948761921171439e-3,
			1.0105180598747543e-2,
			4.6904185305208124e-2,
			0.13868403326443612,
			0.4393088539343646,
			1.0674643529061933e1,
			0.554840231354002,
			0.13625265677577691,
			0.7615473016523022,
			2.2457320222576076
		]
	],
	[
		3.551839464882943e1,
		[
			2.829922947673702e-3,
			1.0044382930368467e-2,
			4.683922909915528e-2,
			0.1386254682090955,
			0.4392771706918117,
			1.0675396283777255e1,
			0.5548972028351957,
			0.1362339171180954,
			0.7617744472412142,
			2.2460773065689237
		]
	],
	[
		3.57190635451505e1,
		[
			2.7326889020089506e-3,
			9.994642778964113e-3,
			4.678608349299074e-2,
			0.13857754346740747,
			0.4392512187120887,
			1.0676011696454937e1,
			0.5549438312155729,
			0.13621865780282094,
			0.7619600485081834,
			2.24635954003418
		]
	],
	[
		3.591973244147157e1,
		[
			2.653131859937541e-3,
			9.95394832256058e-3,
			4.6742600722193384e-2,
			0.13853832681419442,
			0.4392299655342138,
			1.0676514899520416e1,
			0.5549819922032153,
			0.13620622174959707,
			0.7621117410382647,
			2.2465902778438114
		]
	],
	[
		3.612040133779264e1,
		[
			2.5880376940511374e-3,
			9.920653828578319e-3,
			4.670702349300848e-2,
			0.13850623640671555,
			0.43921256316138146,
			1.0676926404266778e1,
			0.5550132222163342,
			0.13619607935425293,
			0.7622357454731494,
			2.246778944785002
		]
	],
	[
		3.632107023411371e1,
		[
			2.534778137804339e-3,
			9.893413873345969e-3,
			4.667791493996343e-2,
			0.13847997823526992,
			0.4391983160566244,
			1.0677262947194158e1,
			0.5550387786697326,
			0.1361878029391368,
			0.7623371302828847,
			2.2469332273106177
		]
	],
	[
		3.652173913043478e1,
		[
			2.4912018002276604e-3,
			9.871127367846677e-3,
			4.6654098980146275e-2,
			0.13845849274415656,
			0.43918665347893304,
			1.0677538204141173e1,
			0.5550596915298373,
			0.1361810460100149,
			0.7624200321461467,
			2.247059403662095
		]
	],
	[
		3.672240802675586e1,
		[
			2.455547503767863e-3,
			9.85289308314341e-3,
			4.6634612896518046e-2,
			0.1384409123334982,
			0.43917710726381465,
			1.0677763354350175e1,
			0.555076804420056,
			0.1361755273284072,
			0.7624878292677983,
			2.2471626042283805
		]
	],
	[
		3.692307692307693e1,
		[
			2.4263755524270847e-3,
			9.837974397481686e-3,
			4.661866973859796e-2,
			0.13842652762364271,
			0.43916929407338556,
			1.0677947525646466e1,
			0.5550908072849223,
			0.13617101860539294,
			0.7625432777309533,
			2.2472470168023158
		]
	],
	[
		3.7123745819397996e1,
		[
			2.4025074437720173e-3,
			9.825768395002266e-3,
			4.6605625349476654e-2,
			0.138414757832656,
			0.4391628996946211,
			1.0678098182662488e1,
			0.5551022651072353,
			0.1361673340456594,
			0.7625886299497675,
			2.2473160653395716
		]
	],
	[
		3.7324414715719065e1,
		[
			2.3829789180761507e-3,
			9.815781809555002e-3,
			4.65949526903775e-2,
			0.1384051276933591,
			0.43915766675354795,
			1.0678221428192398e1,
			0.5551116403009815,
			0.13616432235197484,
			0.7626257264178422,
			2.2473725486140363
		]
	],
	[
		3.7525083612040135e1,
		[
			2.367000993605095e-3,
			9.807611067892408e-3,
			4.6586220535092426e-2,
			0.13839724828529665,
			0.43915338447120256,
			1.0678322252467426e1,
			0.5551193113192041,
			0.1361618602123149,
			0.7626560714345363,
			2.2474187548242246
		]
	],
	[
		3.7725752508361204e1,
		[
			2.3539281170986692e-3,
			9.800925981900521e-3,
			4.657907605661915e-2,
			0.13839080135962,
			0.43914988025946555,
			1.067840473638664e1,
			0.5551255878792674,
			0.1361598470548545,
			0.7626808947366286,
			2.2474565549743497
		]
	],
	[
		3.792642140468227e1,
		[
			2.3432320977224697e-3,
			9.795456405361058e-3,
			4.657323057696794e-2,
			0.13838552650546632,
			0.43914701282228075,
			1.0678472217489812e1,
			0.555130723433719,
			0.13615820080830088,
			0.7627012017589356,
			2.2474874790982806
		]
	],
	[
		3.812709030100335e1,
		[
			2.334480775459169e-3,
			9.790981316446512e-3,
			4.656844790601644e-2,
			0.13838121064405318,
			0.43914466649605677,
			1.067852742554751e1,
			0.5551349253829423,
			0.1361568544677081,
			0.7627178146458231,
			2.247512778504662
		]
	],
	[
		3.832775919732442e1,
		[
			2.3273205383675943e-3,
			9.787319871521927e-3,
			4.656453478489575e-2,
			0.13837767941614776,
			0.43914274660191244,
			1.0678572593527402e1,
			0.5551383634497808,
			0.13615575330373997,
			0.7627314057822021,
			2.2475334767009416
		]
	],
	[
		3.852842809364549e1,
		[
			2.321462079520442e-3,
			9.784324117739107e-3,
			4.656133310063071e-2,
			0.13837479016399645,
			0.4391411756528316,
			1.0678609547889154e1,
			0.5551411765054477,
			0.13615485260531635,
			0.7627425250558959,
			2.2475504108193687
		]
	],
	[
		3.872909698996656e1,
		[
			2.3166686154099114e-3,
			9.781872965507699e-3,
			4.6558713446403166e-2,
			0.13837242612538003,
			0.43913989021322997,
			1.0678639783222417e1,
			0.5551434782173197,
			0.13615411582019643,
			0.762751622382029,
			2.2475642658541677
		]
	],
	[
		3.8929765886287626e1,
		[
			2.3127469588031246e-3,
			9.779867621981131e-3,
			4.6556570242263895e-2,
			0.13837049203334062,
			0.43913883851518776,
			1.0678664518729732e1,
			0.5551453613304707,
			0.1361535131567978,
			0.7627590647337688,
			2.247575600563062
		]
	],
	[
		3.9130434782608695e1,
		[
			2.309538401851108e-3,
			9.77822692766317e-3,
			4.6554816752204076e-2,
			0.13836890962209902,
			0.4391379780228162,
			1.0678684755889456e1,
			0.5551469020408103,
			0.1361530201593668,
			0.7627651535246565,
			2.2475848739077424
		]
	],
	[
		3.9331103678929765e1,
		[
			2.30691298473229e-3,
			9.776884424925969e-3,
			4.655338195168213e-2,
			0.13836761480157844,
			0.4391372738999999,
			1.0678701314687132e1,
			0.5551481627448098,
			0.1361526168150341,
			0.7627701355266205,
			2.247592461665211
		]
	],
	[
		3.9531772575250834e1,
		[
			2.3047649223869593e-3,
			9.775786018961119e-3,
			4.655220802813487e-2,
			0.1383665554027167,
			0.4391366977871931,
			1.0678714862516301e1,
			0.5551491942338931,
			0.1361522868427375,
			0.7627742115770055,
			2.2475986696771533
		]
	],
	[
		3.97324414715719e1,
		[
			2.3030075394351313e-3,
			9.77488738733534e-3,
			4.655124761274587e-2,
			0.1383656886800717,
			0.4391362264456644,
			1.0678725946170218e1,
			0.5551500381253134,
			0.13615201690823164,
			0.7627775462132862,
			2.247603748514496
		]
	],
	[
		3.993311036789298e1,
		[
			2.301569670091874e-3,
			9.774152138857461e-3,
			4.655046181290379e-2,
			0.13836497953666727,
			0.43913584079349843,
			1.0678735014573972e1,
			0.5551507285901259,
			0.1361517960671157,
			0.7627802745177954,
			2.247607903896789
		]
	],
	[
		4.013377926421405e1,
		[
			2.3003931262093325e-3,
			9.773550518716423e-3,
			4.6549818828425016e-2,
			0.1383643992754895,
			0.43913552522747845,
			1.0678742434769955e1,
			0.5551512935685443,
			0.1361516153734349,
			0.762782506930562,
			2.2476113040189896
		]
	],
	[
		4.033444816053512e1,
		[
			2.29943053530135e-3,
			9.773058302855908e-3,
			4.6549292769990425e-2,
			0.13836392453338542,
			0.43913526704391637,
			1.0678748505564915e1,
			0.5551517558077746,
			0.13615146754585417,
			0.762784333357585,
			2.2476140858061777
		]
	],
	[
		4.053511705685619e1,
		[
			2.298642997372924e-3,
			9.772655599722846e-3,
			4.654886237856681e-2,
			0.13836353612555796,
			0.4391350558107112,
			1.0678753472316881e1,
			0.5551521339869447,
			0.1361513466064328,
			0.7627858276214572,
			2.247616361690293
		]
	],
	[
		4.0735785953177256e1,
		[
			2.297998574360194e-3,
			9.772326077805982e-3,
			4.654851019986794e-2,
			0.13836321830063425,
			0.4391348829624646,
			1.0678757536466524e1,
			0.5551524434423447,
			0.13615124764794728,
			0.7627870503298766,
			2.2476182239781366
		]
	],
	[
		4.0936454849498325e1,
		[
			2.2974713917927048e-3,
			9.772056506231364e-3,
			4.654822209339482e-2,
			0.13836295829768086,
			0.439134741559819,
			1.0678760861207628e1,
			0.5551526965986666,
			0.13615116669519411,
			0.7627880505826603,
			2.247619747450262
		]
	],
	[
		4.1137123745819395e1,
		[
			2.2970400688998582e-3,
			9.771835952002705e-3,
			4.65479863744831e-2,
			0.13836274557195027,
			0.4391346258684041,
			1.0678763581388326e1,
			0.5551529037228641,
			0.13615110046384737,
			0.7627888689506388,
			2.247620993897986
		]
	],
	[
		4.133779264214047e1,
		[
			2.2966871069022288e-3,
			9.771655467179396e-3,
			4.654779347999316e-2,
			0.13836257149323128,
			0.4391345311949404,
			1.067876580737194e1,
			0.5551530732178089,
			0.1361510462660721,
			0.7627895386378254,
			2.247622013892853
		]
	],
	[
		4.153846153846154e1,
		[
			2.2963984067094767e-3,
			9.771507842252891e-3,
			4.654763570473208e-2,
			0.13836242910798413,
			0.43913445375788296,
			1.0678767628078825e1,
			0.5551532118538918,
			0.13615100193644192,
			0.762790086396592,
			2.247622848180491
		]
	],
	[
		4.173913043478261e1,
		[
			2.2961621052636216e-3,
			9.771387011103139e-3,
			4.654750656550499e-2,
			0.13836231256545384,
			0.4391343903753979,
			1.0678769118326759e1,
			0.5551533253277691,
			0.13615096565300422,
			0.7627905347363717,
			2.247623531044324
		]
	],
	[
		4.193979933110368e1,
		[
			2.295968841379281e-3,
			9.771288186937843e-3,
			4.654740094639975e-2,
			0.13836221724877729,
			0.4391343385366442,
			1.067877033715401e1,
			0.5551534181347164,
			0.13615093597815908,
			0.7627909014190715,
			2.2476240895371165
		]
	],
	[
		4.214046822742475e1,
		[
			2.2958106657526844e-3,
			9.771207304924978e-3,
			4.654731450310301e-2,
			0.13836213923741703,
			0.4391342961094633,
			1.0678771334694325e1,
			0.555153494092024,
			0.13615091169115812,
			0.7627912015276006,
			2.2476245466313505
		]
	],
	[
		4.234113712374582e1,
		[
			2.295681275883643e-3,
			9.771141142318251e-3,
			4.6547243791283055e-2,
			0.13836207542302414,
			0.43913426140338685,
			1.0678772150695357e1,
			0.555153556226186,
			0.13615089182418139,
			0.7627914470201269,
			2.2476249205403223
		]
	],
	[
		4.2541806020066886e1,
		[
			2.2955754058603395e-3,
			9.771087006425594e-3,
			4.654718593310725e-2,
			0.13836202320848567,
			0.439134233005974,
			1.0678772818367205e1,
			0.5551536070659268,
			0.13615087556861194,
			0.7627916478879486,
			2.247625226481653
		]
	],
	[
		4.2742474916387955e1,
		[
			2.2954887758984688e-3,
			9.771042708806688e-3,
			4.6547138589664305e-2,
			0.13836198048303894,
			0.43913420976928186,
			1.0678773364700763e1,
			0.5551536486664275,
			0.13615086226727025,
			0.762791812251296,
			2.2476254768231785
		]
	],
	[
		4.2943143812709025e1,
		[
			2.2954179143176434e-3,
			9.771006474240673e-3,
			4.6547099863673e-2,
			0.138361945534472,
			0.4391341907621156,
			1.0678773811590451e1,
			0.5551536826948151,
			0.13615085138707783,
			0.7627919466971012,
			2.2476256815974036
		]
	],
	[
		4.31438127090301e1,
		[
			2.295359915788442e-3,
			9.770976817106147e-3,
			4.654706816736476e-2,
			0.13836191692989375,
			0.4391341752051894,
			1.0678774177358932e1,
			0.555153710546251,
			0.13615084248192266,
			0.7627920567377293,
			2.247625849200171
		]
	],
	[
		4.334448160535117e1,
		[
			2.2953124803521963e-3,
			9.7709525613352e-3,
			4.65470422438079e-2,
			0.1383618935349773,
			0.4391341624815912,
			1.0678774476511009e1,
			0.5551537333251941,
			0.13615083519865356,
			0.7627921467369372,
			2.247625986277897
		]
	],
	[
		4.354515050167224e1,
		[
			2.2952736441510524e-3,
			9.770932702722224e-3,
			4.654702101974961e-2,
			0.13836187438115877,
			0.4391341520645584,
			1.0678774721431822e1,
			0.5551537519747067,
			0.13615082923573152,
			0.762792220420776,
			2.247626098505715
		]
	],
	[
		4.374581939799331e1,
		[
			2.2952419116615275e-3,
			9.770916476542268e-3,
			4.654700367788367e-2,
			0.13836185873085394,
			0.43913414355295055,
			1.0678774921552957e1,
			0.5551537672129512,
			0.13615082436352477,
			0.7627922806267262,
			2.2476261902053816
		]
	],
	[
		4.394648829431438e1,
		[
			2.2952159215217094e-3,
			9.770903186671287e-3,
			4.6546989474222755e-2,
			0.138361845912647,
			0.4391341365816124,
			1.0678775085459915e1,
			0.5551537796936651,
			0.1361508203730012,
			0.7627923299377257,
			2.2476262653109558
		]
	],
	[
		4.414715719063545e1,
		[
			2.295194666163347e-3,
			9.770892317896962e-3,
			4.654697785812911e-2,
			0.1383618354296101,
			0.4391341308802834,
			1.0678775219506914e1,
			0.5551537899006924,
			0.1361508171094601,
			0.7627923702654258,
			2.247626326734074
		]
	],
	[
		4.4347826086956516e1,
		[
			2.295177281527394e-3,
			9.770883428388943e-3,
			4.654696835739269e-2,
			0.13836182685559417,
			0.43913412621719816,
			1.0678775329143177e1,
			0.5551537982489622,
			0.13615081444023014,
			0.7627924032492153,
			2.2476263769716844
		]
	],
	[
		4.454849498327759e1,
		[
			2.29516304428512e-3,
			9.770876148277985e-3,
			4.654696057671259e-2,
			0.13836181983385676,
			0.4391341223983387,
			1.0678775418930384e1,
			0.5551538050858233,
			0.1361508122542514,
			0.7627924302614637,
			2.2476264181140437
		]
	],
	[
		4.474916387959866e1,
		[
			2.2951514111924087e-3,
			9.770870199780068e-3,
			4.6546954219205405e-2,
			0.13836181409647308,
			0.4391341192779903,
			1.0678775492294504e1,
			0.555153810672147,
			0.13615081046811361,
			0.762792452332868,
			2.247626451731004
		]
	],
	[
		4.494983277591973e1,
		[
			2.2951418799235235e-3,
			9.770865326034661e-3,
			4.654694901034895e-2,
			0.13836180939569842,
			0.4391341167214151,
			1.0678775552403467e1,
			0.5551538152491546,
			0.13615080900468868,
			0.7627924704164926,
			2.2476264792741762
		]
	],
	[
		4.51505016722408e1,
		[
			2.2951340886818716e-3,
			9.770861342039527e-3,
			4.6546944752420494e-2,
			0.1383618055530964,
			0.4391341146315675,
			1.0678775601538941e1,
			0.5551538189905845,
			0.13615080780842703,
			0.7627924851987713,
			2.247626501789069
		]
	],
	[
		4.535117056856187e1,
		[
			2.2951277128516745e-3,
			9.770858081804779e-3,
			4.654694126801706e-2,
			0.13836180240856866,
			0.43913411292137616,
			1.0678775641748121e1,
			0.5551538220523199,
			0.13615080682948688,
			0.7627924972955968,
			2.247626520213747
		]
	],
	[
		4.555183946488294e1,
		[
			2.2951224936414993e-3,
			9.770855412999602e-3,
			4.6546938415708894e-2,
			0.13836179983447972,
			0.43913411152142534,
			1.0678775674663074e1,
			0.5551538245586352,
			0.13615080602813368,
			0.7627925071979731,
			2.24762653529606
		]
	],
	[
		4.575250836120401e1,
		[
			2.2951182281636395e-3,
			9.770853231878318e-3,
			4.654693608461735e-2,
			0.1383617977307674,
			0.43913411037729455,
			1.067877570156331e1,
			0.5551538266069591,
			0.13615080537321578,
			0.7627925152908381,
			2.247626547622305
		]
	],
	[
		4.595317725752508e1,
		[
			2.2951147332028743e-3,
			9.770851444755646e-3,
			4.654693417461453e-2,
			0.13836179600706977,
			0.43913410943983955,
			1.0678775723604282e1,
			0.5551538282852733,
			0.13615080483660236,
			0.7627925219218061,
			2.2476265577219348
		]
	],
	[
		4.6153846153846146e1,
		[
			2.29511187720699e-3,
			9.770849984362728e-3,
			4.654693261380749e-2,
			0.13836179459850673,
			0.4391341086737748,
			1.067877574161562e1,
			0.5551538296567502,
			0.13615080439809524,
			0.7627925273404692,
			2.2476265659751027
		]
	],
	[
		4.635451505016723e1,
		[
			2.2951095388208387e-3,
			9.77084878864587e-3,
			4.6546931335875064e-2,
			0.13836179344522614,
			0.4391341080465483,
			1.0678775756362652e1,
			0.5551538307796662,
			0.13615080403906155,
			0.7627925317770752,
			2.247626572732498
		]
	],
	[
		4.65551839464883e1,
		[
			2.295107625630899e-3,
			9.77084781034998e-3,
			4.654693029031298e-2,
			0.13836179250165026,
			0.43913410753337256,
			1.0678775768428185e1,
			0.5551538316983985,
			0.13615080374531197,
			0.7627925354069582,
			2.2476265782611753
		]
	],
	[
		4.675585284280937e1,
		[
			2.2951060614430085e-3,
			9.770847010513783e-3,
			4.654692943548144e-2,
			0.13836179173020047,
			0.4391341071138095,
			1.0678775778292737e1,
			0.5551538324495368,
			0.13615080350514797,
			0.7627925383746821,
			2.2476265827813164
		]
	],
	[
		4.695652173913044e1,
		[
			2.2951047800574553e-3,
			9.770846355286578e-3,
			4.654692873520161e-2,
			0.13836179109822733,
			0.4391341067701029,
			1.0678775786373794e1,
			0.5551538330648706,
			0.13615080330840534,
			0.7627925408058471,
			2.2476265864842246
		]
	],
	[
		4.715719063545151e1,
		[
			2.2951037330789514e-3,
			9.770845819921714e-3,
			4.654692816302619e-2,
			0.13836179058186282,
			0.43913410648927154,
			1.0678775792976564e1,
			0.5551538335676398,
			0.13615080314765315,
			0.7627925427922726,
			2.2476265895097503
		]
	],
	[
		4.7357859531772576e1,
		[
			2.2951028758826375e-3,
			9.770845381600557e-3,
			4.65469276945667e-2,
			0.13836179015909766,
			0.43913410625934524,
			1.0678775798382473e1,
			0.5551538339792738,
			0.1361508030160401,
			0.7627925444186254,
			2.2476265919868488
		]
	],
	[
		4.7558528428093645e1,
		[
			2.295102176885111e-3,
			9.770845024173358e-3,
			4.654692731256316e-2,
			0.13836178981435565,
			0.439134106071853,
			1.06787758027907e1,
			0.5551538343149394,
			0.13615080290871673,
			0.7627925457448288,
			2.24762659400679
		]
	],
	[
		4.7759197324414714e1,
		[
			2.2951016082226605e-3,
			9.770844733391959e-3,
			4.6546927001787974e-2,
			0.138361789533894,
			0.43913410591932034,
			1.067877580637697e1,
			0.5551538345880165,
			0.1361508028214048,
			0.7627925468237482,
			2.2476265956500927
		]
	],
	[
		4.795986622073579e1,
		[
			2.2951011419640732e-3,
			9.770844494974007e-3,
			4.654692674697691e-2,
			0.13836178930393772,
			0.4391341057942557,
			1.0678775809317427e1,
			0.5551538348119183,
			0.13615080274981595,
			0.7627925477083772,
			2.2476265969974714
		]
	],
	[
		4.816053511705686e1,
		[
			2.2951007585818584e-3,
			9.770844298934378e-3,
			4.654692653745762e-2,
			0.13836178911485542,
			0.43913410569142086,
			1.0678775811735228e1,
			0.5551538349960222,
			0.13615080269095192,
			0.7627925484357658,
			2.2476265981053576
		]
	],
	[
		4.836120401337793e1,
		[
			2.2951004471880587e-3,
			9.770844139705304e-3,
			4.654692636728042e-2,
			0.1383617889612776,
			0.43913410560789545,
			1.0678775813699033e1,
			0.5551538351455565,
			0.13615080264314072,
			0.762792549026571,
			2.2476265990052138
		]
	],
	[
		4.8561872909699e1,
		[
			2.2951001937098203e-3,
			9.770844010091206e-3,
			4.6546926228754115e-2,
			0.13836178883626316,
			0.43913410553990495,
			1.0678775815297593e1,
			0.5551538352672792,
			0.13615080260422208,
			0.7627925495074932,
			2.247626599737707
		]
	],
	[
		4.876254180602007e1,
		[
			2.2950999844679743e-3,
			9.770843903096793e-3,
			4.654692611440314e-2,
			0.13836178873306615,
			0.43913410548378007,
			1.0678775816617177e1,
			0.5551538353677592,
			0.13615080257209522,
			0.7627925499044867,
			2.2476266003423673
		]
	],
	[
		4.896321070234114e1,
		[
			2.295099813034329e-3,
			9.77084381543536e-3,
			4.6546926020714086e-2,
			0.13836178864851578,
			0.4391341054377962,
			1.0678775817698325e1,
			0.5551538354500835,
			0.1361508025457735,
			0.7627925502297468,
			2.247626600837771
		]
	],
	[
		4.9163879598662206e1,
		[
			2.2950996738813068e-3,
			9.770843744280722e-3,
			4.654692594466692e-2,
			0.13836178857988646,
			0.4391341054004714,
			1.0678775818575891e1,
			0.555153835516906,
			0.13615080252440803,
			0.7627925504937607,
			2.247626601239891
		]
	],
	[
		4.9364548494983275e1,
		[
			2.2950995602705193e-3,
			9.770843686186748e-3,
			4.654692588257836e-2,
			0.13836178852385395,
			0.4391341053699973,
			1.0678775819292378e1,
			0.555153835571463,
			0.13615080250696432,
			0.7627925507093141,
			2.2476266015682
		]
	],
	[
		4.956521739130435e1,
		[
			2.2950994662258584e-3,
			9.77084363809766e-3,
			4.654692583118303e-2,
			0.13836178847747171,
			0.4391341053447717,
			1.0678775819885471e1,
			0.5551538356166241,
			0.13615080249252487,
			0.7627925508877442,
			2.2476266018399675
		]
	],
	[
		4.976588628762542e1,
		[
			2.2950993895451965e-3,
			9.770843598887469e-3,
			4.654692578927677e-2,
			0.13836178843965308,
			0.4391341053242037,
			1.0678775820369058e1,
			0.555153835653447,
			0.1361508024807513,
			0.7627925510332298,
			2.2476266020615565
		]
	],
	[
		4.996655518394649e1,
		[
			2.295099327262795e-3,
			9.770843567039833e-3,
			4.654692575523933e-2,
			0.13836178840893565,
			0.43913410530749775,
			1.067877582076184e1,
			0.5551538356833556,
			0.1361508024711886,
			0.762792551151398,
			2.2476266022415383
		]
	],
	[
		5.016722408026756e1,
		[
			2.295099276197865e-3,
			9.770843540928054e-3,
			4.654692572733232e-2,
			0.1383617883837509,
			0.4391341052938005,
			1.0678775821083882e1,
			0.5551538357078774,
			0.1361508024633481,
			0.7627925512482827,
			2.2476266023891043
		]
	],
	[
		5.036789297658863e1,
		[
			2.295099234014164e-3,
			9.770843519357753e-3,
			4.654692570427876e-2,
			0.138361788362946,
			0.43913410528248553,
			1.0678775821349914e1,
			0.5551538357281345,
			0.13615080245687128,
			0.762792551328318,
			2.2476266025110054
		]
	],
	[
		5.05685618729097e1,
		[
			2.295099199740691e-3,
			9.770843501832438e-3,
			4.654692568554841e-2,
			0.13836178834604262,
			0.43913410527329244,
			1.067877582156606e1,
			0.5551538357445929,
			0.13615080245160904,
			0.7627925513933445,
			2.247626602610047
		]
	],
	[
		5.076923076923077e1,
		[
			2.29509917186721e-3,
			9.770843487579617e-3,
			4.654692567031549e-2,
			0.1383617883322954,
			0.439134105265816,
			1.0678775821741844e1,
			0.5551538357579779,
			0.13615080244732936,
			0.7627925514462286,
			2.247626602690595
		]
	],
	[
		5.0969899665551836e1,
		[
			2.2950991488921435e-3,
			9.770843475831237e-3,
			4.654692565775953e-2,
			0.13836178832096402,
			0.43913410525965335,
			1.0678775821886736e1,
			0.5551538357690109,
			0.13615080244380184,
			0.7627925514898191,
			2.2476266027569882
		]
	],
	[
		5.117056856187291e1,
		[
			2.295099130016909e-3,
			9.770843466179624e-3,
			4.6546925647444226e-2,
			0.13836178831165502,
			0.4391341052545905,
			1.0678775822005774e1,
			0.555153835778075,
			0.13615080244090372,
			0.7627925515256309,
			2.2476266028115326
		]
	],
	[
		5.137123745819398e1,
		[
			2.2950991146930555e-3,
			9.77084345834367e-3,
			4.654692563906937e-2,
			0.1383617883040973,
			0.43913410525048,
			1.0678775822102413e1,
			0.5551538357854336,
			0.13615080243855082,
			0.7627925515547049,
			2.247626602855816
		]
	],
	[
		5.157190635451505e1,
		[
			2.2950991021996048e-3,
			9.770843451955225e-3,
			4.654692563224172e-2,
			0.13836178829793555,
			0.4391341052471289,
			1.0678775822181205e1,
			0.5551538357914332,
			0.13615080243663258,
			0.7627925515784089,
			2.2476266028919194
		]
	],
	[
		5.177257525083612e1,
		[
			2.295099091866426e-3,
			9.770843446671451e-3,
			4.654692562659468e-2,
			0.1383617882928394,
			0.43913410524435714,
			1.067877582224637e1,
			0.5551538357963952,
			0.13615080243504607,
			0.7627925515980138,
			2.24762660292178
		]
	],
	[
		5.197324414715719e1,
		[
			2.2950990834256224e-3,
			9.770843442355348e-3,
			4.6546925621981705e-2,
			0.1383617882886763,
			0.4391341052420932,
			1.0678775822299603e1,
			0.5551538358004486,
			0.1361508024337501,
			0.7627925516140286,
			2.2476266029461716
		]
	],
	[
		5.217391304347826e1,
		[
			2.2950990765722157e-3,
			9.770843438850818e-3,
			4.654692561823626e-2,
			0.13836178828529633,
			0.43913410524025487,
			1.0678775822342823e1,
			0.5551538358037396,
			0.13615080243269795,
			0.7627925516270313,
			2.247626602965976
		]
	],
	[
		5.237458193979933e1,
		[
			2.295099070963702e-3,
			9.77084343598289e-3,
			4.654692561517115e-2,
			0.13836178828253032,
			0.4391341052387505,
			1.0678775822378194e1,
			0.555153835806433,
			0.13615080243183675,
			0.7627925516376723,
			2.2476266029821836
		]
	],
	[
		5.25752508361204e1,
		[
			2.29509906632408e-3,
			9.770843433610565e-3,
			4.6546925612635626e-2,
			0.13836178828024193,
			0.43913410523750596,
			1.0678775822407454e1,
			0.5551538358086608,
			0.13615080243112443,
			0.7627925516464751,
			2.2476266029955907
		]
	],
	[
		5.277591973244147e1,
		[
			2.295099062550432e-3,
			9.770843431680998e-3,
			4.65469256105735e-2,
			0.13836178827838097,
			0.43913410523649365,
			1.0678775822431252e1,
			0.5551538358104731,
			0.13615080243054511,
			0.7627925516536349,
			2.2476266030064957
		]
	],
	[
		5.297658862876254e1,
		[
			2.295099059483552e-3,
			9.770843430112697e-3,
			4.654692560889728e-2,
			0.1383617882768684,
			0.4391341052356712,
			1.0678775822450595e1,
			0.5551538358119459,
			0.13615080243007416,
			0.7627925516594538,
			2.247626603015359
		]
	],
	[
		5.317725752508361e1,
		[
			2.2950990569632346e-3,
			9.77084342882395e-3,
			4.654692560751994e-2,
			0.13836178827562517,
			0.4391341052349951,
			1.067877582246649e1,
			0.555153835813156,
			0.13615080242968713,
			0.7627925516642355,
			2.247626603022642
		]
	],
	[
		5.337792642140468e1,
		[
			2.2950990552993433e-3,
			9.770843427973075e-3,
			4.654692560661067e-2,
			0.13836178827480472,
			0.43913410523454877,
			1.0678775822476982e1,
			0.5551538358139552,
			0.13615080242943167,
			0.7627925516673923,
			2.24762660302745
		]
	],
	[
		5.357859531772575e1,
		[
			2.2950990545886896e-3,
			9.77084342760981e-3,
			4.654692560622231e-2,
			0.1383617882744541,
			0.43913410523435825,
			1.0678775822481464e1,
			0.5551538358142963,
			0.13615080242932265,
			0.7627925516687408,
			2.247626603029504
		]
	],
	[
		5.377926421404682e1,
		[
			2.295099054541727e-3,
			9.770843427585607e-3,
			4.6546925606196554e-2,
			0.13836178827443102,
			0.4391341052343456,
			1.067877582248176e1,
			0.5551538358143189,
			0.13615080242931543,
			0.7627925516688299,
			2.247626603029639
		]
	],
	[
		5.397993311036789e1,
		[
			2.295099054868799e-3,
			9.770843427753029e-3,
			4.65469256063753e-2,
			0.13836178827459222,
			0.4391341052344333,
			1.0678775822479697e1,
			0.5551538358141619,
			0.13615080242936572,
			0.7627925516682095,
			2.2476266030286944
		]
	],
	[
		5.418060200668896e1,
		[
			2.2950990552802475e-3,
			9.770843427963527e-3,
			4.654692560660001e-2,
			0.1383617882747954,
			0.43913410523454366,
			1.0678775822477103e1,
			0.5551538358139643,
			0.1361508024294289,
			0.7627925516674285,
			2.2476266030275047
		]
	],
	[
		5.4381270903010034e1,
		[
			2.295099055486527e-3,
			9.770843428068998e-3,
			4.654692560671281e-2,
			0.1383617882748971,
			0.43913410523459895,
			1.0678775822475801e1,
			0.5551538358138652,
			0.13615080242946054,
			0.7627925516670371,
			2.2476266030269088
		]
	],
	[
		5.45819397993311e1,
		[
			2.295099055203531e-3,
			9.770843427924225e-3,
			4.6546925606558265e-2,
			0.13836178827475765,
			0.43913410523452323,
			1.0678775822477586e1,
			0.5551538358140011,
			0.13615080242941713,
			0.7627925516675742,
			2.2476266030277268
		]
	],
	[
		5.478260869565217e1,
		[
			2.2950990552114137e-3,
			9.770843427928222e-3,
			4.6546925606562484e-2,
			0.13836178827476142,
			0.43913410523452523,
			1.0678775822477537e1,
			0.5551538358139974,
			0.13615080242941835,
			0.7627925516675593,
			2.247626603027704
		]
	],
	[
		5.498327759197324e1,
		[
			2.2950990560107742e-3,
			9.770843428337006e-3,
			4.654692560699947e-2,
			0.13836178827515555,
			0.4391341052347397,
			1.0678775822472495e1,
			0.5551538358136135,
			0.13615080242954103,
			0.7627925516660428,
			2.247626603025394
		]
	],
	[
		5.518394648829431e1,
		[
			2.2950990573008534e-3,
			9.7708434289967e-3,
			4.654692560770424e-2,
			0.1383617882757917,
			0.43913410523508567,
			1.067877582246436e1,
			0.5551538358129942,
			0.1361508024297391,
			0.7627925516635954,
			2.2476266030216667
		]
	],
	[
		5.538461538461538e1,
		[
			2.2950990587801146e-3,
			9.770843429753207e-3,
			4.6546925608512923e-2,
			0.13836178827652135,
			0.43913410523548246,
			1.067877582245503e1,
			0.5551538358122837,
			0.13615080242996624,
			0.7627925516607885,
			2.247626603017391
		]
	],
	[
		5.558528428093645e1,
		[
			2.2950990601480203e-3,
			9.770843430452647e-3,
			4.6546925609260326e-2,
			0.13836178827719592,
			0.4391341052358493,
			1.0678775822446404e1,
			0.5551538358116268,
			0.1361508024301763,
			0.7627925516581933,
			2.247626603013438
		]
	],
	[
		5.578595317725752e1,
		[
			2.2950990611033673e-3,
			9.770843430940923e-3,
			4.6546925609782575e-2,
			0.1383617882776671,
			0.43913410523610574,
			1.0678775822440379e1,
			0.5551538358111681,
			0.13615080243032296,
			0.7627925516563807,
			2.2476266030106773
		]
	],
	[
		5.5986622073578594e1,
		[
			2.2950990613482825e-3,
			9.770843431066156e-3,
			4.6546925609916245e-2,
			0.1383617882777881,
			0.43913410523617147,
			1.0678775822438835e1,
			0.5551538358110504,
			0.13615080243036048,
			0.762792551655916,
			2.24762660300997
		]
	],
	[
		5.6187290969899664e1,
		[
			2.2950990612947697e-3,
			9.770843431038845e-3,
			4.6546925609886936e-2,
			0.1383617882777617,
			0.43913410523615704,
			1.0678775822439173e1,
			0.5551538358110761,
			0.13615080243035227,
			0.7627925516560177,
			2.247626603010125
		]
	],
	[
		5.638795986622073e1,
		[
			2.295099061361383e-3,
			9.77084343107304e-3,
			4.654692560992357e-2,
			0.13836178827779455,
			0.439134105236175,
			1.0678775822438752e1,
			0.5551538358110442,
			0.1361508024303626,
			0.7627925516558911,
			2.2476266030099317
		]
	],
	[
		5.658862876254181e1,
		[
			2.295099061505268e-3,
			9.770843431146536e-3,
			4.6546925610001955e-2,
			0.13836178827786538,
			0.43913410523621366,
			1.0678775822437844e1,
			0.5551538358109751,
			0.13615080243038458,
			0.7627925516556182,
			2.2476266030095164
		]
	],
	[
		5.678929765886288e1,
		[
			2.2950990616827927e-3,
			9.770843431237353e-3,
			4.654692561009899e-2,
			0.1383617882779531,
			0.4391341052362612,
			1.0678775822436725e1,
			0.5551538358108898,
			0.1361508024304119,
			0.7627925516552814,
			2.2476266030090035
		]
	],
	[
		5.698996655518395e1,
		[
			2.2950990618505474e-3,
			9.770843431323062e-3,
			4.654692561019069e-2,
			0.1383617882780357,
			0.43913410523630625,
			1.0678775822435666e1,
			0.5551538358108092,
			0.13615080243043765,
			0.7627925516549632,
			2.2476266030085186
		]
	],
	[
		5.719063545150502e1,
		[
			2.2950990619651224e-3,
			9.770843431381682e-3,
			4.654692561025331e-2,
			0.1383617882780923,
			0.4391341052363369,
			1.0678775822434945e1,
			0.5551538358107542,
			0.1361508024304553,
			0.7627925516547458,
			2.2476266030081877
		]
	],
	[
		5.7391304347826086e1,
		[
			2.295099061983552e-3,
			9.770843431391008e-3,
			4.654692561026352e-2,
			0.13836178827810142,
			0.439134105236342,
			1.067877582243483e1,
			0.5551538358107454,
			0.13615080243045807,
			0.7627925516547107,
			2.2476266030081344
		]
	],
	[
		5.7591973244147155e1,
		[
			2.295099061923489e-3,
			9.770843431360365e-3,
			4.654692561023066e-2,
			0.13836178827807166,
			0.4391341052363258,
			1.0678775822435206e1,
			0.5551538358107742,
			0.13615080243044886,
			0.7627925516548248,
			2.2476266030083076
		]
	],
	[
		5.779264214046823e1,
		[
			2.2950990618307854e-3,
			9.77084343131307e-3,
			4.654692561017981e-2,
			0.13836178827802592,
			0.4391341052363009,
			1.0678775822435792e1,
			0.5551538358108188,
			0.13615080243043465,
			0.7627925516550005,
			2.247626603008576
		]
	],
	[
		5.79933110367893e1,
		[
			2.2950990617220945e-3,
			9.770843431257337e-3,
			4.6546925610120526e-2,
			0.1383617882779724,
			0.43913410523627183,
			1.0678775822436478e1,
			0.555153835810871,
			0.136150802430418,
			0.762792551655207,
			2.2476266030088903
		]
	],
	[
		5.819397993311037e1,
		[
			2.295099061613959e-3,
			9.770843431202048e-3,
			4.654692561006146e-2,
			0.13836178827791912,
			0.43913410523624274,
			1.067877582243716e1,
			0.5551538358109229,
			0.13615080243040134,
			0.7627925516554122,
			2.2476266030092025
		]
	],
	[
		5.839464882943144e1,
		[
			2.2950990615230316e-3,
			9.77084343115564e-3,
			4.6546925610011725e-2,
			0.13836178827787404,
			0.4391341052362183,
			1.0678775822437732e1,
			0.5551538358109666,
			0.13615080243038735,
			0.7627925516555847,
			2.247626603009465
		]
	],
	[
		5.859531772575251e1,
		[
			2.295099061465966e-3,
			9.770843431126552e-3,
			4.6546925609980416e-2,
			0.13836178827784607,
			0.439134105236203,
			1.0678775822438093e1,
			0.5551538358109939,
			0.13615080243037858,
			0.7627925516556928,
			2.24762660300963
		]
	],
	[
		5.879598662207358e1,
		[
			2.2950990614524214e-3,
			9.770843431119447e-3,
			4.654692560997309e-2,
			0.1383617882778394,
			0.43913410523619945,
			1.0678775822438176e1,
			0.5551538358110004,
			0.13615080243037658,
			0.7627925516557186,
			2.247626603009669
		]
	],
	[
		5.899665551839465e1,
		[
			2.295099061454642e-3,
			9.770843431120557e-3,
			4.65469256099742e-2,
			0.1383617882778403,
			0.4391341052361999,
			1.0678775822438164e1,
			0.5551538358109994,
			0.13615080243037692,
			0.7627925516557141,
			2.247626603009663
		]
	],
	[
		5.919732441471572e1,
		[
			2.2950990614641897e-3,
			9.770843431125664e-3,
			4.654692560997953e-2,
			0.13836178827784518,
			0.4391341052362028,
			1.0678775822438103e1,
			0.5551538358109949,
			0.13615080243037836,
			0.7627925516556961,
			2.247626603009635
		]
	],
	[
		5.939799331103679e1,
		[
			2.2950990614776234e-3,
			9.770843431132326e-3,
			4.6546925609986856e-2,
			0.13836178827785162,
			0.4391341052362061,
			1.0678775822438018e1,
			0.5551538358109884,
			0.13615080243038047,
			0.7627925516556706,
			2.2476266030095964
		]
	],
	[
		5.959866220735786e1,
		[
			2.295099061490946e-3,
			9.770843431139209e-3,
			4.654692560999418e-2,
			0.13836178827785828,
			0.4391341052362099,
			1.0678775822437935e1,
			0.555153835810982,
			0.13615080243038258,
			0.7627925516556453,
			2.2476266030095577
		]
	],
	[
		5.979933110367893e1,
		[
			2.295099061500605e-3,
			9.770843431144094e-3,
			4.654692560999929e-2,
			0.13836178827786316,
			0.4391341052362123,
			1.0678775822437872e1,
			0.5551538358109773,
			0.13615080243038402,
			0.7627925516556269,
			2.2476266030095298
		]
	],
	[
		6.0e1,
		[
			2.2950990615030475e-3,
			9.770843431145426e-3,
			4.654692561000062e-2,
			0.13836178827786427,
			0.439134105236213,
			1.0678775822437858e1,
			0.5551538358109761,
			0.13615080243038435,
			0.7627925516556222,
			2.2476266030095227
		]
	]
]

==> anc/sc_ii_n_on_4_lambda_1e12_tir_60_vertex_exp_error.json <==
[
	[
		3,
		0.10660552799957301,
		0.36345454944630806,
		0.6640651260880437
	],
	[
		4,
		2.8884546746621442e-2,
		2.508855656938591e-2,
		3.998015277040001e-2
	],
	[
		5,
		2.4346353018856348e-2,
		8.842201003068029e-2,
		0.17797910311554
	],
	[
		6,
		9.71643068401562e-3,
		3.080403953305444e-3,
		5.285442818173336e-2
	],
	[
		7,
		1.6600372399574126e-2,
		6.457126556935566e-2,
		0.12796526751903958
	],
	[
		8,
		3.936020705801679e-3,
		7.420814653961827e-3,
		4.6921822030469906e-2
	],
	[
		9,
		9.6932305148143e-3,
		3.822416388902394e-2,
		7.833807628365275e-2
	],
	[
		10,
		2.2950990615030475e-3,
		9.770843431145426e-3,
		4.654692561000062e-2
	],
	[
		11,
		1.4488036895833334e-2,
		7.05332416599953e-2,
		0.17230516654669525
	],
	[
		12,
		3.5186120676934385e-3,
		4.929424674172744e-2,
		0.19649736595453793
	],
	[
		13,
		7.12979740047337e-3,
		2.4209572494740428e-2,
		3.469358188182925e-2
	],
	[
		14,
		2.4387635712652678e-3,
		2.8871345009544802e-2,
		8.982009964577675e-2
	]
]

==> anc/sc_ii_n_on_4_n_400_xmax_10_lambda_1e12_tir_60_flow_errors.json <==
[
	[
		[
			0.0,
			2.9742932906479247
		],
		[
			0.2,
			2.9742932906462123
		],
		[
			0.4,
			2.9742932906424775
		],
		[
			0.6000000000000001,
			2.974293290636978
		],
		[
			0.8,
			2.974293290629972
		],
		[
			1.0,
			2.974293290621719
		],
		[
			1.2000000000000002,
			2.974293290612478
		],
		[
			1.4000000000000001,
			2.9742932906025072
		],
		[
			1.6,
			2.9742932905920645
		],
		[
			1.8,
			2.974293290581409
		],
		[
			2.0,
			2.9742932905707997
		],
		[
			2.2,
			2.9742932905604955
		],
		[
			2.4000000000000004,
			2.9742932905507535
		],
		[
			2.6,
			2.9742932905418344
		],
		[
			2.8000000000000003,
			2.9742932905286006
		],
		[
			3.0,
			2.9742932905004658
		],
		[
			3.2,
			2.9742932904600496
		],
		[
			3.4000000000000004,
			2.974293290410483
		],
		[
			3.6,
			2.9742932903548964
		],
		[
			3.8000000000000003,
			2.974293290296419
		],
		[
			4.0,
			2.9742932902381822
		],
		[
			4.2,
			2.974293290183316
		],
		[
			4.4,
			2.9742932901330743
		],
		[
			4.6000000000000005,
			2.974293290046709
		],
		[
			4.800000000000001,
			2.974293289920724
		],
		[
			5.0,
			2.9742932897741308
		],
		[
			5.2,
			2.9742932896259395
		],
		[
			5.4,
			2.974293289489239
		],
		[
			5.6000000000000005,
			2.9742932892713325
		],
		[
			5.800000000000001,
			2.9742932889793425
		],
		[
			6.0,
			2.974293288672699
		],
		[
			6.2,
			2.9742932883680826
		],
		[
			6.4,
			2.974293287904337
		],
		[
			6.6000000000000005,
			2.9742932873880648
		],
		[
			6.800000000000001,
			2.974293286820215
		],
		[
			7.0,
			2.97429328604205
		],
		[
			7.2,
			2.9742932852263
		],
		[
			7.4,
			2.9742932841250647
		],
		[
			7.6000000000000005,
			2.9742932828881186
		],
		[
			7.800000000000001,
			2.9742932812836376
		],
		[
			8.0,
			2.974293279631784
		],
		[
			8.200000000000001,
			2.9742932775547177
		],
		[
			8.4,
			2.974293275043635
		],
		[
			8.6,
			2.9742932720822326
		],
		[
			8.8,
			2.974293268397494
		],
		[
			9.0,
			2.9742932638920543
		],
		[
			9.200000000000001,
			2.974293258517548
		],
		[
			9.4,
			2.9742932518565106
		],
		[
			9.600000000000001,
			2.974293243812358
		],
		[
			9.8,
			2.974293233938302
		],
		[
			1.0e1,
			2.974293221835894
		],
		[
			1.0200000000000001e1,
			2.9742932072725186
		],
		[
			1.04e1,
			2.9742931894289564
		],
		[
			1.0600000000000001e1,
			2.974293167665007
		],
		[
			1.08e1,
			2.9742931411379927
		],
		[
			1.1e1,
			2.974293108741935
		],
		[
			1.1200000000000001e1,
			2.9742930692452774
		],
		[
			1.14e1,
			2.97429302106892
		],
		[
			1.1600000000000001e1,
			2.974292962266142
		],
		[
			1.18e1,
			2.9742928904263026
		],
		[
			1.2e1,
			2.9742928026464694
		],
		[
			1.2200000000000001e1,
			2.974292696085354
		],
		[
			1.24e1,
			2.974292565803731
		],
		[
			1.2600000000000001e1,
			2.9742924065127756
		],
		[
			1.28e1,
			2.9742922120103152
		],
		[
			1.3e1,
			2.974291974551239
		],
		[
			1.3200000000000001e1,
			2.9742916844794225
		],
		[
			1.34e1,
			2.974291330477583
		],
		[
			1.3600000000000001e1,
			2.9742908982660627
		],
		[
			1.38e1,
			2.974290370598408
		],
		[
			1.4e1,
			2.974289726445104
		],
		[
			1.4200000000000001e1,
			2.9742889402957697
		],
		[
			1.44e1,
			2.974287980797561
		],
		[
			1.4600000000000001e1,
			2.9742868099402395
		],
		[
			1.48e1,
			2.974285381563135
		],
		[
			1.5e1,
			2.974283639768628
		],
		[
			1.5200000000000001e1,
			2.9742815157425193
		],
		[
			1.54e1,
			2.9742789265683767
		],
		[
			1.5600000000000001e1,
			2.974275771896189
		],
		[
			1.58e1,
			2.9742719301900387
		],
		[
			1.6e1,
			2.974267254723441
		],
		[
			1.62e1,
			2.9742615687826834
		],
		[
			1.6400000000000002e1,
			2.974254660118362
		],
		[
			1.66e1,
			2.9742462750099885
		],
		[
			1.68e1,
			2.974236110196566
		],
		[
			1.7e1,
			2.9742238058406283
		],
		[
			1.72e1,
			2.9742089364503563
		],
		[
			1.7400000000000002e1,
			2.9741910013438604
		],
		[
			1.76e1,
			2.974169414217533
		],
		[
			1.78e1,
			2.974143490616484
		],
		[
			1.8e1,
			2.9741124336462397
		],
		[
			1.82e1,
			2.9740753156015893
		],
		[
			1.8400000000000002e1,
			2.97403105128537
		],
		[
			1.86e1,
			2.973978358884615
		],
		[
			1.88e1,
			2.9739157035170107
		],
		[
			1.9e1,
			2.973841215645274
		],
		[
			1.9200000000000003e1,
			2.9737525768211324
		],
		[
			1.9400000000000002e1,
			2.9736468766723805
		],
		[
			1.96e1,
			2.9735204505400725
		],
		[
			1.98e1,
			2.9733686927203253
		],
		[
			2.0e1,
			2.9731858735961083
		],
		[
			2.0200000000000003e1,
			2.9729649486181216
		],
		[
			2.0400000000000002e1,
			2.972697313863413
		],
		[
			2.06e1,
			2.972372481028769
		],
		[
			2.08e1,
			2.9719776826147477
		],
		[
			2.1e1,
			2.971497326790547
		],
		[
			2.1200000000000003e1,
			2.9709121698081384
		],
		[
			2.1400000000000002e1,
			2.9701988504228187
		],
		[
			2.16e1,
			2.969329052339221
		],
		[
			2.18e1,
			2.9682671920898134
		],
		[
			2.2e1,
			2.9669703769073887
		],
		[
			2.2200000000000003e1,
			2.9653857358981264
		],
		[
			2.2400000000000002e1,
			2.9634483657817414
		],
		[
			2.26e1,
			2.961078413001669
		],
		[
			2.28e1,
			2.958177573006826
		],
		[
			2.3e1,
			2.9546245668511415
		],
		[
			2.3200000000000003e1,
			2.9502694851532043
		],
		[
			2.3400000000000002e1,
			2.944926633423679
		],
		[
			2.36e1,
			2.938365315647487
		],
		[
			2.38e1,
			2.9302979977668504
		],
		[
			2.4e1,
			2.9203651490849656
		],
		[
			2.4200000000000003e1,
			2.908115301508856
		],
		[
			2.4400000000000002e1,
			2.8929798242901557
		],
		[
			2.46e1,
			2.8742383563569485
		],
		[
			2.48e1,
			2.8509772986777113
		],
		[
			2.5e1,
			2.822033975538498
		],
		[
			2.5200000000000003e1,
			2.7859321944339284
		],
		[
			2.5400000000000002e1,
			2.7408091181923133
		],
		[
			2.56e1,
			2.684352216536177
		],
		[
			2.58e1,
			2.613784938374832
		],
		[
			2.6e1,
			2.5259786270381843
		],
		[
			2.6200000000000003e1,
			2.4178110188252546
		],
		[
			2.6400000000000002e1,
			2.2868897539016437
		],
		[
			2.66e1,
			2.1326195068402263
		],
		[
			2.68e1,
			1.9572667336870981
		],
		[
			2.7e1,
			1.7663644353986923
		],
		[
			2.7200000000000003e1,
			1.5679480124695497
		],
		[
			2.7400000000000002e1,
			1.3708319916557279
		],
		[
			2.76e1,
			1.1827829962086573
		],
		[
			2.78e1,
			1.009279439889201
		],
		[
			2.8e1,
			0.854236058183022
		],
		[
			2.8200000000000003e1,
			0.7176661348334146
		],
		[
			2.8400000000000002e1,
			0.5996433665782417
		],
		[
			2.86e1,
			0.498903414402582
		],
		[
			2.88e1,
			0.4137137493807237
		],
		[
			2.9e1,
			0.34218177235122704
		],
		[
			2.9200000000000003e1,
			0.2824413132543644
		],
		[
			2.9400000000000002e1,
			0.2327553832147108
		],
		[
			2.96e1,
			0.19156454034199677
		],
		[
			2.98e1,
			0.15750202326093854
		],
		[
			3.0e1,
			0.12938980502037423
		],
		[
			3.0200000000000003e1,
			0.10622463262195792
		],
		[
			3.0400000000000002e1,
			8.715970595817613e-2
		],
		[
			3.06e1,
			7.148477112530893e-2
		],
		[
			3.08e1,
			5.8607379203093335e-2
		],
		[
			3.1e1,
			4.803495499539945e-2
		],
		[
			3.1200000000000003e1,
			3.935944808082292e-2
		],
		[
			3.1400000000000002e1,
			3.224348648875219e-2
		],
		[
			3.16e1,
			2.640869971219162e-2
		],
		[
			3.18e1,
			2.1625743429602884e-2
		],
		[
			3.2e1,
			1.7705871169467202e-2
		],
		[
			3.22e1,
			1.449394993020503e-2
		],
		[
			3.24e1,
			1.1862579210777824e-2
		],
		[
			3.26e1,
			9.706897350221011e-3
		],
		[
			3.2800000000000004e1,
			7.94123455672091e-3
		],
		[
			3.3e1,
			6.495109330221793e-3
		],
		[
			3.32e1,
			5.3107935908507375e-3
		],
		[
			3.34e1,
			4.3409304109609526e-3
		],
		[
			3.36e1,
			3.5466425309664817e-3
		],
		[
			3.3800000000000004e1,
			2.8962686325230136e-3
		],
		[
			3.4e1,
			2.363717961834433e-3
		],
		[
			3.42e1,
			1.927656264488431e-3
		],
		[
			3.44e1,
			1.5706044541019537e-3
		],
		[
			3.46e1,
			1.2782556756575358e-3
		],
		[
			3.4800000000000004e1,
			1.0388847764338793e-3
		],
		[
			3.5e1,
			8.428953414061358e-4
		],
		[
			3.52e1,
			6.824261936360099e-4
		],
		[
			3.54e1,
			5.510417369543053e-4
		],
		[
			3.56e1,
			4.434696641096858e-4
		],
		[
			3.5800000000000004e1,
			3.553955599805425e-4
		],
		[
			3.6e1,
			2.8328508182418055e-4
		],
		[
			3.62e1,
			2.2424505906160075e-4
		],
		[
			3.64e1,
			1.7590667462707987e-4
		],
		[
			3.66e1,
			1.3633009184221834e-4
		],
		[
			3.6800000000000004e1,
			1.0392730756070279e-4
		],
		[
			3.7e1,
			7.739797271177906e-5
		],
		[
			3.72e1,
			5.56774671923721e-5
		],
		[
			3.74e1,
			3.789413810351139e-5
		],
		[
			3.76e1,
			2.333376560925693e-5
		],
		[
			3.7800000000000004e1,
			1.1413021302919546e-5
		],
		[
			3.8e1,
			1.6536693266955282e-6
		],
		[
			3.82e1,
			6.336586348520967e-6
		],
		[
			3.8400000000000006e1,
			1.2878948159933401e-5
		],
		[
			3.86e1,
			1.823535769851503e-5
		],
		[
			3.8800000000000004e1,
			2.2620583344457046e-5
		],
		[
			3.9e1,
			2.6210865527342975e-5
		],
		[
			3.92e1,
			2.915053712015947e-5
		],
		[
			3.9400000000000006e1,
			3.155734848214742e-5
		],
		[
			3.96e1,
			3.352790401689454e-5
		],
		[
			3.9800000000000004e1,
			3.514121050796071e-5
		],
		[
			4.0e1,
			3.646192343587096e-5
		],
		[
			4.02e1,
			3.7543288497143834e-5
		],
		[
			4.0400000000000006e1,
			3.842863025638188e-5
		],
		[
			4.06e1,
			3.915345260208092e-5
		],
		[
			4.0800000000000004e1,
			3.9746945136087675e-5
		],
		[
			4.1e1,
			4.023278446751988e-5
		],
		[
			4.12e1,
			4.0630634345673045e-5
		],
		[
			4.1400000000000006e1,
			4.095628633615789e-5
		],
		[
			4.16e1,
			4.122298574937844e-5
		],
		[
			4.1800000000000004e1,
			4.144126708705009e-5
		],
		[
			4.2e1,
			4.1620048867985204e-5
		],
		[
			4.22e1,
			4.176636141561829e-5
		],
		[
			4.2400000000000006e1,
			4.18862070268311e-5
		],
		[
			4.26e1,
			4.1984279996798435e-5
		],
		[
			4.2800000000000004e1,
			4.206463594003118e-5
		],
		[
			4.3e1,
			4.2130352490010736e-5
		],
		[
			4.32e1,
			4.218412110490455e-5
		],
		[
			4.3400000000000006e1,
			4.222822183375108e-5
		],
		[
			4.36e1,
			4.2264262520630425e-5
		],
		[
			4.3800000000000004e1,
			4.2293791822300975e-5
		],
		[
			4.4e1,
			4.231798517828622e-5
		],
		[
			4.42e1,
			4.2337755890464734e-5
		],
		[
			4.4400000000000006e1,
			4.235397411300745e-5
		],
		[
			4.46e1,
			4.236724462036712e-5
		],
		[
			4.4800000000000004e1,
			4.237809699225714e-5
		],
		[
			4.5e1,
			4.238700087588754e-5
		],
		[
			4.52e1,
			4.239427896091108e-5
		],
		[
			4.5400000000000006e1,
			4.240023862700504e-5
		],
		[
			4.56e1,
			4.24051242808865e-5
		],
		[
			4.5800000000000004e1,
			4.240911654518342e-5
		],
		[
			4.6e1,
			4.241238990143614e-5
		],
		[
			4.62e1,
			4.24150698763448e-5
		],
		[
			4.6400000000000006e1,
			4.2417260593063943e-5
		],
		[
			4.66e1,
			4.2419058114750996e-5
		],
		[
			4.6800000000000004e1,
			4.242052796699092e-5
		],
		[
			4.7e1,
			4.2421730670261226e-5
		],
		[
			4.72e1,
			4.242271122567587e-5
		],
		[
			4.7400000000000006e1,
			4.242350403682593e-5
		],
		[
			4.76e1,
			4.2424146392772144e-5
		],
		[
			4.7800000000000004e1,
			4.242467558301932e-5
		],
		[
			4.8e1,
			4.242511514496172e-5
		],
		[
			4.82e1,
			4.242546685961912e-5
		],
		[
			4.8400000000000006e1,
			4.242574906276886e-5
		],
		[
			4.86e1,
			4.242598054071678e-5
		],
		[
			4.8800000000000004e1,
			4.242617718053232e-5
		],
		[
			4.9e1,
			4.242633630635595e-5
		],
		[
			4.92e1,
			4.242646348529e-5
		],
		[
			4.9400000000000006e1,
			4.242656674668943e-5
		],
		[
			4.96e1,
			4.242665399334378e-5
		],
		[
			4.9800000000000004e1,
			4.242672616028287e-5
		],
		[
			5.0e1,
			4.242678381194409e-5
		],
		[
			5.02e1,
			4.2426830282105144e-5
		],
		[
			5.0400000000000006e1,
			4.242686890432168e-5
		],
		[
			5.06e1,
			4.242690152533868e-5
		],
		[
			5.0800000000000004e1,
			4.242692761868838e-5
		],
		[
			5.1e1,
			4.2426948540619236e-5
		],
		[
			5.12e1,
			4.242696570133653e-5
		],
		[
			5.1400000000000006e1,
			4.242698030010317e-5
		],
		[
			5.16e1,
			4.2426992127531094e-5
		],
		[
			5.1800000000000004e1,
			4.242700158396673e-5
		],
		[
			5.2e1,
			4.242700926049281e-5
		],
		[
			5.22e1,
			4.2427015740864604e-5
		],
		[
			5.2400000000000006e1,
			4.242702110057728e-5
		],
		[
			5.26e1,
			4.242702538004295e-5
		],
		[
			5.2800000000000004e1,
			4.242702882883975e-5
		],
		[
			5.3e1,
			4.242703169499151e-5
		],
		[
			5.32e1,
			4.242703411794224e-5
		],
		[
			5.3400000000000006e1,
			4.242703605661369e-5
		],
		[
			5.36e1,
			4.2427037611147966e-5
		],
		[
			5.3800000000000004e1,
			4.242703888590604e-5
		],
		[
			5.4e1,
			4.2427039734116434e-5
		],
		[
			5.42e1,
			4.242703878531984e-5
		],
		[
			5.4400000000000006e1,
			4.242703621382127e-5
		],
		[
			5.46e1,
			4.242703249723867e-5
		],
		[
			5.4800000000000004e1,
			4.242702811163568e-5
		],
		[
			5.5e1,
			4.242702353418615e-5
		],
		[
			5.52e1,
			4.242701924228598e-5
		],
		[
			5.5400000000000006e1,
			4.242701571266494e-5
		],
		[
			5.56e1,
			4.242701342227484e-5
		],
		[
			5.5800000000000004e1,
			4.2427012806323106e-5
		],
		[
			5.6e1,
			4.242701119250292e-5
		],
		[
			5.62e1,
			4.242700722745241e-5
		],
		[
			5.6400000000000006e1,
			4.242700156953383e-5
		],
		[
			5.66e1,
			4.242699487666535e-5
		],
		[
			5.6800000000000004e1,
			4.24269878056549e-5
		],
		[
			5.7e1,
			4.2426981014642706e-5
		],
		[
			5.72e1,
			4.2426975161768965e-5
		],
		[
			5.7400000000000006e1,
			4.2426970904063666e-5
		],
		[
			5.76e1,
			4.242696889900088e-5
		],
		[
			5.7800000000000004e1,
			4.242696983802752e-5
		],
		[
			5.8e1,
			4.2426973459130934e-5
		],
		[
			5.82e1,
			4.2426978536180826e-5
		],
		[
			5.8400000000000006e1,
			4.242698382461718e-5
		],
		[
			5.86e1,
			4.242698807899181e-5
		],
		[
			5.8800000000000004e1,
			4.242699005430062e-5
		],
		[
			5.9e1,
			4.2426989349309e-5
		],
		[
			5.92e1,
			4.242698717438209e-5
		],
		[
			5.9400000000000006e1,
			4.24269842478342e-5
		],
		[
			5.96e1,
			4.2426981279763964e-5
		],
		[
			5.9800000000000004e1,
			4.24269789796039e-5
		],
		[
			6.0e1,
			4.2426978056786524e-5
		]
	],
	[
		[
			0.0,
			4.481994075495662
		],
		[
			0.2,
			4.481994070972384
		],
		[
			0.4,
			4.481994061495729
		],
		[
			0.6000000000000001,
			4.481994047684265
		],
		[
			0.8,
			4.481994030173475
		],
		[
			1.0,
			4.481994009598838
		],
		[
			1.2000000000000002,
			4.4819939865982565
		],
		[
			1.4000000000000001,
			4.48199396180721
		],
		[
			1.6,
			4.481993935858765
		],
		[
			1.8,
			4.4819939093811545
		],
		[
			2.0,
			4.481993883024358
		],
		[
			2.2,
			4.481993857411776
		],
		[
			2.4000000000000004,
			4.481993833183723
		],
		[
			2.6,
			4.481993810970849
		],
		[
			2.8000000000000003,
			4.481993776891617
		],
		[
			3.0,
			4.481993702441157
		],
		[
			3.2,
			4.4819935947233365
		],
		[
			3.4000000000000004,
			4.481993462221718
		],
		[
			3.6,
			4.481993313407783
		],
		[
			3.8000000000000003,
			4.481993156769931
		],
		[
			4.0,
			4.481993000782058
		],
		[
			4.2,
			4.481992853922896
		],
		[
			4.4,
			4.481992719688804
		],
		[
			4.6000000000000005,
			4.481992489977771
		],
		[
			4.800000000000001,
			4.481992155388048
		],
		[
			5.0,
			4.481991766236277
		],
		[
			5.2,
			4.4819913728560135
		],
		[
			5.4,
			4.481991009804912
		],
		[
			5.6000000000000005,
			4.481990430071368
		],
		[
			5.800000000000001,
			4.481989652794745
		],
		[
			6.0,
			4.48198883644202
		],
		[
			6.2,
			4.481988025963276
		],
		[
			6.4,
			4.481986793599397
		],
		[
			6.6000000000000005,
			4.481985421932067
		],
		[
			6.800000000000001,
			4.481983915090711
		],
		[
			7.0,
			4.4819818538239415
		],
		[
			7.2,
			4.481979692460303
		],
		[
			7.4,
			4.481976774578314
		],
		[
			7.6000000000000005,
			4.4819734954864305
		],
		[
			7.800000000000001,
			4.481969239395359
		],
		[
			8.0,
			4.481964858295557
		],
		[
			8.200000000000001,
			4.481959349439943
		],
		[
			8.4,
			4.481952689450995
		],
		[
			8.6,
			4.481944835096607
		],
		[
			8.8,
			4.481935062454066
		],
		[
			9.0,
			4.481923113338878
		],
		[
			9.200000000000001,
			4.481908859630144
		],
		[
			9.4,
			4.481891195369324
		],
		[
			9.600000000000001,
			4.481869864698807
		],
		[
			9.8,
			4.481843682584833
		],
		[
			1.0e1,
			4.481811592211191
		],
		[
			1.0200000000000001e1,
			4.4817729769912145
		],
		[
			1.04e1,
			4.481725665446712
		],
		[
			1.0600000000000001e1,
			4.481667961546333
		],
		[
			1.08e1,
			4.481597633006166
		],
		[
			1.1e1,
			4.481511750563536
		],
		[
			1.1200000000000001e1,
			4.481407052489957
		],
		[
			1.14e1,
			4.481279357222139
		],
		[
			1.1600000000000001e1,
			4.481123513364293
		],
		[
			1.18e1,
			4.4809331426054655
		],
		[
			1.2e1,
			4.4807005703867615
		],
		[
			1.2200000000000001e1,
			4.4804182916949165
		],
		[
			1.24e1,
			4.480073265429557
		],
		[
			1.2600000000000001e1,
			4.479651542253659
		],
		[
			1.28e1,
			4.479136784447263
		],
		[
			1.3e1,
			4.478508619264914
		],
		[
			1.3200000000000001e1,
			4.477741698702614
		],
		[
			1.34e1,
			4.476806372371759
		],
		[
			1.3600000000000001e1,
			4.475665339613309
		],
		[
			1.38e1,
			4.474273695206586
		],
		[
			1.4e1,
			4.472576907625613
		],
		[
			1.4200000000000001e1,
			4.470509153692124
		],
		[
			1.44e1,
			4.4679900448357435
		],
		[
			1.4600000000000001e1,
			4.464922860202767
		],
		[
			1.48e1,
			4.46119121340817
		],
		[
			1.5e1,
			4.456655763302586
		],
		[
			1.5200000000000001e1,
			4.451147463063528
		],
		[
			1.54e1,
			4.444466163060453
		],
		[
			1.5600000000000001e1,
			4.436374891275256
		],
		[
			1.58e1,
			4.426594431319215
		],
		[
			1.6e1,
			4.414799143832062
		],
		[
			1.62e1,
			4.400613625207103
		],
		[
			1.6400000000000002e1,
			4.383611454812174
		],
		[
			1.66e1,
			4.363317903218149
		],
		[
			1.68e1,
			4.339217554046661
		],
		[
			1.7e1,
			4.310771438238942
		],
		[
			1.72e1,
			4.27744533443906
		],
		[
			1.7400000000000002e1,
			4.238753089684965
		],
		[
			1.76e1,
			4.194320012363498
		],
		[
			1.78e1,
			4.1439651620558795
		],
		[
			1.8e1,
			4.0878013916014995
		],
		[
			1.82e1,
			4.026342164264707
		],
		[
			1.8400000000000002e1,
			3.960599510637226
		],
		[
			1.86e1,
			3.892138153395246
		],
		[
			1.88e1,
			3.823039413007499
		],
		[
			1.9e1,
			3.7557451353817646
		],
		[
			1.9200000000000003e1,
			3.692748487980059
		],
		[
			1.9400000000000002e1,
			3.6361794713828557
		],
		[
			1.96e1,
			3.587395231460623
		],
		[
			1.98e1,
			3.5467172775592832
		],
		[
			2.0e1,
			3.5134933523257077
		],
		[
			2.0200000000000003e1,
			3.4864992523585894
		],
		[
			2.0400000000000002e1,
			3.4643997300472904
		],
		[
			2.06e1,
			3.446053235225378
		],
		[
			2.08e1,
			3.430881692253635
		],
		[
			2.1e1,
			3.418635486733832
		],
		[
			2.1200000000000003e1,
			3.4077213264521315
		],
		[
			2.1400000000000002e1,
			3.3982695208221134
		],
		[
			2.16e1,
			3.3930776780694814
		],
		[
			2.18e1,
			3.3876164795595534
		],
		[
			2.2e1,
			3.3833410098633623
		],
		[
			2.2200000000000003e1,
			3.379887090665753
		],
		[
			2.2400000000000002e1,
			3.3772367832332613
		],
		[
			2.26e1,
			3.3750678860689343
		],
		[
			2.28e1,
			3.3733426347471926
		],
		[
			2.3e1,
			3.371906819775627
		],
		[
			2.3200000000000003e1,
			3.3705065105623504
		],
		[
			2.3400000000000002e1,
			3.369150145295725
		],
		[
			2.36e1,
			3.3677661016594964
		],
		[
			2.38e1,
			3.3658688324509285
		],
		[
			2.4e1,
			3.36334230873032
		],
		[
			2.4200000000000003e1,
			3.358908663435815
		],
		[
			2.4400000000000002e1,
			3.354928448707846
		],
		[
			2.46e1,
			3.3464297872628412
		],
		[
			2.48e1,
			3.3356940830326263
		],
		[
			2.5e1,
			3.3175840994657184
		],
		[
			2.5200000000000003e1,
			3.2909947878696775
		],
		[
			2.5400000000000002e1,
			3.251198126766381
		],
		[
			2.56e1,
			3.1906220461388024
		],
		[
			2.58e1,
			3.1003943015742212
		],
		[
			2.6e1,
			2.9697671142449114
		],
		[
			2.6200000000000003e1,
			2.786857248211162
		],
		[
			2.6400000000000002e1,
			2.5450095119984426
		],
		[
			2.66e1,
			2.247873235562369
		],
		[
			2.68e1,
			1.9129982307684368
		],
		[
			2.7e1,
			1.568326076931331
		],
		[
			2.7200000000000003e1,
			1.242494451927047
		],
		[
			2.7400000000000002e1,
			0.9556174192077203
		],
		[
			2.76e1,
			0.7161842957088485
		],
		[
			2.78e1,
			0.5339540621262271
		],
		[
			2.8e1,
			0.7174956192237252
		],
		[
			2.8200000000000003e1,
			0.5678725465776577
		],
		[
			2.8400000000000002e1,
			0.4508870741322202
		],
		[
			2.86e1,
			0.3593760112023636
		],
		[
			2.88e1,
			0.2875367445668726
		],
		[
			2.9e1,
			0.23087801818575726
		],
		[
			2.9200000000000003e1,
			0.18597352094923925
		],
		[
			2.9400000000000002e1,
			0.15021821871764018
		],
		[
			2.96e1,
			0.12161587444170419
		],
		[
			2.98e1,
			9.868047188996543e-2
		],
		[
			3.0e1,
			8.02103936320624e-2
		],
		[
			3.0200000000000003e1,
			6.517364640758716e-2
		],
		[
			3.0400000000000002e1,
			5.3206171879416786e-2
		],
		[
			3.06e1,
			4.3248928134280495e-2
		],
		[
			3.08e1,
			3.5438900427928965e-2
		],
		[
			3.1e1,
			2.8959761707453735e-2
		],
		[
			3.1200000000000003e1,
			2.368660613388629e-2
		],
		[
			3.1400000000000002e1,
			1.938802429974551e-2
		],
		[
			3.16e1,
			1.588117777190612e-2
		],
		[
			3.18e1,
			1.3017881881450588e-2
		],
		[
			3.2e1,
			1.0558711003449295e-2
		],
		[
			3.22e1,
			8.66588913220201e-3
		],
		[
			3.24e1,
			7.77349427659102e-3
		],
		[
			3.26e1,
			5.970833747533044e-3
		],
		[
			3.2800000000000004e1,
			4.88709737999371e-3
		],
		[
			3.3e1,
			4.025984131215354e-3
		],
		[
			3.32e1,
			3.5265260973100787e-3
		],
		[
			3.34e1,
			3.1934755673102e-3
		],
		[
			3.36e1,
			2.291450901586778e-3
		],
		[
			3.3800000000000004e1,
			1.9035098514468274e-3
		],
		[
			3.4e1,
			1.5949173655436244e-3
		],
		[
			3.42e1,
			1.3521000488125878e-3
		],
		[
			3.44e1,
			1.1310191276434622e-3
		],
		[
			3.46e1,
			9.586069713602985e-4
		],
		[
			3.4800000000000004e1,
			8.17829890038535e-4
		],
		[
			3.5e1,
			7.026148517474962e-4
		],
		[
			3.52e1,
			6.08296673282549e-4
		],
		[
			3.54e1,
			5.310822448187924e-4
		],
		[
			3.56e1,
			4.6786816832833367e-4
		],
		[
			3.5800000000000004e1,
			4.1611596268942286e-4
		],
		[
			3.6e1,
			3.737466135473877e-4
		],
		[
			3.62e1,
			3.390586952032315e-4
		],
		[
			3.64e1,
			3.106594800201812e-4
		],
		[
			3.66e1,
			2.874089157296478e-4
		],
		[
			3.6800000000000004e1,
			2.683733415658196e-4
		],
		[
			3.7e1,
			2.527884986207596e-4
		],
		[
			3.72e1,
			2.400288998556377e-4
		],
		[
			3.74e1,
			2.295823020879162e-4
		],
		[
			3.76e1,
			2.2102909752863553e-4
		],
		[
			3.7800000000000004e1,
			2.140265753327597e-4
		],
		[
			3.8e1,
			2.0829374493813724e-4
		],
		[
			3.82e1,
			2.0360011364539687e-4
		],
		[
			3.8400000000000006e1,
			1.9975705928598764e-4
		],
		[
			3.86e1,
			1.9661066232368185e-4
		],
		[
			3.8800000000000004e1,
			1.9403475421286842e-4
		],
		[
			3.9e1,
			1.919258117970557e-4
		],
		[
			3.92e1,
			1.9019904293227086e-4
		],
		[
			3.9400000000000006e1,
			1.8878528035770614e-4
		],
		[
			3.96e1,
			1.8762777649783402e-4
		],
		[
			3.9800000000000004e1,
			1.8668011942191143e-4
		],
		[
			4.0e1,
			1.8590433364451542e-4
		],
		[
			4.02e1,
			1.8526914402783312e-4
		],
		[
			4.0400000000000006e1,
			1.847490962567644e-4
		],
		[
			4.06e1,
			1.8432333782336663e-4
		],
		[
			4.0800000000000004e1,
			1.8397472037912088e-4
		],
		[
			4.1e1,
			1.8368934064150189e-4
		],
		[
			4.12e1,
			1.8345564516142332e-4
		],
		[
			4.1400000000000006e1,
			1.8326435904270078e-4
		],
		[
			4.16e1,
			1.8310770306784185e-4
		],
		[
			4.1800000000000004e1,
			1.8297948430801014e-4
		],
		[
			4.2e1,
			1.8287446668119323e-4
		],
		[
			4.22e1,
			1.827885243870231e-4
		],
		[
			4.2400000000000006e1,
			1.8271812723913428e-4
		],
		[
			4.26e1,
			1.8266052067628102e-4
		],
		[
			4.2800000000000004e1,
			1.8261332224511762e-4
		],
		[
			4.3e1,
			1.825747185266735e-4
		],
		[
			4.32e1,
			1.8254313531351762e-4
		],
		[
			4.3400000000000006e1,
			1.8251723036155632e-4
		],
		[
			4.36e1,
			1.8249606011266906e-4
		],
		[
			4.3800000000000004e1,
			1.8247871483723088e-4
		],
		[
			4.4e1,
			1.8246450468684117e-4
		],
		[
			4.42e1,
			1.8245289203888682e-4
		],
		[
			4.4400000000000006e1,
			1.82443365849716e-4
		],
		[
			4.46e1,
			1.824355721342652e-4
		],
		[
			4.4800000000000004e1,
			1.8242919556787918e-4
		],
		[
			4.5e1,
			1.8242396552703433e-4
		],
		[
			4.52e1,
			1.8241969112531287e-4
		],
		[
			4.5400000000000006e1,
			1.8241618993375397e-4
		],
		[
			4.56e1,
			1.8241332180779501e-4
		],
		[
			4.5800000000000004e1,
			1.8241097559879016e-4
		],
		[
			4.6e1,
			1.8240905103050764e-4
		],
		[
			4.62e1,
			1.824074816558774e-4
		],
		[
			4.6400000000000006e1,
			1.82406193778073e-4
		],
		[
			4.66e1,
			1.8240513786316193e-4
		],
		[
			4.6800000000000004e1,
			1.82404275250736e-4
		],
		[
			4.7e1,
			1.8240356969645433e-4
		],
		[
			4.72e1,
			1.8240299220506628e-4
		],
		[
			4.7400000000000006e1,
			1.8240252586299022e-4
		],
		[
			4.76e1,
			1.8240214771481078e-4
		],
		[
			4.7800000000000004e1,
			1.824018372227343e-4
		],
		[
			4.8e1,
			1.8240157988880235e-4
		],
		[
			4.82e1,
			1.8240137208858087e-4
		],
		[
			4.8400000000000006e1,
			1.824012065732017e-4
		],
		[
			4.86e1,
			1.8240106884537255e-4
		],
		[
			4.8800000000000004e1,
			1.8240095527999323e-4
		],
		[
			4.9e1,
			1.8240085862886168e-4
		],
		[
			4.92e1,
			1.82400786140402e-4
		],
		[
			4.9400000000000006e1,
			1.8240072573316723e-4
		],
		[
			4.96e1,
			1.8240067378338942e-4
		],
		[
			4.9800000000000004e1,
			1.8240063149832508e-4
		],
		[
			5.0e1,
			1.824005976702736e-4
		],
		[
			5.02e1,
			1.8240057109131236e-4
		],
		[
			5.0400000000000006e1,
			1.8240054692841845e-4
		],
		[
			5.06e1,
			1.8240052759832537e-4
		],
		[
			5.0800000000000004e1,
			1.8240051551687841e-4
		],
		[
			5.1e1,
			1.8240050101914207e-4
		],
		[
			5.12e1,
			1.824004925621292e-4
		],
		[
			5.1400000000000006e1,
			1.8240048289697164e-4
		],
		[
			5.16e1,
			1.8240047564810347e-4
		],
		[
			5.1800000000000004e1,
			1.824004683992353e-4
		],
		[
			5.2e1,
			1.824004671910906e-4
		],
		[
			5.22e1,
			1.8240046235873386e-4
		],
		[
			5.2400000000000006e1,
			1.8240045873429978e-4
		],
		[
			5.26e1,
			1.824004551098657e-4
		],
		[
			5.2800000000000004e1,
			1.824004551098657e-4
		],
		[
			5.3e1,
			1.824004514854316e-4
		],
		[
			5.32e1,
			1.824004502772869e-4
		],
		[
			5.3400000000000006e1,
			1.824004514854316e-4
		],
		[
			5.36e1,
			1.824004502772869e-4
		],
		[
			5.3800000000000004e1,
			1.824004490691422e-4
		],
		[
			5.4e1,
			1.824004490691422e-4
		],
		[
			5.42e1,
			1.824004490691422e-4
		],
		[
			5.4400000000000006e1,
			1.8240045269335425e-4
		],
		[
			5.46e1,
			1.824004514854316e-4
		],
		[
			5.4800000000000004e1,
			1.824004551098657e-4
		],
		[
			5.5e1,
			1.8240045631801038e-4
		],
		[
			5.52e1,
			1.8240045994222243e-4
		],
		[
			5.5400000000000006e1,
			1.8240046235873386e-4
		],
		[
			5.56e1,
			1.8240046477502325e-4
		],
		[
			5.5800000000000004e1,
			1.8240046477502325e-4
		],
		[
			5.6e1,
			1.8240046356687856e-4
		],
		[
			5.62e1,
			1.824004683992353e-4
		],
		[
			5.6400000000000006e1,
			1.824004683992353e-4
		],
		[
			5.66e1,
			1.8240047323181408e-4
		],
		[
			5.6800000000000004e1,
			1.824004792727596e-4
		],
		[
			5.7e1,
			1.8240048168882694e-4
		],
		[
			5.72e1,
			1.8240048531326103e-4
		],
		[
			5.7400000000000006e1,
			1.8240048772955042e-4
		],
		[
			5.76e1,
			1.8240048893769512e-4
		],
		[
			5.7800000000000004e1,
			1.8240048772955042e-4
		],
		[
			5.8e1,
			1.8240048410511633e-4
		],
		[
			5.82e1,
			1.8240048289697164e-4
		],
		[
			5.8400000000000006e1,
			1.8240048168882694e-4
		],
		[
			5.86e1,
			1.824004780646149e-4
		],
		[
			5.8800000000000004e1,
			1.8240047685624816e-4
		],
		[
			5.9e1,
			1.8240047685624816e-4
		],
		[
			5.92e1,
			1.824004780646149e-4
		],
		[
			5.9400000000000006e1,
			1.8240048048068225e-4
		],
		[
			5.96e1,
			1.8240048168882694e-4
		],
		[
			5.9800000000000004e1,
			1.8240048289697164e-4
		],
		[
			6.0e1,
			1.8240048289697164e-4
		]
	],
	[
		[
			0.0,
			1.0000000050070301
		],
		[
			0.2,
			0.9999889244491907
		],
		[
			0.4,
			0.9999656217306254
		],
		[
			0.6000000000000001,
			0.9999316139814858
		],
		[
			0.8,
			0.9998884684022256
		],
		[
			1.0,
			0.9998377521932982
		],
		[
			1.2000000000000002,
			0.9997810625973385
		],
		[
			1.4000000000000001,
			0.9997199367726188
		],
		[
			1.6,
			0.9996559569406833
		],
		[
			1.8,
			0.999590670273865
		],
		[
			2.0,
			0.9995256740147982
		],
		[
			2.2,
			0.9994625303569067
		],
		[
			2.4000000000000004,
			0.9994027914795532
		],
		[
			2.6,
			0.999348034597252
		],
		[
			2.8000000000000003,
			0.9992639415249907
		],
		[
			3.0,
			0.9990800282985999
		],
		[
			3.2,
			0.9988138695940928
		],
		[
			3.4000000000000004,
			0.9984864298469296
		],
		[
			3.6,
			0.9981186584714804
		],
		[
			3.8000000000000003,
			0.9977315499453867
		],
		[
			4.0,
			0.9973460386619278
		],
		[
			4.2,
			0.996983109084685
		],
		[
			4.4,
			0.9966513783126378
		],
		[
			4.6000000000000005,
			0.9960835360243324
		],
		[
			4.800000000000001,
			0.9952563095433847
		],
		[
			5.0,
			0.9942941486054931
		],
		[
			5.2,
			0.9933215279815073
		],
		[
			5.4,
			0.9924240078035379
		],
		[
			5.6000000000000005,
			0.9909921874325939
		],
		[
			5.800000000000001,
			0.9890731329525844
		],
		[
			6.0,
			0.9870577031552253
		],
		[
			6.2,
			0.9850567186400022
		],
		[
			6.4,
			0.982014922756457
		],
		[
			6.6000000000000005,
			0.9786294743619509
		],
		[
			6.800000000000001,
			0.9749117794712867
		],
		[
			7.0,
			0.9698289077816821
		],
		[
			7.2,
			0.9644987639054964
		],
		[
			7.4,
			0.957302805301451
		],
		[
			7.6000000000000005,
			0.9492151246604114
		],
		[
			7.800000000000001,
			0.9387163086250604
		],
		[
			8.0,
			0.9279092948596168
		],
		[
			8.200000000000001,
			0.9143200096001161
		],
		[
			8.4,
			0.8978907518304973
		],
		[
			8.6,
			0.878514891835555
		],
		[
			8.8,
			0.8544066472581959
		],
		[
			9.0,
			0.8249291138425233
		],
		[
			9.200000000000001,
			0.7897663079264786
		],
		[
			9.4,
			0.7461903644061917
		],
		[
			9.600000000000001,
			0.6935702122159522
		],
		[
			9.8,
			0.6289819810475588
		],
		[
			1.0e1,
			0.5498181347469824
		],
		[
			1.0200000000000001e1,
			0.4545578479743886
		],
		[
			1.04e1,
			0.33784508550041126
		],
		[
			1.0600000000000001e1,
			0.1954965737309493
		],
		[
			1.08e1,
			2.2006417022657376e-2
		],
		[
			1.1e1,
			0.18984997342721144
		],
		[
			1.1200000000000001e1,
			0.4481185947332553
		],
		[
			1.14e1,
			0.763115676567439
		],
		[
			1.1600000000000001e1,
			1.1475458170297044
		],
		[
			1.18e1,
			1.6171431629076616
		],
		[
			1.2e1,
			2.190834248312856
		],
		[
			1.2200000000000001e1,
			2.8871252721783094
		],
		[
			1.24e1,
			3.7381738559413673
		],
		[
			1.2600000000000001e1,
			4.778377701260858
		],
		[
			1.28e1,
			6.048018376134925
		],
		[
			1.3e1,
			7.597317680307606
		],
		[
			1.3200000000000001e1,
			9.488754763657015
		],
		[
			1.34e1,
			1.1795399651353934e1
		],
		[
			1.3600000000000001e1,
			1.4609149297828859e1
		],
		[
			1.38e1,
			1.8040605244996012e1
		],
		[
			1.4e1,
			2.222403772718654e1
		],
		[
			1.4200000000000001e1,
			2.7321447143725884e1
		],
		[
			1.44e1,
			3.353057284880695e1
		],
		[
			1.4600000000000001e1,
			4.1089170221780975e1
		],
		[
			1.48e1,
			5.028310639910318e1
		],
		[
			1.5e1,
			6.1454285947504516e1
		],
		[
			1.5200000000000001e1,
			7.501696012327548e1
		],
		[
			1.54e1,
			9.146082070621449e1
		],
		[
			1.5600000000000001e1,
			1.1136448051216331e2
		],
		[
			1.58e1,
			1.354079406578754e2
		],
		[
			1.6e1,
			1.6438162456535818e2
		],
		[
			1.62e1,
			1.9919278074180164e2
		],
		[
			1.6400000000000002e1,
			2.4086597693340315e2
		],
		[
			1.66e1,
			2.905329339163343e2
		],
		[
			1.68e1,
			3.4940836628560317e2
		],
		[
			1.7e1,
			4.18741366149531e2
		],
		[
			1.72e1,
			4.997366813541482e2
		],
		[
			1.7400000000000002e1,
			5.934369291783953e2
		],
		[
			1.76e1,
			7.005530665680666e2
		],
		[
			1.78e1,
			8.212470138400467e2
		],
		[
			1.8e1,
			9.548718349481384e2
		],
		[
			1.82e1,
			1.0997005401389706e3
		],
		[
			1.8400000000000002e1,
			1.2526878486660191e3
		],
		[
			1.86e1,
			1.409361329784329e3
		],
		[
			1.88e1,
			1.5639661049520203e3
		],
		[
			1.9e1,
			1.7099416911650171e3
		],
		[
			1.9200000000000003e1,
			1.8408153358986656e3
		],
		[
			1.9400000000000002e1,
			1.951367545181599e3
		],
		[
			1.96e1,
			2.0387548738979306e3
		],
		[
			1.98e1,
			2.103193643392202e3
		],
		[
			2.0e1,
			2.1477039612010785e3
		],
		[
			2.0200000000000003e1,
			2.17688058159988e3
		],
		[
			2.0400000000000002e1,
			2.195484914794928e3
		],
		[
			2.06e1,
			2.2074774302735527e3
		],
		[
			2.08e1,
			2.214938868007938e3
		],
		[
			2.1e1,
			2.218724203590628e3
		],
		[
			2.1200000000000003e1,
			2.2230602043538233e3
		],
		[
			2.1400000000000002e1,
			2.227313787867724e3
		],
		[
			2.16e1,
			2.223558789505507e3
		],
		[
			2.18e1,
			2.2236512327269324e3
		],
		[
			2.2e1,
			2.2232192603339886e3
		],
		[
			2.2200000000000003e1,
			2.222825417021808e3
		],
		[
			2.2400000000000002e1,
			2.222111669853355e3
		],
		[
			2.26e1,
			2.2215661883510797e3
		],
		[
			2.28e1,
			2.2209256865890447e3
		],
		[
			2.3e1,
			2.2202511291706055e3
		],
		[
			2.3200000000000003e1,
			2.219863574438008e3
		],
		[
			2.3400000000000002e1,
			2.2193337207732548e3
		],
		[
			2.36e1,
			2.218365284279065e3
		],
		[
			2.38e1,
			2.21763351370956e3
		],
		[
			2.4e1,
			2.216564100447278e3
		],
		[
			2.4200000000000003e1,
			2.21733235688036e3
		],
		[
			2.4400000000000002e1,
			2.2116320843088915e3
		],
		[
			2.46e1,
			2.2100490478905685e3
		],
		[
			2.48e1,
			2.2020237449669894e3
		],
		[
			2.5e1,
			2.1948243111384977e3
		],
		[
			2.5200000000000003e1,
			2.1814383187106414e3
		],
		[
			2.5400000000000002e1,
			2.159853475686741e3
		],
		[
			2.56e1,
			2.129177527807528e3
		],
		[
			2.58e1,
			2.084064859430929e3
		],
		[
			2.6e1,
			2.0173219794649492e3
		],
		[
			2.6200000000000003e1,
			1.924641028911802e3
		],
		[
			2.6400000000000002e1,
			1.802052152766267e3
		],
		[
			2.66e1,
			1.6513601726202883e3
		],
		[
			2.68e1,
			1.4814173437810414e3
		],
		[
			2.7e1,
			1.3063738549374639e3
		],
		[
			2.7200000000000003e1,
			1.1407788643270003e3
		],
		[
			2.7400000000000002e1,
			9.948885342761955e2
		],
		[
			2.76e1,
			8.730639251560991e2
		],
		[
			2.78e1,
			7.79008153731687e2
		],
		[
			2.8e1,
			0.7820124867571223
		],
		[
			2.8200000000000003e1,
			0.6478627150009382
		],
		[
			2.8400000000000002e1,
			0.5347317297051253
		],
		[
			2.86e1,
			0.44120358184566455
		],
		[
			2.88e1,
			0.36489990015625784
		],
		[
			2.9e1,
			0.3030557143098358
		],
		[
			2.9200000000000003e1,
			0.25316483294719605
		],
		[
			2.9400000000000002e1,
			0.2126573114453172
		],
		[
			2.96e1,
			0.19661395926278558
		],
		[
			2.98e1,
			0.1480682340888193
		],
		[
			3.0e1,
			0.10830422778167947
		],
		[
			3.0200000000000003e1,
			0.25077788276052315
		],
		[
			3.0400000000000002e1,
			0.10969787956138521
		],
		[
			3.06e1,
			0.4503054151744674
		],
		[
			3.08e1,
			0.20793031943442908
		],
		[
			3.1e1,
			7.252208227169032e-2
		],
		[
			3.1200000000000003e1,
			6.632132850136196e-2
		],
		[
			3.1400000000000002e1,
			6.1259724172544994e-2
		],
		[
			3.16e1,
			5.712663353865466e-2
		],
		[
			3.18e1,
			5.476839491492402e-2
		],
		[
			3.2e1,
			0.35813540235184527
		],
		[
			3.22e1,
			0.30935790550504905
		],
		[
			3.24e1,
			1.3682690517197802
		],
		[
			3.26e1,
			5.5128938243414694e-2
		],
		[
			3.2800000000000004e1,
			4.289902453019412e-2
		],
		[
			3.3e1,
			5.919309749135904e-2
		],
		[
			3.32e1,
			0.4490722007611846
		],
		[
			3.34e1,
			1.0529895758856558
		],
		[
			3.36e1,
			4.640423357661372e-2
		],
		[
			3.3800000000000004e1,
			5.849637674914043e-2
		],
		[
			3.4e1,
			4.578100101668614e-2
		],
		[
			3.42e1,
			1.0567591549893729e-2
		],
		[
			3.44e1,
			3.835111396155111e-2
		],
		[
			3.46e1,
			3.939179765060308e-2
		],
		[
			3.4800000000000004e1,
			3.932634575178806e-2
		],
		[
			3.5e1,
			3.919864394997252e-2
		],
		[
			3.52e1,
			3.90873526896478e-2
		],
		[
			3.54e1,
			3.8996279817283375e-2
		],
		[
			3.56e1,
			3.892180274652701e-2
		],
		[
			3.5800000000000004e1,
			3.886067692180739e-2
		],
		[
			3.6e1,
			3.881061663383667e-2
		],
		[
			3.62e1,
			3.876976677792454e-2
		],
		[
			3.64e1,
			3.8736462516528514e-2
		],
		[
			3.66e1,
			3.870859338641797e-2
		],
		[
			3.6800000000000004e1,
			3.8685826420084224e-2
		],
		[
			3.7e1,
			3.866741056299716e-2
		],
		[
			3.72e1,
			3.8652279317723526e-2
		],
		[
			3.74e1,
			3.86399745409991e-2
		],
		[
			3.76e1,
			3.862990289974566e-2
		],
		[
			3.7800000000000004e1,
			3.862162878233488e-2
		],
		[
			3.8e1,
			3.861487680210596e-2
		],
		[
			3.82e1,
			3.860943666379035e-2
		],
		[
			3.8400000000000006e1,
			3.8604892783880906e-2
		],
		[
			3.86e1,
			3.860117256044027e-2
		],
		[
			3.8800000000000004e1,
			3.859812828607678e-2
		],
		[
			3.9e1,
			3.8595619763944766e-2
		],
		[
			3.92e1,
			3.859357188859169e-2
		],
		[
			3.9400000000000006e1,
			3.8591899540503904e-2
		],
		[
			3.96e1,
			3.8590535124773506e-2
		],
		[
			3.9800000000000004e1,
			3.858941605352317e-2
		],
		[
			4.0e1,
			3.8588499766996076e-2
		],
		[
			4.02e1,
			3.8587743705435384e-2
		],
		[
			4.0400000000000006e1,
			3.858712533720543e-2
		],
		[
			4.06e1,
			3.858662213066988e-2
		],
		[
			4.0800000000000004e1,
			3.858621906473858e-2
		],
		[
			4.1e1,
			3.8585883593714954e-2
		],
		[
			4.12e1,
			3.858560320002358e-2
		],
		[
			4.1400000000000006e1,
			3.858537538014928e-2
		],
		[
			4.16e1,
			3.858518010597134e-2
		],
		[
			4.1800000000000004e1,
			3.858503490209553e-2
		],
		[
			4.2e1,
			3.858491723688573e-2
		],
		[
			4.22e1,
			3.8584814592766525e-2
		],
		[
			4.2400000000000006e1,
			3.8584726969737915e-2
		],
		[
			4.26e1,
			3.8584659374830244e-2
		],
		[
			4.2800000000000004e1,
			3.8584596786952696e-2
		],
		[
			4.3e1,
			3.858455422719609e-2
		],
		[
			4.32e1,
			3.858451667446938e-2
		],
		[
			4.3400000000000006e1,
			3.858449163931854e-2
		],
		[
			4.36e1,
			3.8584464100652305e-2
		],
		[
			4.3800000000000004e1,
			3.858444657604654e-2
		],
		[
			4.4e1,
			3.858442404441065e-2
		],
		[
			4.42e1,
			3.8584409023320054e-2
		],
		[
			4.4400000000000006e1,
			3.858440151277476e-2
		],
		[
			4.46e1,
			3.858438398816921e-2
		],
		[
			4.4800000000000004e1,
			3.858438398816921e-2
		],
		[
			4.5e1,
			3.8584376477623916e-2
		],
		[
			4.52e1,
			3.858437397410874e-2
		],
		[
			4.5400000000000006e1,
			3.85843689670784e-2
		],
		[
			4.56e1,
			3.858435644950298e-2
		],
		[
			4.5800000000000004e1,
			3.85843614565331e-2
		],
		[
			4.6e1,
			3.8584366463563446e-2
		],
		[
			4.62e1,
			3.858434893895768e-2
		],
		[
			4.6400000000000006e1,
			3.858434893895768e-2
		],
		[
			4.66e1,
			3.858434643544251e-2
		],
		[
			4.6800000000000004e1,
			3.8584343931927556e-2
		],
		[
			4.7e1,
			3.858433892489721e-2
		],
		[
			4.72e1,
			3.858434893895768e-2
		],
		[
			4.7400000000000006e1,
			3.858434643544251e-2
		],
		[
			4.76e1,
			3.858435144247285e-2
		],
		[
			4.7800000000000004e1,
			3.858435144247285e-2
		],
		[
			4.8e1,
			3.8584343931927556e-2
		],
		[
			4.82e1,
			3.858435144247285e-2
		],
		[
			4.8400000000000006e1,
			3.858434893895768e-2
		],
		[
			4.86e1,
			3.8584353945987804e-2
		],
		[
			4.8800000000000004e1,
			3.858434643544251e-2
		],
		[
			4.9e1,
			3.85843614565331e-2
		],
		[
			4.92e1,
			3.858434893895768e-2
		],
		[
			4.9400000000000006e1,
			3.858435644950298e-2
		],
		[
			4.96e1,
			3.8584353945987804e-2
		],
		[
			4.9800000000000004e1,
			3.858435144247285e-2
		],
		[
			5.0e1,
			3.858435144247285e-2
		],
		[
			5.02e1,
			3.858434893895768e-2
		],
		[
			5.0400000000000006e1,
			3.8584353945987804e-2
		],
		[
			5.06e1,
			3.858435644950298e-2
		],
		[
			5.0800000000000004e1,
			3.8584343931927556e-2
		],
		[
			5.1e1,
			3.858435144247285e-2
		],
		[
			5.12e1,
			3.8584343931927556e-2
		],
		[
			5.1400000000000006e1,
			3.858435144247285e-2
		],
		[
			5.16e1,
			3.858435144247285e-2
		],
		[
			5.1800000000000004e1,
			3.8584353945987804e-2
		],
		[
			5.2e1,
			3.858434643544251e-2
		],
		[
			5.22e1,
			3.858434893895768e-2
		],
		[
			5.2400000000000006e1,
			3.858435144247285e-2
		],
		[
			5.26e1,
			3.858435644950298e-2
		],
		[
			5.2800000000000004e1,
			3.858434643544251e-2
		],
		[
			5.3e1,
			3.8584353945987804e-2
		],
		[
			5.32e1,
			3.858435644950298e-2
		],
		[
			5.3400000000000006e1,
			3.858434643544251e-2
		],
		[
			5.36e1,
			3.858434893895768e-2
		],
		[
			5.3800000000000004e1,
			3.858434893895768e-2
		],
		[
			5.4e1,
			3.858434643544251e-2
		],
		[
			5.42e1,
			3.858434893895768e-2
		],
		[
			5.4400000000000006e1,
			3.8584343931927556e-2
		],
		[
			5.46e1,
			3.858435895301815e-2
		],
		[
			5.4800000000000004e1,
			3.858434893895768e-2
		],
		[
			5.5e1,
			3.858435895301815e-2
		],
		[
			5.52e1,
			3.8584353945987804e-2
		],
		[
			5.5400000000000006e1,
			3.8584353945987804e-2
		],
		[
			5.56e1,
			3.858434893895768e-2
		],
		[
			5.5800000000000004e1,
			3.858435144247285e-2
		],
		[
			5.6e1,
			3.858435644950298e-2
		],
		[
			5.62e1,
			3.858435144247285e-2
		],
		[
			5.6400000000000006e1,
			3.85843614565331e-2
		],
		[
			5.66e1,
			3.858435644950298e-2
		],
		[
			5.6800000000000004e1,
			3.858435144247285e-2
		],
		[
			5.7e1,
			3.858435895301815e-2
		],
		[
			5.72e1,
			3.858435895301815e-2
		],
		[
			5.7400000000000006e1,
			3.8584353945987804e-2
		],
		[
			5.76e1,
			3.858435644950298e-2
		],
		[
			5.7800000000000004e1,
			3.858435895301815e-2
		],
		[
			5.8e1,
			3.85843614565331e-2
		],
		[
			5.82e1,
			3.858435644950298e-2
		],
		[
			5.8400000000000006e1,
			3.8584353945987804e-2
		],
		[
			5.86e1,
			3.858435644950298e-2
		],
		[
			5.8800000000000004e1,
			3.858435644950298e-2
		],
		[
			5.9e1,
			3.8584363960048274e-2
		],
		[
			5.92e1,
			3.858435895301815e-2
		],
		[
			5.9400000000000006e1,
			3.858435644950298e-2
		],
		[
			5.96e1,
			3.85843614565331e-2
		],
		[
			5.9800000000000004e1,
			3.85843614565331e-2
		],
		[
			6.0e1,
			3.8584363960048274e-2
		]
	]
]

==> anc/sc_ii_n_on_4_xmax_10_lambda_1e12_tir_60_deltax_scaling.json <==
[
	[
		[
			0.2040816326530612,
			2.8126092900044863e-3
		],
		[
			0.10101010101010102,
			6.870127534281956e-4
		],
		[
			6.711409395973154e-2,
			3.0354033457546947e-4
		],
		[
			5.025125628140704e-2,
			1.7029189756367913e-4
		],
		[
			4.0160642570281124e-2,
			1.088317600468347e-4
		],
		[
			3.3444816053511704e-2,
			7.550597063410436e-5
		],
		[
			2.8653295128939826e-2,
			5.54426272274533e-5
		],
		[
			2.506265664160401e-2,
			4.2426978056786524e-5
		],
		[
			2.2271714922048998e-2,
			3.351205477430952e-5
		],
		[
			2.004008016032064e-2,
			2.713161173240053e-5
		],
		[
			1.8214936247723135e-2,
			2.2416856519935635e-5
		],
		[
			1.669449081803005e-2,
			1.883141676617406e-5
		],
		[
			1.5408320493066258e-2,
			1.6045237299477932e-5
		],
		[
			1.4306151645207441e-2,
			1.3825673121470317e-5
		],
		[
			1.335113484646195e-2,
			1.2048274412812532e-5
		],
		[
			1.2515644555694618e-2,
			1.0583557553678347e-5
		],
		[
			1.1778563015312129e-2,
			9.373586786098898e-6
		],
		[
			1.1123470522803117e-2,
			8.354933501930617e-6
		],
		[
			1.053740779768177e-2,
			7.5053014731985e-6
		],
		[
			1.0010010010010012e-2,
			6.769599370404222e-6
		],
		[
			9.53288846520496e-3,
			6.1342267849706644e-6
		],
		[
			9.09918107370337e-3,
			5.59945973721554e-6
		],
		[
			8.703220191470845e-3,
			5.118748967802844e-6
		],
		[
			8.340283569641366e-3,
			4.6945584784019445e-6
		],
		[
			8.006405124099279e-3,
			4.326161065826284e-6
		],
		[
			7.698229407236335e-3,
			3.987625657009275e-6
		],
		[
			7.4128984432913275e-3,
			3.7133101888908726e-6
		],
		[
			7.1479628305932815e-3,
			3.4365881413922494e-6
		],
		[
			6.901311249137336e-3,
			3.203874149537711e-6
		],
		[
			6.6711140760507e-3,
			3.003724714512046e-6
		],
		[
			6.455777921239509e-3,
			2.810692296462136e-6
		],
		[
			6.253908692933083e-3,
			2.631373406059012e-6
		],
		[
			6.064281382656155e-3,
			2.4778018756776987e-6
		],
		[
			5.885815185403178e-3,
			2.3357217640018746e-6
		],
		[
			5.717552887364208e-3,
			2.211698778120663e-6
		],
		[
			5.55864369093941e-3,
			2.0796094404307297e-6
		],
		[
			5.408328826392645e-3,
			1.96924969109169e-6
		],
		[
			5.26592943654555e-3,
			1.8679784561381751e-6
		],
		[
			5.13083632632119e-3,
			1.773024032925008e-6
		],
		[
			5.0025012506253125e-3,
			1.6920194223501994e-6
		],
		[
			4.880429477794046e-3,
			1.6036226968552114e-6
		],
		[
			4.764173415912339e-3,
			1.5286323693519677e-6
		],
		[
			4.6533271288971625e-3,
			1.4500386209537197e-6
		],
		[
			4.5475216007276045e-3,
			1.3887111636190497e-6
		],
		[
			4.446420631391729e-3,
			1.3318652902771788e-6
		],
		[
			4.349717268377556e-3,
			1.26750006002041e-6
		],
		[
			4.257130693912303e-3,
			1.2159772542208458e-6
		],
		[
			4.1684035014589406e-3,
			1.1584242578521753e-6
		],
		[
			4.083299305839118e-3,
			1.104913601501778e-6
		],
		[
			4.0016006402561035e-3,
			1.0810365291824553e-6
		],
		[
			3.923107100823852e-3,
			1.0384748494463025e-6
		],
		[
			3.8476337052712585e-3,
			1.004548918936976e-6
		],
		[
			3.7750094375235944e-3,
			9.528738311725959e-7
		],
		[
			3.705075954057058e-3,
			9.247179544313866e-7
		],
		[
			3.637686431429611e-3,
			8.94437149456806e-7
		],
		[
			3.572704537334762e-3,
			8.528170785115918e-7
		],
		[
			3.5100035100035097e-3,
			8.120400079025814e-7
		],
		[
			3.4494653328734047e-3,
			8.01644567616222e-7
		],
		[
			3.3909799932180405e-3,
			7.749114059318885e-7
		],
		[
			3.334444814938313e-3,
			7.706675846375077e-7
		]
	],
	[
		[
			0.2040816326530612,
			1.227472519602224e-2
		],
		[
			0.10101010101010102,
			2.9759187808025e-3
		],
		[
			6.711409395973154e-2,
			1.3106769594091183e-3
		],
		[
			5.025125628140704e-2,
			7.342199564726037e-4
		],
		[
			4.0160642570281124e-2,
			4.68720573359116e-4
		],
		[
			3.3444816053511704e-2,
			3.251546435512065e-4
		],
		[
			2.8653295128939826e-2,
			2.3802261426131288e-4
		],
		[
			2.506265664160401e-2,
			1.8240048289697164e-4
		],
		[
			2.2271714922048998e-2,
			1.4588571948825901e-4
		],
		[
			2.004008016032064e-2,
			1.2132534892583813e-4
		],
		[
			1.8214936247723135e-2,
			9.437171415305201e-5
		],
		[
			1.669449081803005e-2,
			8.030785396018203e-5
		],
		[
			1.5408320493066258e-2,
			6.823774581432573e-5
		],
		[
			1.4306151645207441e-2,
			4.713154683599896e-5
		],
		[
			1.335113484646195e-2,
			1.8546569220179165e-5
		],
		[
			1.2515644555694618e-2,
			9.943035086790175e-5
		],
		[
			1.1778563015312129e-2,
			1.203522076687058e-4
		],
		[
			1.1123470522803117e-2,
			7.284664323048418e-5
		],
		[
			1.053740779768177e-2,
			5.716688196377717e-6
		],
		[
			1.0010010010010012e-2,
			3.4738225217489926e-5
		],
		[
			9.53288846520496e-3,
			7.453113180211357e-5
		],
		[
			9.09918107370337e-3,
			1.5785458533279506e-4
		],
		[
			8.703220191470845e-3,
			8.277291475367043e-5
		],
		[
			8.340283569641366e-3,
			1.0429206050543982e-5
		],
		[
			8.006405124099279e-3,
			1.457663307924406e-4
		],
		[
			7.698229407236335e-3,
			5.097733915391256e-4
		],
		[
			7.4128984432913275e-3,
			3.859154058905023e-5
		],
		[
			7.1479628305932815e-3,
			1.244776513785073e-3
		],
		[
			6.901311249137336e-3,
			1.57325982037948e-3
		],
		[
			6.6711140760507e-3,
			8.27427805309977e-5
		],
		[
			6.455777921239509e-3,
			1.7749756856311194e-5
		],
		[
			6.253908692933083e-3,
			6.0641170289699176e-5
		],
		[
			6.064281382656155e-3,
			5.0127085145623695e-5
		],
		[
			5.885815185403178e-3,
			1.2226483189936577e-4
		],
		[
			5.717552887364208e-3,
			7.781739477774607e-5
		],
		[
			5.55864369093941e-3,
			2.7513135398971045e-4
		],
		[
			5.408328826392645e-3,
			4.613956861174717e-4
		],
		[
			5.26592943654555e-3,
			7.540844777298439e-5
		],
		[
			5.13083632632119e-3,
			8.178872280411031e-4
		],
		[
			5.0025012506253125e-3,
			1.172632890129588e-4
		],
		[
			4.880429477794046e-3,
			2.962647635755822e-4
		],
		[
			4.764173415912339e-3,
			3.272715605968646e-4
		],
		[
			4.6533271288971625e-3,
			4.040716800135513e-4
		],
		[
			4.5475216007276045e-3,
			3.059988090958754e-5
		],
		[
			4.446420631391729e-3,
			2.813585484218173e-5
		],
		[
			4.349717268377556e-3,
			9.845297197630387e-4
		],
		[
			4.257130693912303e-3,
			3.923233093694467e-5
		],
		[
			4.1684035014589406e-3,
			1.930209073238487e-3
		],
		[
			4.083299305839118e-3,
			6.641208420230527e-3
		],
		[
			4.0016006402561035e-3,
			6.730520647948435e-4
		],
		[
			3.923107100823852e-3,
			1.3511147349343222e-4
		],
		[
			3.8476337052712585e-3,
			4.229836401581366e-6
		],
		[
			3.7750094375235944e-3,
			2.660451983792722e-3
		],
		[
			3.705075954057058e-3,
			1.4836143115237732e-3
		],
		[
			3.637686431429611e-3,
			3.846738318324938e-6
		],
		[
			3.572704537334762e-3,
			7.655381535064398e-4
		],
		[
			3.5100035100035097e-3,
			6.767062761148912e-3
		],
		[
			3.4494653328734047e-3,
			1.4971584369094515e-4
		],
		[
			3.3909799932180405e-3,
			3.895323372118398e-4
		],
		[
			3.334444814938313e-3,
			1.286992983939117e-2
		]
	],
	[
		[
			0.2040816326530612,
			7.13378011168131e-2
		],
		[
			0.10101010101010102,
			4.612285581490494e-2
		],
		[
			6.711409395973154e-2,
			4.1630740143136835e-2
		],
		[
			5.025125628140704e-2,
			3.998959056116935e-2
		],
		[
			4.0160642570281124e-2,
			3.927736850576724e-2
		],
		[
			3.3444816053511704e-2,
			3.8610488628702866e-2
		],
		[
			2.8653295128939826e-2,
			3.955823415750781e-2
		],
		[
			2.506265664160401e-2,
			3.8584363960048274e-2
		],
		[
			2.2271714922048998e-2,
			3.23656147735345e-2
		],
		[
			2.004008016032064e-2,
			1.927200155615516e-2
		],
		[
			1.8214936247723135e-2,
			4.791898782441195e-2
		],
		[
			1.669449081803005e-2,
			4.181962157680941e-2
		],
		[
			1.5408320493066258e-2,
			4.295689736482888e-2
		],
		[
			1.4306151645207441e-2,
			0.13594656018701223
		],
		[
			1.335113484646195e-2,
			0.3412027570321763
		],
		[
			1.2515644555694618e-2,
			0.5243187541165314
		],
		[
			1.1778563015312129e-2,
			0.8951706288913892
		],
		[
			1.1123470522803117e-2,
			0.4473826574619907
		],
		[
			1.053740779768177e-2,
			0.4365360036285262
		],
		[
			1.0010010010010012e-2,
			5.316260658426819e-2
		],
		[
			9.53288846520496e-3,
			1.8523713410337486
		],
		[
			9.09918107370337e-3,
			3.610817240110478
		],
		[
			8.703220191470845e-3,
			2.2884751795258462
		],
		[
			8.340283569641366e-3,
			0.26681415527373575
		],
		[
			8.006405124099279e-3,
			3.1923265191226133
		],
		[
			7.698229407236335e-3,
			1.3455442655739963e1
		],
		[
			7.4128984432913275e-3,
			1.657247298508044
		],
		[
			7.1479628305932815e-3,
			3.9247663363226e1
		],
		[
			6.901311249137336e-3,
			5.325255871400403e1
		],
		[
			6.6711140760507e-3,
			2.501711791198087
		],
		[
			6.455777921239509e-3,
			0.18083928412549266
		],
		[
			6.253908692933083e-3,
			2.011879903852974
		],
		[
			6.064281382656155e-3,
			1.7154262111346823
		],
		[
			5.885815185403178e-3,
			6.193746960784692
		],
		[
			5.717552887364208e-3,
			3.3563802154478775
		],
		[
			5.55864369093941e-3,
			1.4146661571951322e1
		],
		[
			5.408328826392645e-3,
			2.5296841238684443e1
		],
		[
			5.26592943654555e-3,
			4.820576271128043
		],
		[
			5.13083632632119e-3,
			4.22456353874907e1
		],
		[
			5.0025012506253125e-3,
			8.077226290310348
		],
		[
			4.880429477794046e-3,
			1.9930559065149836e1
		],
		[
			4.764173415912339e-3,
			2.317905637217521e1
		],
		[
			4.6533271288971625e-3,
			2.9835924273232536e1
		],
		[
			4.5475216007276045e-3,
			1.8967498335311141
		],
		[
			4.446420631391729e-3,
			2.2095713531972745
		],
		[
			4.349717268377556e-3,
			8.736512696943878e1
		],
		[
			4.257130693912303e-3,
			3.7058339501007502
		],
		[
			4.1684035014589406e-3,
			1.8053674185427286e2
		],
		[
			4.083299305839118e-3,
			6.56954183525465e2
		],
		[
			4.0016006402561035e-3,
			7.306181134151285e1
		],
		[
			3.923107100823852e-3,
			1.4395856688328083e1
		],
		[
			3.8476337052712585e-3,
			4.4993904922437045e-2
		],
		[
			3.7750094375235944e-3,
			3.074233541095765e2
		],
		[
			3.705075954057058e-3,
			1.805049577106896e2
		],
		[
			3.637686431429611e-3,
			3.7692467860178214e-2
		],
		[
			3.572704537334762e-3,
			9.822437880962238e1
		],
		[
			3.5100035100035097e-3,
			9.257297219882289e2
		],
		[
			3.4494653328734047e-3,
			1.998096044362491e1
		],
		[
			3.3909799932180405e-3,
			5.459344667768697e1
		],
		[
			3.334444814938313e-3,
			1.879379826998514e3
		]
	]
]

==> anc/sc_ii_p_on_4_lambda_1e12_tir_60_vertex_exp_error.json <==
[
	[
		3,
		2.1874822899243807e-3,
		2.791836921799362e-2,
		0.16364768877666624
	],
	[
		4,
		1.9885547592124464e-4,
		8.55859351484467e-4,
		2.2845256930699387e-2
	],
	[
		5,
		5.2029095052641416e-5,
		1.8393304026668167e-3,
		2.7006474197134533e-2
	],
	[
		6,
		2.96475837564536e-5,
		7.048188195404315e-4,
		7.050424750777662e-3
	],
	[
		7,
		4.547255818332374e-6,
		1.8687885268375837e-5,
		1.6932004751208929e-3
	],
	[
		8,
		1.9248288684048376e-6,
		9.816162132092465e-5,
		2.0197731979526568e-3
	],
	[
		9,
		1.308806479194402e-6,
		4.077980196237618e-5,
		4.825255200580081e-4
	],
	[
		10,
		1.762324229881429e-7,
		2.6936827948187414e-6,
		2.6016152233143686e-4
	],
	[
		11,
		1.6716653605808318e-7,
		9.749639696798873e-6,
		2.3356161109044926e-4
	],
	[
		12,
		1.014620487627127e-7,
		3.4523981562450956e-6,
		3.334001257848662e-5
	],
	[
		13,
		4.455295576910601e-9,
		9.712829833752323e-7,
		5.226027476967765e-5
	],
	[
		14,
		2.201484194941372e-8,
		1.3612517179018013e-6,
		3.432824782012567e-5
	],
	[
		15,
		1.0926799909327656e-8,
		3.310634077990926e-7,
		8.68765725470233e-7
	],
	[
		16,
		1.5751040471911892e-9,
		2.6739833858258066e-7,
		1.2204095718226782e-5
	],
	[
		17,
		3.5927839592275745e-9,
		2.3334818455289508e-7,
		5.637395209201479e-6
	],
	[
		18,
		1.5171286449344734e-9,
		1.9820733054842776e-8,
		1.8291757462041147e-6
	],
	[
		19,
		8.353351343970417e-10,
		7.512073429971622e-8,
		3.1593510161354033e-6
	],
	[
		20,
		5.566337391016418e-10,
		4.465775393924787e-8,
		8.647873795952776e-7
	]
]

==> anc/sc_iii_on_4_deltax_25e-3_lambda_1e12_tir_60_errors_xmax.json <==
[
	[
		[
			4.25,
			0.17220883992228275
		],
		[
			4.5,
			3.354035921814558e-2
		],
		[
			4.75,
			5.7492040839232095e-3
		],
		[
			5.0,
			5.711295285755202e-4
		],
		[
			5.25,
			6.02344737796745e-5
		],
		[
			5.5,
			9.940182169865253e-5
		],
		[
			5.75,
			1.0036449194128494e-4
		],
		[
			6.0,
			1.0037337099411126e-4
		],
		[
			6.25,
			1.0037071650170759e-4
		],
		[
			6.5,
			9.650973510755279e-5
		],
		[
			6.75,
			1.0037219169811706e-4
		],
		[
			7.0,
			1.0037240533833369e-4
		],
		[
			7.25,
			1.0036941276969635e-4
		],
		[
			7.5,
			1.00372309985719e-4
		],
		[
			7.75,
			1.0037685056896173e-4
		],
		[
			8.0,
			1.0037256424944019e-4
		],
		[
			8.25,
			1.0037773558435603e-4
		],
		[
			8.5,
			1.0037075468694034e-4
		],
		[
			8.75,
			1.003772656458235e-4
		],
		[
			9.0,
			1.0037299244003428e-4
		],
		[
			9.25,
			1.0036750802999705e-4
		],
		[
			9.5,
			1.0036907915123017e-4
		],
		[
			9.75,
			1.0037054123968048e-4
		],
		[
			1.0e1,
			1.0037614435542963e-4
		]
	],
	[
		[
			4.25,
			0.42913561790217813
		],
		[
			4.5,
			9.068349126518482e-2
		],
		[
			4.75,
			1.674068587385169e-2
		],
		[
			5.0,
			1.919039231815134e-3
		],
		[
			5.25,
			5.550426245082285e-5
		],
		[
			5.5,
			1.840861357935708e-4
		],
		[
			5.75,
			1.9370955535968903e-4
		],
		[
			6.0,
			1.9455726446593324e-4
		],
		[
			6.25,
			1.9745820914596202e-4
		],
		[
			6.5,
			1.9361489028835166e-4
		],
		[
			6.75,
			1.912929572283062e-4
		],
		[
			7.0,
			1.9237466021437832e-4
		],
		[
			7.25,
			1.9622190269008577e-4
		],
		[
			7.5,
			1.9406529442655973e-4
		],
		[
			7.75,
			2.0125721026453824e-4
		],
		[
			8.0,
			1.9263291086546452e-4
		],
		[
			8.25,
			1.91801306816064e-4
		],
		[
			8.5,
			1.934028119261466e-4
		],
		[
			8.75,
			1.9726066500913575e-4
		],
		[
			9.0,
			1.9114525526631176e-4
		],
		[
			9.25,
			1.9658455710480638e-4
		],
		[
			9.5,
			1.938090159643302e-4
		],
		[
			9.75,
			1.9933367552615877e-4
		],
		[
			1.0e1,
			1.9344754024963606e-4
		]
	],
	[
		[
			4.25,
			0.6930754071921214
		],
		[
			4.5,
			0.1270428929019547
		],
		[
			4.75,
			8.07449463532961e-3
		],
		[
			5.0,
			4.2380461669780045e-2
		],
		[
			5.25,
			3.303284985791999e-2
		],
		[
			5.5,
			6.039213572127711e-2
		],
		[
			5.75,
			3.3846056822943726e-2
		],
		[
			6.0,
			3.0204494823470318e-2
		],
		[
			6.25,
			1.731323713259214e-2
		],
		[
			6.5,
			3.514939434246789e-2
		],
		[
			6.75,
			4.4759169199950266e-2
		],
		[
			7.0,
			3.9925975648198664e-2
		],
		[
			7.25,
			2.282865872958295e-2
		],
		[
			7.5,
			3.239951831109256e-2
		],
		[
			7.75,
			5.962983628597929e-4
		],
		[
			8.0,
			3.8698736741529016e-2
		],
		[
			8.25,
			4.246998896677123e-2
		],
		[
			8.5,
			3.533411262352493e-2
		],
		[
			8.75,
			1.813038405384182e-2
		],
		[
			9.0,
			4.53804017978674e-2
		],
		[
			9.25,
			2.1213580381927333e-2
		],
		[
			9.5,
			3.3542294406169626e-2
		],
		[
			9.75,
			8.9655451696522e-3
		],
		[
			1.0e1,
			3.5148130273178646e-2
		]
	]
]

==> anc/sc_iv_on_3_n_400_xmax_10_lambda_1e8_tir_60_flow_errors.json <==
[
	[
		[
			0.0,
			2.2100093313651988e2
		],
		[
			0.2,
			2.2099933902029832e2
		],
		[
			0.4,
			2.2099739308012707e2
		],
		[
			0.6000000000000001,
			2.209950156684096e2
		],
		[
			0.8,
			2.2099211201992034e2
		],
		[
			1.0,
			2.20988565932746e2
		],
		[
			1.2000000000000002,
			2.2098423483934806e2
		],
		[
			1.4000000000000001,
			2.2097894478573568e2
		],
		[
			1.6,
			2.2097248372848873e2
		],
		[
			1.8,
			2.2096459251970055e2
		],
		[
			2.0,
			2.209549549326527e2
		],
		[
			2.2,
			2.20943184718594e2
		],
		[
			2.4000000000000004,
			2.2092880951283087e2
		],
		[
			2.6,
			2.209112531620413e2
		],
		[
			2.8000000000000003,
			2.2088981210559476e2
		],
		[
			3.0,
			2.2086362743845098e2
		],
		[
			3.2,
			2.208316508457605e2
		],
		[
			3.4000000000000004,
			2.207926031379743e2
		],
		[
			3.6,
			2.2074492337402015e2
		],
		[
			3.8000000000000003,
			2.2068670628359433e2
		],
		[
			4.0,
			2.2061562607591682e2
		],
		[
			4.2,
			2.2052885058202529e2
		],
		[
			4.4,
			2.2042292449820462e2
		],
		[
			4.6000000000000005,
			2.2029363822507963e2
		],
		[
			4.800000000000001,
			2.2013586511844545e2
		],
		[
			5.0,
			2.1994336562177588e2
		],
		[
			5.2,
			2.197085509714258e2
		],
		[
			5.4,
			2.1942220311131865e2
		],
		[
			5.6000000000000005,
			2.1907313009099474e2
		],
		[
			5.800000000000001,
			2.1864777965570306e2
		],
		[
			6.0,
			2.181297550380098e2
		],
		[
			6.2,
			2.17499262506077e2
		],
		[
			6.4,
			2.167324817193314e2
		],
		[
			6.6000000000000005,
			2.1580084709562226e2
		],
		[
			6.800000000000001,
			2.1467023335969182e2
		],
		[
			7.0,
			2.1330008144283562e2
		],
		[
			7.2,
			2.1164251169220353e2
		],
		[
			7.4,
			2.0964146988327295e2
		],
		[
			7.6000000000000005,
			2.0723201690452157e2
		],
		[
			7.800000000000001,
			2.0433992440080235e2
		],
		[
			8.0,
			2.0088179807950473e2
		],
		[
			8.200000000000001,
			1.9676616876084694e2
		],
		[
			8.4,
			1.9189584066845782e2
		],
		[
			8.6,
			1.8617093555796586e2
		],
		[
			8.8,
			1.7947679164412008e2
		],
		[
			9.0,
			1.7171700650319664e2
		],
		[
			9.200000000000001,
			1.6283267369528085e2
		],
		[
			9.4,
			1.5304325139251029e2
		],
		[
			9.600000000000001,
			1.4260454017224745e2
		],
		[
			9.8,
			1.3176101262683943e2
		],
		[
			1.0e1,
			1.2082110954744621e2
		],
		[
			1.0200000000000001e1,
			1.1011936107693595e2
		],
		[
			1.04e1,
			9.996055983858454e1
		],
		[
			1.0600000000000001e1,
			9.052783563175244e1
		],
		[
			1.08e1,
			8.183122988586956e1
		],
		[
			1.1e1,
			7.391162714146085e1
		],
		[
			1.1200000000000001e1,
			6.673858210118145e1
		],
		[
			1.14e1,
			6.023129841036198e1
		],
		[
			1.1600000000000001e1,
			5.42666043114638e1
		],
		[
			1.18e1,
			4.87738565027937e1
		],
		[
			1.2e1,
			4.374069945611138e1
		],
		[
			1.2200000000000001e1,
			3.9147504886285795e1
		],
		[
			1.24e1,
			3.496510104582279e1
		],
		[
			1.2600000000000001e1,
			3.117444528805201e1
		],
		[
			1.28e1,
			2.774952626822261e1
		],
		[
			1.3e1,
			2.4666418480060024e1
		],
		[
			1.3200000000000001e1,
			2.1900056712238452e1
		],
		[
			1.34e1,
			1.9425939323715852e1
		],
		[
			1.3600000000000001e1,
			1.721975856340079e1
		],
		[
			1.38e1,
			1.5257914474500872e1
		],
		[
			1.4e1,
			1.3517729077832893e1
		],
		[
			1.4200000000000001e1,
			1.197765259743748e1
		],
		[
			1.44e1,
			1.0617428252526148e1
		],
		[
			1.4600000000000001e1,
			9.41820144916162
		],
		[
			1.48e1,
			8.36257886592454
		],
		[
			1.5e1,
			7.434642213498362
		],
		[
			1.5200000000000001e1,
			6.619925118195537
		],
		[
			1.54e1,
			5.905360789818024
		],
		[
			1.5600000000000001e1,
			5.2792088292477946
		],
		[
			1.58e1,
			4.730968222417363
		],
		[
			1.6e1,
			4.2512825330614294
		],
		[
			1.62e1,
			3.8318423912351376
		],
		[
			1.6400000000000002e1,
			3.465288106108416
		],
		[
			1.66e1,
			3.1451166393424628
		],
		[
			1.68e1,
			2.8655917464455483
		],
		[
			1.7e1,
			2.621646891986707
		],
		[
			1.72e1,
			2.408656145031911
		],
		[
			1.7400000000000002e1,
			2.2215852507410956
		],
		[
			1.76e1,
			2.0530740299413663
		],
		[
			1.78e1,
			1.8921906296900692
		],
		[
			1.8e1,
			1.7274601300724708
		],
		[
			1.82e1,
			1.553055154899016
		],
		[
			1.8400000000000002e1,
			1.3715470202022249
		],
		[
			1.86e1,
			1.1907950082389396
		],
		[
			1.88e1,
			1.0190397777608793
		],
		[
			1.9e1,
			0.8626942282766794
		],
		[
			1.9200000000000003e1,
			0.723930863682666
		],
		[
			1.9400000000000002e1,
			0.6036676646924376
		],
		[
			1.96e1,
			0.5010605307075578
		],
		[
			1.98e1,
			0.41448545796758995
		],
		[
			2.0e1,
			0.34201402731745556
		],
		[
			2.0200000000000003e1,
			0.2816926135395096
		],
		[
			2.0400000000000002e1,
			0.23169034600861427
		],
		[
			2.06e1,
			0.19036621052380043
		],
		[
			2.08e1,
			0.15628952229002113
		],
		[
			2.1e1,
			0.12823540094918207
		],
		[
			2.1200000000000003e1,
			0.10516792922804019
		],
		[
			2.1400000000000002e1,
			8.621844309681226e-2
		],
		[
			2.16e1,
			7.066290774724149e-2
		],
		[
			2.18e1,
			5.790046467621912e-2
		],
		[
			2.2e1,
			4.7434098965154825e-2
		],
		[
			2.2200000000000003e1,
			3.885354211844616e-2
		],
		[
			2.2400000000000002e1,
			3.182088332132682e-2
		],
		[
			2.26e1,
			2.605809970215256e-2
		],
		[
			2.28e1,
			2.1336572203395465e-2
		],
		[
			2.3e1,
			1.7468866061884802e-2
		],
		[
			2.3200000000000003e1,
			1.4300808248521535e-2
		],
		[
			2.3400000000000002e1,
			1.1706010864055094e-2
		],
		[
			2.36e1,
			9.580992764377072e-3
		],
		[
			2.38e1,
			7.84066892735047e-3
		],
		[
			2.4e1,
			6.415609530236677e-3
		],
		[
			2.4200000000000003e1,
			5.248559333572267e-3
		],
		[
			2.4400000000000002e1,
			4.2930506041638505e-3
		],
		[
			2.46e1,
			3.5106084891867173e-3
		],
		[
			2.48e1,
			2.869954586337875e-3
		],
		[
			2.5e1,
			2.345405312090487e-3
		],
		[
			2.5200000000000003e1,
			1.915913517945067e-3
		],
		[
			2.5400000000000002e1,
			1.5642470847544443e-3
		],
		[
			2.56e1,
			1.2763117045719863e-3
		],
		[
			2.58e1,
			1.0405862450617587e-3
		],
		[
			2.6e1,
			8.475510356187321e-4
		],
		[
			2.6200000000000003e1,
			6.895205362310586e-4
		],
		[
			2.6400000000000002e1,
			5.601116369809978e-4
		],
		[
			2.66e1,
			4.541934282774607e-4
		],
		[
			2.68e1,
			3.6746112029062417e-4
		],
		[
			2.7e1,
			2.964509155484185e-4
		],
		[
			2.7200000000000003e1,
			2.383118136490836e-4
		],
		[
			2.7400000000000002e1,
			1.907112130523636e-4
		],
		[
			2.76e1,
			1.5173828754699858e-4
		],
		[
			2.78e1,
			1.1982975554314379e-4
		],
		[
			2.8e1,
			9.370534756569793e-5
		],
		[
			2.8200000000000003e1,
			7.231680222641312e-5
		],
		[
			2.8400000000000002e1,
			5.480514536071457e-5
		],
		[
			2.86e1,
			4.046778832655917e-5
		],
		[
			2.88e1,
			2.8729286334794324e-5
		],
		[
			2.9e1,
			1.9118501143111644e-5
		],
		[
			2.9200000000000003e1,
			1.124958393372566e-5
		],
		[
			2.9400000000000002e1,
			4.807225178038443e-6
		],
		[
			2.96e1,
			4.6719484170232306e-7
		],
		[
			2.98e1,
			4.785517172090081e-6
		],
		[
			3.0e1,
			8.321194403526633e-6
		],
		[
			3.0200000000000003e1,
			1.1215987235635438e-5
		],
		[
			3.0400000000000002e1,
			1.3585983617003805e-5
		],
		[
			3.06e1,
			1.5526407320720637e-5
		],
		[
			3.08e1,
			1.7115254651534073e-5
		],
		[
			3.1e1,
			1.8415946824390517e-5
		],
		[
			3.1200000000000003e1,
			1.948083094016617e-5
		],
		[
			3.1400000000000002e1,
			2.0352833943082516e-5
		],
		[
			3.16e1,
			2.1066562401639288e-5
		],
		[
			3.18e1,
			2.165113749441616e-5
		],
		[
			3.2e1,
			2.2129549911431567e-5
		],
		[
			3.22e1,
			2.2521396004115957e-5
		],
		[
			3.24e1,
			2.2842107660681066e-5
		],
		[
			3.26e1,
			2.3104740420887282e-5
		],
		[
			3.2800000000000004e1,
			2.331974728853048e-5
		],
		[
			3.3e1,
			2.349576921023555e-5
		],
		[
			3.32e1,
			2.363997761212211e-5
		],
		[
			3.34e1,
			2.3758044332744532e-5
		],
		[
			3.36e1,
			2.385463424214862e-5
		],
		[
			3.3800000000000004e1,
			2.393381169873976e-5
		],
		[
			3.4e1,
			2.3998552211468294e-5
		],
		[
			3.42e1,
			2.4051612305786563e-5
		],
		[
			3.44e1,
			2.4095039864002743e-5
		],
		[
			3.46e1,
			2.413057873829061e-5
		],
		[
			3.4800000000000004e1,
			2.4159705547921462e-5
		],
		[
			3.5e1,
			2.4183521104115258e-5
		],
		[
			3.52e1,
			2.4203043775372635e-5
		],
		[
			3.54e1,
			2.4219016674598137e-5
		],
		[
			3.56e1,
			2.42320929337847e-5
		],
		[
			3.5800000000000004e1,
			2.4242807055152582e-5
		],
		[
			3.6e1,
			2.425156814855889e-5
		],
		[
			3.62e1,
			2.4258750926042794e-5
		],
		[
			3.64e1,
			2.4264626013348334e-5
		],
		[
			3.66e1,
			2.426944704980727e-5
		],
		[
			3.6800000000000004e1,
			2.4273426719290114e-5
		],
		[
			3.7e1,
			2.4276684983615127e-5
		],
		[
			3.72e1,
			2.4279336468868706e-5
		],
		[
			3.74e1,
			2.4281509498624843e-5
		],
		[
			3.76e1,
			2.4283303956096347e-5
		],
		[
			3.7800000000000004e1,
			2.4284771315663534e-5
		],
		[
			3.8e1,
			2.4285962743508804e-5
		],
		[
			3.82e1,
			2.4286942228446406e-5
		],
		[
			3.8400000000000006e1,
			2.428774945273382e-5
		],
		[
			3.86e1,
			2.4288408171369014e-5
		],
		[
			3.8800000000000004e1,
			2.4288943006878227e-5
		],
		[
			3.9e1,
			2.428938414134052e-5
		],
		[
			3.92e1,
			2.428974670198869e-5
		],
		[
			3.9400000000000006e1,
			2.429004198267748e-5
		],
		[
			3.96e1,
			2.4290282325312162e-5
		],
		[
			3.9800000000000004e1,
			2.4290480928002012e-5
		],
		[
			4.0e1,
			2.4290643767521658e-5
		],
		[
			4.02e1,
			2.4290776159174854e-5
		],
		[
			4.0400000000000006e1,
			2.4290884324873474e-5
		],
		[
			4.06e1,
			2.4290973676510674e-5
		],
		[
			4.0800000000000004e1,
			2.429104676893168e-5
		],
		[
			4.1e1,
			2.429110611301688e-5
		],
		[
			4.12e1,
			2.4291154851363572e-5
		],
		[
			4.1400000000000006e1,
			2.4291195026115986e-5
		],
		[
			4.16e1,
			2.4291227820105732e-5
		],
		[
			4.1800000000000004e1,
			2.4291254818065156e-5
		],
		[
			4.2e1,
			2.429128222636301e-5
		],
		[
			4.22e1,
			2.4291310584567682e-5
		],
		[
			4.2400000000000006e1,
			2.4291338312387722e-5
		],
		[
			4.26e1,
			2.4291363828643497e-5
		],
		[
			4.2800000000000004e1,
			2.4291385552599465e-5
		],
		[
			4.3e1,
			2.4291401903742127e-5
		],
		[
			4.32e1,
			2.4291411328869472e-5
		],
		[
			4.3400000000000006e1,
			2.4291418482702554e-5
		],
		[
			4.36e1,
			2.4291427086042816e-5
		],
		[
			4.3800000000000004e1,
			2.4291436322432247e-5
		],
		[
			4.4e1,
			2.4291445375856924e-5
		],
		[
			4.42e1,
			2.4291453430080878e-5
		],
		[
			4.4400000000000006e1,
			2.4291459669090187e-5
		],
		[
			4.46e1,
			2.4291463276204794e-5
		],
		[
			4.4800000000000004e1,
			2.4291464547188113e-5
		],
		[
			4.5e1,
			2.429146528326598e-5
		],
		[
			4.52e1,
			2.4291465651415933e-5
		],
		[
			4.5400000000000006e1,
			2.4291465773096377e-5
		],
		[
			4.56e1,
			2.4291465771542065e-5
		],
		[
			4.5800000000000004e1,
			2.4291465768211395e-5
		],
		[
			4.6e1,
			2.4291465885228902e-5
		],
		[
			4.62e1,
			2.42914661610083e-5
		],
		[
			4.6400000000000006e1,
			2.4291466312664767e-5
		],
		[
			4.66e1,
			2.429146634130852e-5
		],
		[
			4.6800000000000004e1,
			2.4291466290904395e-5
		],
		[
			4.7e1,
			2.4291466203640866e-5
		],
		[
			4.72e1,
			2.429146612281663e-5
		],
		[
			4.7400000000000006e1,
			2.429146609106425e-5
		],
		[
			4.76e1,
			2.429146614169042e-5
		],
		[
			4.7800000000000004e1,
			2.4291466185877297e-5
		],
		[
			4.8e1,
			2.4291466198755884e-5
		],
		[
			4.82e1,
			2.4291466190540234e-5
		],
		[
			4.8400000000000006e1,
			2.4291466171666443e-5
		],
		[
			4.86e1,
			2.429146615123834e-5
		],
		[
			4.8800000000000004e1,
			2.4291466139914064e-5
		],
		[
			4.9e1,
			2.4291466147685625e-5
		],
		[
			4.92e1,
			2.4291466160342168e-5
		],
		[
			4.9400000000000006e1,
			2.4291466164561015e-5
		],
		[
			4.96e1,
			2.429146616389488e-5
		],
		[
			4.9800000000000004e1,
			2.4291466159676034e-5
		],
		[
			5.0e1,
			2.4291466154569008e-5
		],
		[
			5.02e1,
			2.429146615123834e-5
		],
		[
			5.0400000000000006e1,
			2.4291466151682428e-5
		],
		[
			5.06e1,
			2.4291466114378935e-5
		],
		[
			5.0800000000000004e1,
			2.4291465966941317e-5
		],
		[
			5.1e1,
			2.4291465718917493e-5
		],
		[
			5.12e1,
			2.4291465379411292e-5
		],
		[
			5.1400000000000006e1,
			2.4291464959080855e-5
		],
		[
			5.16e1,
			2.4291464467696144e-5
		],
		[
			5.1800000000000004e1,
			2.4291463915027123e-5
		],
		[
			5.2e1,
			2.4291463311287842e-5
		],
		[
			5.22e1,
			2.429146266647031e-5
		],
		[
			5.2400000000000006e1,
			2.4291461990344487e-5
		],
		[
			5.26e1,
			2.429146129268034e-5
		],
		[
			5.2800000000000004e1,
			2.4291460583691915e-5
		],
		[
			5.3e1,
			2.4291459873815313e-5
		],
		[
			5.32e1,
			2.4291459172376406e-5
		],
		[
			5.3400000000000006e1,
			2.42914584893672e-5
		],
		[
			5.36e1,
			2.429145783544584e-5
		],
		[
			5.3800000000000004e1,
			2.429145721971615e-5
		],
		[
			5.4e1,
			2.4291456652392185e-5
		],
		[
			5.42e1,
			2.429145614391004e-5
		],
		[
			5.4400000000000006e1,
			2.4291455703817633e-5
		],
		[
			5.46e1,
			2.429145534210697e-5
		],
		[
			5.4800000000000004e1,
			2.4291455068992107e-5
		],
		[
			5.5e1,
			2.4291454893798914e-5
		],
		[
			5.52e1,
			2.4291454827407577e-5
		],
		[
			5.5400000000000006e1,
			2.4291454818969882e-5
		],
		[
			5.56e1,
			2.429145479276862e-5
		],
		[
			5.5800000000000004e1,
			2.4291454749691965e-5
		],
		[
			5.6e1,
			2.4291454691960368e-5
		],
		[
			5.62e1,
			2.429145462112814e-5
		],
		[
			5.6400000000000006e1,
			2.429145453874959e-5
		],
		[
			5.66e1,
			2.429145444615699e-5
		],
		[
			5.6800000000000004e1,
			2.4291454345570784e-5
		],
		[
			5.7e1,
			2.429145423787915e-5
		],
		[
			5.72e1,
			2.4291454125746625e-5
		],
		[
			5.7400000000000006e1,
			2.429145401028343e-5
		],
		[
			5.76e1,
			2.429145389259979e-5
		],
		[
			5.7800000000000004e1,
			2.4291453775138194e-5
		],
		[
			5.8e1,
			2.429145365923091e-5
		],
		[
			5.82e1,
			2.429145354643225e-5
		],
		[
			5.8400000000000006e1,
			2.4291453438518573e-5
		],
		[
			5.86e1,
			2.4291453337266233e-5
		],
		[
			5.8800000000000004e1,
			2.42914532440075e-5
		],
		[
			5.9e1,
			2.4291453160740772e-5
		],
		[
			5.92e1,
			2.429145308879832e-5
		],
		[
			5.9400000000000006e1,
			2.429145303040059e-5
		],
		[
			5.96e1,
			2.4291452986213713e-5
		],
		[
			5.9800000000000004e1,
			2.4291452958458137e-5
		],
		[
			6.0e1,
			2.4291452948688175e-5
		]
	],
	[
		[
			0.0,
			1.1720500801140089e6
		],
		[
			0.2,
			1.1720368562787499e6
		],
		[
			0.4,
			1.172020713943357e6
		],
		[
			0.6000000000000001,
			1.1720009924143068e6
		],
		[
			0.8,
			1.1719769055993557e6
		],
		[
			1.0,
			1.1719474895931694e6
		],
		[
			1.2000000000000002,
			1.1719115617966305e6
		],
		[
			1.4000000000000001,
			1.1718676792767483e6
		],
		[
			1.6,
			1.171814083177397e6
		],
		[
			1.8,
			1.1717486239583322e6
		],
		[
			2.0,
			1.1716686786867538e6
		],
		[
			2.2,
			1.1715710437181373e6
		],
		[
			2.4000000000000004,
			1.1714518012674763e6
		],
		[
			2.6,
			1.1713061729152028e6
		],
		[
			2.8000000000000003,
			1.1711283238488955e6
		],
		[
			3.0,
			1.1709111313617413e6
		],
		[
			3.2,
			1.1706459026358929e6
		],
		[
			3.4000000000000004,
			1.1703220313240252e6
		],
		[
			3.6,
			1.1699265763266901e6
		],
		[
			3.8000000000000003,
			1.169443743922075e6
		],
		[
			4.0,
			1.1688542575742414e6
		],
		[
			4.2,
			1.1681346483963274e6
		],
		[
			4.4,
			1.1672562907174602e6
		],
		[
			4.6000000000000005,
			1.166184320079871e6
		],
		[
			4.800000000000001,
			1.1648762921808308e6
		],
		[
			5.0,
			1.163280571475599e6
		],
		[
			5.2,
			1.161334390974994e6
		],
		[
			5.4,
			1.1589615581870233e6
		],
		[
			5.6000000000000005,
			1.156069641194422e6
		],
		[
			5.800000000000001,
			1.15254682682527e6
		],
		[
			6.0,
			1.1482580012569136e6
		],
		[
			6.2,
			1.1430403095502425e6
		],
		[
			6.4,
			1.1366981408639306e6
		],
		[
			6.6000000000000005,
			1.1289974735128111e6
		],
		[
			6.800000000000001,
			1.1196595684042312e6
		],
		[
			7.0,
			1.108354376518997e6
		],
		[
			7.2,
			1.0946941304402943e6
		],
		[
			7.4,
			1.078227624042264e6
		],
		[
			7.6000000000000005,
			1.0584362608870391e6
		],
		[
			7.800000000000001,
			1.0347334487908907e6
		],
		[
			8.0,
			1.0064694824576613e6
		],
		[
			8.200000000000001,
			9.729457324028062e5
		],
		[
			8.4,
			9.33441244939233e5
		],
		[
			8.6,
			8.872405636699031e5
		],
		[
			8.8,
			8.334514781292035e5
		],
		[
			9.0,
			7.713985341992008e5
		],
		[
			9.200000000000001,
			7.007983443572992e5
		],
		[
			9.4,
			6.240945255239087e5
		],
		[
			9.600000000000001,
			5.440678605439364e5
		],
		[
			9.8,
			4.633431279307923e5
		],
		[
			1.0e1,
			3.8513924701456004e5
		],
		[
			1.0200000000000001e1,
			3.128974838682765e5
		],
		[
			1.04e1,
			2.496026814464278e5
		],
		[
			1.0600000000000001e1,
			1.9668761682988063e5
		],
		[
			1.08e1,
			1.5302275170770148e5
		],
		[
			1.1e1,
			1.181901050624733e5
		],
		[
			1.1200000000000001e1,
			9.110138374057742e4
		],
		[
			1.14e1,
			7.038356674252152e4
		],
		[
			1.1600000000000001e1,
			5.446236309017859e4
		],
		[
			1.18e1,
			4.18771778896863e4
		],
		[
			1.2e1,
			3.1945215597648046e4
		],
		[
			1.2200000000000001e1,
			2.4248823133612692e4
		],
		[
			1.24e1,
			1.8278514658818134e4
		],
		[
			1.2600000000000001e1,
			1.3693325648275602e4
		],
		[
			1.28e1,
			1.019800928842794e4
		],
		[
			1.3e1,
			7.550915354616166e3
		],
		[
			1.3200000000000001e1,
			5.560294594029508e3
		],
		[
			1.34e1,
			4.073594054527158e3
		],
		[
			1.3600000000000001e1,
			2.970104260346241e3
		],
		[
			1.38e1,
			2.1559654147736574e3
		],
		[
			1.4e1,
			1.558634143839357e3
		],
		[
			1.4200000000000001e1,
			1.1226006215862476e3
		],
		[
			1.44e1,
			8.057831445031896e2
		],
		[
			1.4600000000000001e1,
			5.765510045401262e2
		],
		[
			1.48e1,
			4.113164581455783e2
		],
		[
			1.5e1,
			2.926161826907772e2
		],
		[
			1.5200000000000001e1,
			2.076047475139252e2
		],
		[
			1.54e1,
			1.4688809763012546e2
		],
		[
			1.5600000000000001e1,
			1.0363130696040588e2
		],
		[
			1.58e1,
			7.288410055415807e1
		],
		[
			1.6e1,
			5.1074866323632534e1
		],
		[
			1.62e1,
			3.563676185664936e1
		],
		[
			1.6400000000000002e1,
			2.472777195647125e1
		],
		[
			1.66e1,
			1.7034349564120213e1
		],
		[
			1.68e1,
			1.1618317110300003e1
		],
		[
			1.7e1,
			7.813852380582485
		],
		[
			1.72e1,
			5.158873648271684
		],
		[
			1.7400000000000002e1,
			3.3538973443413687
		],
		[
			1.76e1,
			2.2111477594631492
		],
		[
			1.78e1,
			1.562037585221967
		],
		[
			1.8e1,
			1.2086192432134895
		],
		[
			1.82e1,
			0.9812826447480925
		],
		[
			1.8400000000000002e1,
			0.7944707753249303
		],
		[
			1.86e1,
			0.6272100286321527
		],
		[
			1.88e1,
			0.4845093847498123
		],
		[
			1.9e1,
			0.663014320058237
		],
		[
			1.9200000000000003e1,
			0.5384366261177929
		],
		[
			1.9400000000000002e1,
			0.43709216535193374
		],
		[
			1.96e1,
			0.355141796252048
		],
		[
			1.98e1,
			0.288922480318927
		],
		[
			2.0e1,
			0.23534590642922337
		],
		[
			2.0200000000000003e1,
			0.19191534616887918
		],
		[
			2.0400000000000002e1,
			0.15660021412518432
		],
		[
			2.06e1,
			0.12794435109375235
		],
		[
			2.08e1,
			0.10456568374548891
		],
		[
			2.1e1,
			8.549806148833028e-2
		],
		[
			2.1200000000000003e1,
			6.993309893590682e-2
		],
		[
			2.1400000000000002e1,
			5.722297416121025e-2
		],
		[
			2.16e1,
			4.6792280699431865e-2
		],
		[
			2.18e1,
			3.820128098240594e-2
		],
		[
			2.2e1,
			3.1467722097888284e-2
		],
		[
			2.2200000000000003e1,
			2.5694418112889972e-2
		],
		[
			2.2400000000000002e1,
			2.0984139337800967e-2
		],
		[
			2.26e1,
			1.727431210847219e-2
		],
		[
			2.28e1,
			1.3338277065421567e-2
		],
		[
			2.3e1,
			1.1374482344812753e-2
		],
		[
			2.3200000000000003e1,
			9.689299465676537e-3
		],
		[
			2.3400000000000002e1,
			7.755928337813911e-3
		],
		[
			2.36e1,
			6.794049785134648e-3
		],
		[
			2.38e1,
			5.175751966149944e-3
		],
		[
			2.4e1,
			4.694693364902136e-3
		],
		[
			2.4200000000000003e1,
			3.0442749973602634e-3
		],
		[
			2.4400000000000002e1,
			2.9277361036459393e-3
		],
		[
			2.46e1,
			2.2809159226142572e-3
		],
		[
			2.48e1,
			1.8777453727349958e-3
		],
		[
			2.5e1,
			1.6708079084764016e-3
		],
		[
			2.5200000000000003e1,
			1.4838865888886499e-3
		],
		[
			2.5400000000000002e1,
			1.2129324921301698e-3
		],
		[
			2.56e1,
			9.422980661741853e-4
		],
		[
			2.58e1,
			9.834343012566915e-4
		],
		[
			2.6e1,
			6.540414809854678e-4
		],
		[
			2.6200000000000003e1,
			5.596771861837713e-4
		],
		[
			2.6400000000000002e1,
			2.44956427812415e-4
		],
		[
			2.66e1,
			3.47080932598276e-4
		],
		[
			2.68e1,
			2.987329973409558e-4
		],
		[
			2.7e1,
			2.6976495650132826e-4
		],
		[
			2.7200000000000003e1,
			2.4482816252380246e-4
		],
		[
			2.7400000000000002e1,
			2.2381069094490336e-4
		],
		[
			2.76e1,
			2.013900927193557e-4
		],
		[
			2.78e1,
			1.826024190292319e-4
		],
		[
			2.8e1,
			1.6665096925083667e-4
		],
		[
			2.8200000000000003e1,
			1.5344107251280548e-4
		],
		[
			2.8400000000000002e1,
			1.4244640814142784e-4
		],
		[
			2.86e1,
			1.333883941998515e-4
		],
		[
			2.88e1,
			1.259347935524957e-4
		],
		[
			2.9e1,
			1.1980853405946235e-4
		],
		[
			2.9200000000000003e1,
			1.1477808290294433e-4
		],
		[
			2.9400000000000002e1,
			1.1065144471533728e-4
		],
		[
			2.96e1,
			1.0726818634743118e-4
		],
		[
			2.98e1,
			1.0449773188936362e-4
		],
		[
			3.0e1,
			1.0222721540809054e-4
		],
		[
			3.0200000000000003e1,
			1.0036697046356124e-4
		],
		[
			3.0400000000000002e1,
			9.884309880958675e-5
		],
		[
			3.06e1,
			9.759484977545085e-5
		],
		[
			3.08e1,
			9.657238283966585e-5
		],
		[
			3.1e1,
			9.573512005633944e-5
		],
		[
			3.1200000000000003e1,
			9.504949284067088e-5
		],
		[
			3.1400000000000002e1,
			9.448794309285802e-5
		],
		[
			3.16e1,
			9.40282472330356e-5
		],
		[
			3.18e1,
			9.365168779762456e-5
		],
		[
			3.2e1,
			9.334348255363167e-5
		],
		[
			3.22e1,
			9.309102354859711e-5
		],
		[
			3.24e1,
			9.288437941834538e-5
		],
		[
			3.26e1,
			9.271515442899059e-5
		],
		[
			3.2800000000000004e1,
			9.257660615991092e-5
		],
		[
			3.3e1,
			9.246317764044498e-5
		],
		[
			3.32e1,
			9.237024332287014e-5
		],
		[
			3.34e1,
			9.229415644473882e-5
		],
		[
			3.36e1,
			9.223190745877297e-5
		],
		[
			3.3800000000000004e1,
			9.218088005291669e-5
		],
		[
			3.4e1,
			9.213915684269658e-5
		],
		[
			3.42e1,
			9.210495821942999e-5
		],
		[
			3.44e1,
			9.20769724390702e-5
		],
		[
			3.46e1,
			9.205406571943797e-5
		],
		[
			3.4800000000000004e1,
			9.203529515433573e-5
		],
		[
			3.5e1,
			9.201994746543818e-5
		],
		[
			3.52e1,
			9.200736247549912e-5
		],
		[
			3.54e1,
			9.199706801377161e-5
		],
		[
			3.56e1,
			9.198864070603108e-5
		],
		[
			3.5800000000000004e1,
			9.198173467650506e-5
		],
		[
			3.6e1,
			9.197608728972462e-5
		],
		[
			3.62e1,
			9.197145887207547e-5
		],
		[
			3.64e1,
			9.19676728985408e-5
		],
		[
			3.66e1,
			9.196456719462454e-5
		],
		[
			3.6800000000000004e1,
			9.19619982433506e-5
		],
		[
			3.7e1,
			9.195990146260158e-5
		],
		[
			3.72e1,
			9.195819217722168e-5
		],
		[
			3.74e1,
			9.195679145324043e-5
		],
		[
			3.76e1,
			9.19556332723559e-5
		],
		[
			3.7800000000000004e1,
			9.195468749645386e-5
		],
		[
			3.8e1,
			9.195391824645682e-5
		],
		[
			3.82e1,
			9.195328964262117e-5
		],
		[
			3.8400000000000006e1,
			9.195276580631351e-5
		],
		[
			3.86e1,
			9.195234386671913e-5
		],
		[
			3.8800000000000004e1,
			9.195199799116871e-5
		],
		[
			3.9e1,
			9.195171239273492e-5
		],
		[
			3.92e1,
			9.195147989560226e-5
		],
		[
			3.9400000000000006e1,
			9.195128758299198e-5
		],
		[
			3.96e1,
			9.195113402005184e-5
		],
		[
			3.9800000000000004e1,
			9.195100341963247e-5
		],
		[
			4.0e1,
			9.195090152291918e-5
		],
		[
			4.02e1,
			9.195081541268912e-5
		],
		[
			4.0400000000000006e1,
			9.195074652446067e-5
		],
		[
			4.06e1,
			9.195068624756608e-5
		],
		[
			4.0800000000000004e1,
			9.195064175715473e-5
		],
		[
			4.1e1,
			9.195060013733602e-5
		],
		[
			4.12e1,
			9.195056999899975e-5
		],
		[
			4.1400000000000006e1,
			9.195054560096061e-5
		],
		[
			4.16e1,
			9.195051976806923e-5
		],
		[
			4.1800000000000004e1,
			9.19505039811419e-5
		],
		[
			4.2e1,
			9.19504867591403e-5
		],
		[
			4.22e1,
			9.195046810184238e-5
		],
		[
			4.2400000000000006e1,
			9.195045088006282e-5
		],
		[
			4.26e1,
			9.195043222276489e-5
		],
		[
			4.2800000000000004e1,
			9.195041930620818e-5
		],
		[
			4.3e1,
			9.195040926002207e-5
		],
		[
			4.32e1,
			9.195040208420657e-5
		],
		[
			4.3400000000000006e1,
			9.195039634346536e-5
		],
		[
			4.36e1,
			9.19503934733168e-5
		],
		[
			4.3800000000000004e1,
			9.195038773257558e-5
		],
		[
			4.4e1,
			9.195038342690864e-5
		],
		[
			4.42e1,
			9.195037768638947e-5
		],
		[
			4.4400000000000006e1,
			9.195037338072254e-5
		],
		[
			4.46e1,
			9.195037051057398e-5
		],
		[
			4.4800000000000004e1,
			9.195036764020337e-5
		],
		[
			4.5e1,
			9.195037051057398e-5
		],
		[
			4.52e1,
			9.195036764020337e-5
		],
		[
			4.5400000000000006e1,
			9.195037194564826e-5
		],
		[
			4.56e1,
			9.195036907527765e-5
		],
		[
			4.5800000000000004e1,
			9.195037051057398e-5
		],
		[
			4.6e1,
			9.195037051057398e-5
		],
		[
			4.62e1,
			9.195036764020337e-5
		],
		[
			4.6400000000000006e1,
			9.195036907527765e-5
		],
		[
			4.66e1,
			9.195036907527765e-5
		],
		[
			4.6800000000000004e1,
			9.195036907527765e-5
		],
		[
			4.7e1,
			9.195036907527765e-5
		],
		[
			4.72e1,
			9.195036907527765e-5
		],
		[
			4.7400000000000006e1,
			9.195036764020337e-5
		],
		[
			4.76e1,
			9.195037051057398e-5
		],
		[
			4.7800000000000004e1,
			9.195036907527765e-5
		],
		[
			4.8e1,
			9.195036907527765e-5
		],
		[
			4.82e1,
			9.195037051057398e-5
		],
		[
			4.8400000000000006e1,
			9.195036620512909e-5
		],
		[
			4.86e1,
			9.195036764020337e-5
		],
		[
			4.8800000000000004e1,
			9.195036764020337e-5
		],
		[
			4.9e1,
			9.195037051057398e-5
		],
		[
			4.92e1,
			9.195036764020337e-5
		],
		[
			4.9400000000000006e1,
			9.195036907527765e-5
		],
		[
			4.96e1,
			9.195036764020337e-5
		],
		[
			4.9800000000000004e1,
			9.195036764020337e-5
		],
		[
			5.0e1,
			9.195037051057398e-5
		],
		[
			5.02e1,
			9.195037051057398e-5
		],
		[
			5.0400000000000006e1,
			9.195037051057398e-5
		],
		[
			5.06e1,
			9.195036764020337e-5
		],
		[
			5.0800000000000004e1,
			9.195036907527765e-5
		],
		[
			5.1e1,
			9.195036764020337e-5
		],
		[
			5.12e1,
			9.195036907527765e-5
		],
		[
			5.1400000000000006e1,
			9.195036907527765e-5
		],
		[
			5.16e1,
			9.195037051057398e-5
		],
		[
			5.1800000000000004e1,
			9.195037194564826e-5
		],
		[
			5.2e1,
			9.195037051057398e-5
		],
		[
			5.22e1,
			9.195037051057398e-5
		],
		[
			5.2400000000000006e1,
			9.195036907527765e-5
		],
		[
			5.26e1,
			9.195037338072254e-5
		],
		[
			5.2800000000000004e1,
			9.195037338072254e-5
		],
		[
			5.3e1,
			9.195037338072254e-5
		],
		[
			5.32e1,
			9.195037338072254e-5
		],
		[
			5.3400000000000006e1,
			9.195037625131519e-5
		],
		[
			5.36e1,
			9.195037338072254e-5
		],
		[
			5.3800000000000004e1,
			9.195037481601886e-5
		],
		[
			5.4e1,
			9.195037625131519e-5
		],
		[
			5.42e1,
			9.195037625131519e-5
		],
		[
			5.4400000000000006e1,
			9.195037481601886e-5
		],
		[
			5.46e1,
			9.195037481601886e-5
		],
		[
			5.4800000000000004e1,
			9.195037481601886e-5
		],
		[
			5.5e1,
			9.195037768638947e-5
		],
		[
			5.52e1,
			9.195037768638947e-5
		],
		[
			5.5400000000000006e1,
			9.195037481601886e-5
		],
		[
			5.56e1,
			9.195037481601886e-5
		],
		[
			5.5800000000000004e1,
			9.195037768638947e-5
		],
		[
			5.6e1,
			9.195037768638947e-5
		],
		[
			5.62e1,
			9.195037768638947e-5
		],
		[
			5.6400000000000006e1,
			9.195037625131519e-5
		],
		[
			5.66e1,
			9.195037768638947e-5
		],
		[
			5.6800000000000004e1,
			9.195037625131519e-5
		],
		[
			5.7e1,
			9.195037768638947e-5
		],
		[
			5.72e1,
			9.195037768638947e-5
		],
		[
			5.7400000000000006e1,
			9.195037481601886e-5
		],
		[
			5.76e1,
			9.195037625131519e-5
		],
		[
			5.7800000000000004e1,
			9.195037481601886e-5
		],
		[
			5.8e1,
			9.195037481601886e-5
		],
		[
			5.82e1,
			9.195037625131519e-5
		],
		[
			5.8400000000000006e1,
			9.195037481601886e-5
		],
		[
			5.86e1,
			9.195037481601886e-5
		],
		[
			5.8800000000000004e1,
			9.195037625131519e-5
		],
		[
			5.9e1,
			9.195037481601886e-5
		],
		[
			5.92e1,
			9.195037625131519e-5
		],
		[
			5.9400000000000006e1,
			9.195037481601886e-5
		],
		[
			5.96e1,
			9.195037625131519e-5
		],
		[
			5.9800000000000004e1,
			9.195037625131519e-5
		],
		[
			6.0e1,
			9.195037768638947e-5
		]
	],
	[
		[
			0.0,
			2.410465014919494e9
		],
		[
			0.2,
			2.4104333641113367e9
		],
		[
			0.4,
			2.4103947279988523e9
		],
		[
			0.6000000000000001,
			2.410347525254757e9
		],
		[
			0.8,
			2.4102898744250093e9
		],
		[
			1.0,
			2.410219468483151e9
		],
		[
			1.2000000000000002,
			2.4101334769929276e9
		],
		[
			1.4000000000000001,
			2.410028446457141e9
		],
		[
			1.6,
			2.4099001672862873e9
		],
		[
			1.8,
			2.4097434948909407e9
		],
		[
			2.0,
			2.409552151765709e9
		],
		[
			2.2,
			2.409318470691689e9
		],
		[
			2.4000000000000004,
			2.4090330754823046e9
		],
		[
			2.6,
			2.4086845304997616e9
		],
		[
			2.8000000000000003,
			2.4082588723401914e9
		],
		[
			3.0,
			2.4077390560757756e9
		],
		[
			3.2,
			2.4071042802754087e9
		],
		[
			3.4000000000000004,
			2.4063291657827554e9
		],
		[
			3.6,
			2.405382748637485e9
		],
		[
			3.8000000000000003,
			2.404227242232653e9
		],
		[
			4.0,
			2.4028165314514203e9
		],
		[
			4.2,
			2.4010944780252004e9
		],
		[
			4.4,
			2.3989926177160854e9
		],
		[
			4.6000000000000005,
			2.3964275786773486e9
		],
		[
			4.800000000000001,
			2.393297883776235e9
		],
		[
			5.0,
			2.3894801117594714e9
		],
		[
			5.2,
			2.384824280223124e9
		],
		[
			5.4,
			2.3791483942397413e9
		],
		[
			5.6000000000000005,
			2.3722317712294893e9
		],
		[
			5.800000000000001,
			2.3638076062767506e9
		],
		[
			6.0,
			2.3535537214091716e9
		],
		[
			6.2,
			2.3410821277733727e9
		],
		[
			6.4,
			2.325927301076359e9
		],
		[
			6.6000000000000005,
			2.307533055036755e9
		],
		[
			6.800000000000001,
			2.2852380448805943e9
		],
		[
			7.0,
			2.2582608619371676e9
		],
		[
			7.2,
			2.225685948450606e9
		],
		[
			7.4,
			2.1864517022863927e9
		],
		[
			7.6000000000000005,
			2.1393435616077383e9
		],
		[
			7.800000000000001,
			2.0829961331179755e9
		],
		[
			8.0,
			2.015909858894593e9
		],
		[
			8.200000000000001,
			1.9364915274563887e9
		],
		[
			8.4,
			1.8431268820096493e9
		],
		[
			8.6,
			1.73424868245813e9
		],
		[
			8.8,
			1.6077751083909404e9
		],
		[
			9.0,
			1.4622260278351657e9
		],
		[
			9.200000000000001,
			1.2971593840354273e9
		],
		[
			9.4,
			1.1192267841466265e9
		],
		[
			9.600000000000001,
			9.358999861227316e8
		],
		[
			9.8,
			7.541410537601674e8
		],
		[
			1.0e1,
			5.824037855782835e8
		],
		[
			1.0200000000000001e1,
			4.2968122798356193e8
		],
		[
			1.04e1,
			3.034570463838215e8
		],
		[
			1.0600000000000001e1,
			2.0655163223470742e8
		],
		[
			1.08e1,
			1.3361929578332879e8
		],
		[
			1.1e1,
			8.200021185515103e7
		],
		[
			1.1200000000000001e1,
			4.75296927751916e7
		],
		[
			1.14e1,
			2.6085280828849476e7
		],
		[
			1.1600000000000001e1,
			1.3991864672432845e7
		],
		[
			1.18e1,
			6.829746128202174e6
		],
		[
			1.2e1,
			2.4188375526936688e6
		],
		[
			1.2200000000000001e1,
			1.665748706124335e4
		],
		[
			1.24e1,
			1.1647448939935542e6
		],
		[
			1.2600000000000001e1,
			1.6577313502938363e6
		],
		[
			1.28e1,
			1.7305702125577158e6
		],
		[
			1.3e1,
			1.6001601276747049e6
		],
		[
			1.3200000000000001e1,
			1.3780630652269272e6
		],
		[
			1.34e1,
			1.133947420858981e6
		],
		[
			1.3600000000000001e1,
			9.034371653234022e5
		],
		[
			1.38e1,
			7.025499983382252e5
		],
		[
			1.4e1,
			5.361651921849346e5
		],
		[
			1.4200000000000001e1,
			4.0312415000145667e5
		],
		[
			1.44e1,
			2.994594606027238e5
		],
		[
			1.4600000000000001e1,
			2.202637770943144e5
		],
		[
			1.48e1,
			1.606913319685273e5
		],
		[
			1.5e1,
			1.1643111197845738e5
		],
		[
			1.5200000000000001e1,
			8.38756799103512e4
		],
		[
			1.54e1,
			6.0125977221420915e4
		],
		[
			1.5600000000000001e1,
			4.291821724829026e4
		],
		[
			1.58e1,
			3.052112544236207e4
		],
		[
			1.6e1,
			2.1633408667523294e4
		],
		[
			1.62e1,
			1.5286398975245354e4
		],
		[
			1.6400000000000002e1,
			1.0774042863304427e4
		],
		[
			1.66e1,
			7.573411848084061e3
		],
		[
			1.68e1,
			5.310277612090074e3
		],
		[
			1.7e1,
			3.7157172752928504e3
		],
		[
			1.72e1,
			2.600044514098961e3
		],
		[
			1.7400000000000002e1,
			1.8406170243064055e3
		],
		[
			1.76e1,
			1.359676064496176e3
		],
		[
			1.78e1,
			1.086429260817926e3
		],
		[
			1.8e1,
			9.374277051617797e2
		],
		[
			1.82e1,
			8.41297575723258e2
		],
		[
			1.8400000000000002e1,
			7.621064429184373e2
		],
		[
			1.86e1,
			6.911024006331229e2
		],
		[
			1.88e1,
			6.305921264056888e2
		],
		[
			1.9e1,
			0.8578772162132904
		],
		[
			1.9200000000000003e1,
			0.7312557227281726
		],
		[
			1.9400000000000002e1,
			0.6166834634694109
		],
		[
			1.96e1,
			0.5171152319789167
		],
		[
			1.98e1,
			0.4319494261087258
		],
		[
			2.0e1,
			0.360530695136287
		],
		[
			2.0200000000000003e1,
			0.30198744618528695
		],
		[
			2.0400000000000002e1,
			0.3628614173907563
		],
		[
			2.06e1,
			0.21333414271357953
		],
		[
			2.08e1,
			0.1791434320539258
		],
		[
			2.1e1,
			0.1520673595718951
		],
		[
			2.1200000000000003e1,
			0.13082219382786153
		],
		[
			2.1400000000000002e1,
			0.10365422907560995
		],
		[
			2.16e1,
			0.20244876557213853
		],
		[
			2.18e1,
			0.4579083505711694
		],
		[
			2.2e1,
			0.1459751755175127
		],
		[
			2.2200000000000003e1,
			9.821269123450715e-2
		],
		[
			2.2400000000000002e1,
			0.2613876051018804
		],
		[
			2.26e1,
			6.893399444670711e-3
		],
		[
			2.28e1,
			2.2772885619664103
		],
		[
			2.3e1,
			0.6484619274318972
		],
		[
			2.3200000000000003e1,
			0.4682054911617921
		],
		[
			2.3400000000000002e1,
			0.15882252811600028
		],
		[
			2.36e1,
			1.0546304965799596
		],
		[
			2.38e1,
			0.26341270201559985
		],
		[
			2.4e1,
			1.0046526862952607
		],
		[
			2.4200000000000003e1,
			1.4528437342712417
		],
		[
			2.4400000000000002e1,
			3.031854302873338e-2
		],
		[
			2.46e1,
			0.39964880468193886
		],
		[
			2.48e1,
			0.35047214150664274
		],
		[
			2.5e1,
			3.2323925758092176e-2
		],
		[
			2.5200000000000003e1,
			0.2970322744885535
		],
		[
			2.5400000000000002e1,
			0.18572245897429462
		],
		[
			2.56e1,
			4.116657459526518e-2
		],
		[
			2.58e1,
			0.503880626136887
		],
		[
			2.6e1,
			5.9873446168473565e-2
		],
		[
			2.6200000000000003e1,
			3.373275991599933e-2
		],
		[
			2.6400000000000002e1,
			0.6729115971563229
		],
		[
			2.66e1,
			0.19534133722583302
		],
		[
			2.68e1,
			0.17143366326279352
		],
		[
			2.7e1,
			0.12232648304210403
		],
		[
			2.7200000000000003e1,
			8.551422732259528e-2
		],
		[
			2.7400000000000002e1,
			5.704709938906749e-2
		],
		[
			2.76e1,
			4.824156714636407e-2
		],
		[
			2.78e1,
			4.22319714535111e-2
		],
		[
			2.8e1,
			3.889623784522578e-2
		],
		[
			2.8200000000000003e1,
			3.6583095361026885e-2
		],
		[
			2.8400000000000002e1,
			3.5187878983842014e-2
		],
		[
			2.86e1,
			3.4202353318219636e-2
		],
		[
			2.88e1,
			3.349980438227762e-2
		],
		[
			2.9e1,
			3.2990558315431295e-2
		],
		[
			2.9200000000000003e1,
			3.261403113878458e-2
		],
		[
			2.9400000000000002e1,
			3.232848127914578e-2
		],
		[
			2.96e1,
			3.210790154334342e-2
		],
		[
			2.98e1,
			3.19286523555975e-2
		],
		[
			3.0e1,
			3.178794099717819e-2
		],
		[
			3.0200000000000003e1,
			3.167631952044725e-2
		],
		[
			3.0400000000000002e1,
			3.1587357915748404e-2
		],
		[
			3.06e1,
			3.151615484910164e-2
		],
		[
			3.08e1,
			3.145891537610379e-2
		],
		[
			3.1e1,
			3.1412703200751624e-2
		],
		[
			3.1200000000000003e1,
			3.137529991340893e-2
		],
		[
			3.1400000000000002e1,
			3.1344976956313664e-2
		],
		[
			3.16e1,
			3.132035767678554e-2
		],
		[
			3.18e1,
			3.130032723952492e-2
		],
		[
			3.2e1,
			3.128402136565134e-2
		],
		[
			3.22e1,
			3.1270722168796894e-2
		],
		[
			3.24e1,
			3.1259889122756235e-2
		],
		[
			3.26e1,
			3.125102111469302e-2
		],
		[
			3.2800000000000004e1,
			3.1243791576690993e-2
		],
		[
			3.3e1,
			3.123787957131552e-2
		],
		[
			3.32e1,
			3.1233054248832826e-2
		],
		[
			3.34e1,
			3.1229098835712454e-2
		],
		[
			3.36e1,
			3.122587256992171e-2
		],
		[
			3.3800000000000004e1,
			3.12232290589467e-2
		],
		[
			3.4e1,
			3.1221066954123522e-2
		],
		[
			3.42e1,
			3.1219301798232735e-2
		],
		[
			3.44e1,
			3.121784631881419e-2
		],
		[
			3.46e1,
			3.121666391773914e-2
		],
		[
			3.4800000000000004e1,
			3.1215689844472427e-2
		],
		[
			3.5e1,
			3.1214890316126453e-2
		],
		[
			3.52e1,
			3.1214248441257197e-2
		],
		[
			3.54e1,
			3.1213716360773303e-2
		],
		[
			3.56e1,
			3.12132799984719e-2
		],
		[
			3.5800000000000004e1,
			3.121292527814923e-2
		],
		[
			3.6e1,
			3.1212635308361714e-2
		],
		[
			3.62e1,
			3.1212393197665333e-2
		],
		[
			3.64e1,
			3.1212196130819603e-2
		],
		[
			3.66e1,
			3.1212030031620985e-2
		],
		[
			3.6800000000000004e1,
			3.1211911791513502e-2
		],
		[
			3.7e1,
			3.121179355140602e-2
		],
		[
			3.72e1,
			3.1211703463705165e-2
		],
		[
			3.74e1,
			3.1211633082688817e-2
		],
		[
			3.76e1,
			3.1211579593116268e-2
		],
		[
			3.7800000000000004e1,
			3.121153173402491e-2
		],
		[
			3.8e1,
			3.121149795113709e-2
		],
		[
			3.82e1,
			3.1211452907286663e-2
		],
		[
			3.8400000000000006e1,
			3.121143883108335e-2
		],
		[
			3.86e1,
			3.1211407863436236e-2
		],
		[
			3.8800000000000004e1,
			3.1211390971992214e-2
		],
		[
			3.9e1,
			3.1211382526270315e-2
		],
		[
			3.92e1,
			3.1211365634826294e-2
		],
		[
			3.9400000000000006e1,
			3.1211362819585586e-2
		],
		[
			3.96e1,
			3.1211348743382494e-2
		],
		[
			3.9800000000000004e1,
			3.1211348743382494e-2
		],
		[
			4.0e1,
			3.1211337482419665e-2
		],
		[
			4.02e1,
			3.1211337482419665e-2
		],
		[
			4.0400000000000006e1,
			3.1211329036697766e-2
		],
		[
			4.06e1,
			3.1211331851938473e-2
		],
		[
			4.0800000000000004e1,
			3.1211320590975866e-2
		],
		[
			4.1e1,
			3.121133466717918e-2
		],
		[
			4.12e1,
			3.1211320590975866e-2
		],
		[
			4.1400000000000006e1,
			3.121131777573516e-2
		],
		[
			4.16e1,
			3.1211329036697766e-2
		],
		[
			4.1800000000000004e1,
			3.1211323406216573e-2
		],
		[
			4.2e1,
			3.1211323406216573e-2
		],
		[
			4.22e1,
			3.1211323406216573e-2
		],
		[
			4.2400000000000006e1,
			3.121131777573516e-2
		],
		[
			4.26e1,
			3.121132622145706e-2
		],
		[
			4.2800000000000004e1,
			3.1211320590975866e-2
		],
		[
			4.3e1,
			3.121131777573516e-2
		],
		[
			4.32e1,
			3.1211320590975866e-2
		],
		[
			4.3400000000000006e1,
			3.121132622145706e-2
		],
		[
			4.36e1,
			3.1211314960494452e-2
		],
		[
			4.3800000000000004e1,
			3.1211314960494452e-2
		],
		[
			4.4e1,
			3.121130933001326e-2
		],
		[
			4.42e1,
			3.1211312145253967e-2
		],
		[
			4.4400000000000006e1,
			3.1211312145253967e-2
		],
		[
			4.46e1,
			3.1211314960494452e-2
		],
		[
			4.4800000000000004e1,
			3.1211320590975866e-2
		],
		[
			4.5e1,
			3.121130933001326e-2
		],
		[
			4.52e1,
			3.121131777573516e-2
		],
		[
			4.5400000000000006e1,
			3.121130088429136e-2
		],
		[
			4.56e1,
			3.1211312145253967e-2
		],
		[
			4.5800000000000004e1,
			3.1211306514772552e-2
		],
		[
			4.6e1,
			3.1211306514772552e-2
		],
		[
			4.62e1,
			3.1211312145253967e-2
		],
		[
			4.6400000000000006e1,
			3.121130933001326e-2
		],
		[
			4.66e1,
			3.1211312145253967e-2
		],
		[
			4.6800000000000004e1,
			3.1211312145253967e-2
		],
		[
			4.7e1,
			3.121130933001326e-2
		],
		[
			4.72e1,
			3.1211314960494452e-2
		],
		[
			4.7400000000000006e1,
			3.1211314960494452e-2
		],
		[
			4.76e1,
			3.1211303699531845e-2
		],
		[
			4.7800000000000004e1,
			3.1211312145253967e-2
		],
		[
			4.8e1,
			3.1211312145253967e-2
		],
		[
			4.82e1,
			3.1211303699531845e-2
		],
		[
			4.8400000000000006e1,
			3.121131777573516e-2
		],
		[
			4.86e1,
			3.1211312145253967e-2
		],
		[
			4.8800000000000004e1,
			3.1211312145253967e-2
		],
		[
			4.9e1,
			3.1211303699531845e-2
		],
		[
			4.92e1,
			3.121131777573516e-2
		],
		[
			4.9400000000000006e1,
			3.1211312145253967e-2
		],
		[
			4.96e1,
			3.1211312145253967e-2
		],
		[
			4.9800000000000004e1,
			3.1211314960494452e-2
		],
		[
			5.0e1,
			3.1211303699531845e-2
		],
		[
			5.02e1,
			3.1211306514772552e-2
		],
		[
			5.0400000000000006e1,
			3.1211306514772552e-2
		],
		[
			5.06e1,
			3.1211312145253967e-2
		],
		[
			5.0800000000000004e1,
			3.121130933001326e-2
		],
		[
			5.1e1,
			3.1211314960494452e-2
		],
		[
			5.12e1,
			3.121130933001326e-2
		],
		[
			5.1400000000000006e1,
			3.1211314960494452e-2
		],
		[
			5.16e1,
			3.1211306514772552e-2
		],
		[
			5.1800000000000004e1,
			3.1211303699531845e-2
		],
		[
			5.2e1,
			3.1211312145253967e-2
		],
		[
			5.22e1,
			3.1211312145253967e-2
		],
		[
			5.2400000000000006e1,
			3.121131777573516e-2
		],
		[
			5.26e1,
			3.1211303699531845e-2
		],
		[
			5.2800000000000004e1,
			3.121130933001326e-2
		],
		[
			5.3e1,
			3.121130933001326e-2
		],
		[
			5.32e1,
			3.1211312145253967e-2
		],
		[
			5.3400000000000006e1,
			3.1211303699531845e-2
		],
		[
			5.36e1,
			3.1211312145253967e-2
		],
		[
			5.3800000000000004e1,
			3.1211314960494452e-2
		],
		[
			5.4e1,
			3.1211306514772552e-2
		],
		[
			5.42e1,
			3.121130933001326e-2
		],
		[
			5.4400000000000006e1,
			3.1211312145253967e-2
		],
		[
			5.46e1,
			3.1211314960494452e-2
		],
		[
			5.4800000000000004e1,
			3.1211314960494452e-2
		],
		[
			5.5e1,
			3.1211306514772552e-2
		],
		[
			5.52e1,
			3.1211306514772552e-2
		],
		[
			5.5400000000000006e1,
			3.121131777573516e-2
		],
		[
			5.56e1,
			3.121131777573516e-2
		],
		[
			5.5800000000000004e1,
			3.1211306514772552e-2
		],
		[
			5.6e1,
			3.121130933001326e-2
		],
		[
			5.62e1,
			3.1211306514772552e-2
		],
		[
			5.6400000000000006e1,
			3.1211314960494452e-2
		],
		[
			5.66e1,
			3.121130933001326e-2
		],
		[
			5.6800000000000004e1,
			3.121130933001326e-2
		],
		[
			5.7e1,
			3.121130933001326e-2
		],
		[
			5.72e1,
			3.1211306514772552e-2
		],
		[
			5.7400000000000006e1,
			3.121131777573516e-2
		],
		[
			5.76e1,
			3.1211312145253967e-2
		],
		[
			5.7800000000000004e1,
			3.121131777573516e-2
		],
		[
			5.8e1,
			3.121131777573516e-2
		],
		[
			5.82e1,
			3.1211314960494452e-2
		],
		[
			5.8400000000000006e1,
			3.121131777573516e-2
		],
		[
			5.86e1,
			3.1211320590975866e-2
		],
		[
			5.8800000000000004e1,
			3.121131777573516e-2
		],
		[
			5.9e1,
			3.1211323406216573e-2
		],
		[
			5.92e1,
			3.1211312145253967e-2
		],
		[
			5.9400000000000006e1,
			3.121131777573516e-2
		],
		[
			5.96e1,
			3.1211314960494452e-2
		],
		[
			5.9800000000000004e1,
			3.121131777573516e-2
		],
		[
			6.0e1,
			3.1211312145253967e-2
		]
	]
]

==> anc/sc_iv_on_3_n_400_xmax_10_rir_10e-20_cutoff_test.json <==
[
	[
		[
			2.56e2,
			1.8166542280738662e-3
		],
		[
			5.12e2,
			8.97913204440437e-4
		],
		[
			1.024e3,
			4.3724615583018434e-4
		],
		[
			2.048e3,
			2.0658372851412032e-4
		],
		[
			4.096e3,
			9.117028602589894e-5
		],
		[
			8.192e3,
			3.344166527985415e-5
		],
		[
			1.6384e4,
			4.577597625399221e-6
		],
		[
			3.2768e4,
			9.860354120982961e-6
		],
		[
			6.5536e4,
			1.7077181962976695e-5
		],
		[
			1.31072e5,
			2.0687011677900102e-5
		],
		[
			2.62144e5,
			2.2489709292861093e-5
		],
		[
			5.24288e5,
			2.3390651265442486e-5
		],
		[
			1.048576e6,
			2.3843194790540423e-5
		],
		[
			2.097152e6,
			2.406754151640378e-5
		],
		[
			4.194304e6,
			2.418338796017494e-5
		],
		[
			8.388608e6,
			2.4235768226521515e-5
		],
		[
			1.6777216e7,
			2.4270613962817933e-5
		],
		[
			3.3554432e7,
			2.4282961683885773e-5
		],
		[
			6.7108864e7,
			2.428506766372074e-5
		],
		[
			1.34217728e8,
			2.429526600389309e-5
		],
		[
			2.68435456e8,
			2.429457879915553e-5
		],
		[
			5.36870912e8,
			2.4292757753618943e-5
		],
		[
			1.073741824e9,
			2.4296741726548277e-5
		],
		[
			2.147483648e9,
			2.429806650883215e-5
		],
		[
			4.294967296e9,
			2.4294938745006434e-5
		],
		[
			8.589934592e9,
			2.4295273924002103e-5
		],
		[
			1.7179869184e10,
			2.4295044796396326e-5
		],
		[
			3.4359738368e10,
			2.4294159443938312e-5
		],
		[
			6.8719476736e10,
			2.429605793818901e-5
		],
		[
			2.7487790694399997e11,
			2.4295440016031122e-5
		],
		[
			5.4975581388799994e11,
			2.42979953999356e-5
		],
		[
			1.099511627776e12,
			2.4294171297345457e-5
		]
	],
	[
		[
			2.56e2,
			4.3148437365614356e-4
		],
		[
			5.12e2,
			1.677701781277463e-4
		],
		[
			1.024e3,
			3.8600251292431054e-5
		],
		[
			2.048e3,
			2.852582383239266e-5
		],
		[
			4.096e3,
			6.076937204579913e-5
		],
		[
			8.192e3,
			7.839734945092047e-5
		],
		[
			1.6384e4,
			8.529170236015737e-5
		],
		[
			3.2768e4,
			9.063129161956951e-5
		],
		[
			6.5536e4,
			9.013707996441411e-5
		],
		[
			1.31072e5,
			9.280335699690667e-5
		],
		[
			2.62144e5,
			9.174889442098433e-5
		],
		[
			5.24288e5,
			9.38125141825008e-5
		],
		[
			1.048576e6,
			9.586788890292297e-5
		],
		[
			2.097152e6,
			9.317982888723542e-5
		],
		[
			4.194304e6,
			8.993023921610721e-5
		],
		[
			8.388608e6,
			9.355593768001214e-5
		],
		[
			1.6777216e7,
			9.37785494916632e-5
		],
		[
			3.3554432e7,
			9.354440179776269e-5
		],
		[
			6.7108864e7,
			9.393424227988056e-5
		],
		[
			1.34217728e8,
			9.355417242318254e-5
		],
		[
			2.68435456e8,
			9.211631327032954e-5
		],
		[
			5.36870912e8,
			9.247234549492056e-5
		],
		[
			1.073741824e9,
			9.004732454442888e-5
		],
		[
			2.147483648e9,
			9.463941218101901e-5
		],
		[
			4.294967296e9,
			9.352276807228499e-5
		],
		[
			8.589934592e9,
			9.371698077531576e-5
		],
		[
			1.7179869184e10,
			9.133680165573921e-5
		],
		[
			3.4359738368e10,
			9.388174526203663e-5
		],
		[
			6.8719476736e10,
			1.127240428893117e-4
		],
		[
			2.7487790694399997e11,
			9.333935070432453e-5
		],
		[
			5.4975581388799994e11,
			9.209146333244433e-5
		],
		[
			1.099511627776e12,
			9.392465679147755e-5
		]
	],
	[
		[
			2.56e2,
			3.368650832727793e-2
		],
		[
			5.12e2,
			3.2025550123702784e-2
		],
		[
			1.024e3,
			3.4839470430857666e-2
		],
		[
			2.048e3,
			2.8200392558023202e-2
		],
		[
			4.096e3,
			2.8308106480724904e-2
		],
		[
			8.192e3,
			2.4117465927488535e-2
		],
		[
			1.6384e4,
			2.7352295680216354e-2
		],
		[
			3.2768e4,
			2.3694225462653096e-2
		],
		[
			6.5536e4,
			3.0662658339718485e-2
		],
		[
			1.31072e5,
			2.6054720294669487e-2
		],
		[
			2.62144e5,
			3.0380241842928868e-2
		],
		[
			5.24288e5,
			2.5346481757363648e-2
		],
		[
			1.048576e6,
			1.9978701813802013e-2
		],
		[
			2.097152e6,
			2.764455425833634e-2
		],
		[
			4.194304e6,
			3.674951549710803e-2
		],
		[
			8.388608e6,
			2.6723658072431267e-2
		],
		[
			1.6777216e7,
			2.611123343557864e-2
		],
		[
			3.3554432e7,
			2.6767252073974346e-2
		],
		[
			6.7108864e7,
			2.5696663911960682e-2
		],
		[
			1.34217728e8,
			2.6748136589926697e-2
		],
		[
			2.68435456e8,
			3.075337383934551e-2
		],
		[
			5.36870912e8,
			2.976849849431451e-2
		],
		[
			1.073741824e9,
			3.651207528502276e-2
		],
		[
			2.147483648e9,
			2.373095027699801e-2
		],
		[
			4.294967296e9,
			2.684466556150622e-2
		],
		[
			8.589934592e9,
			2.6302241883540356e-2
		],
		[
			1.7179869184e10,
			3.286566016377113e-2
		],
		[
			3.4359738368e10,
			2.5845604218814433e-2
		],
		[
			6.8719476736e10,
			2.657263965630019e-2
		],
		[
			2.7487790694399997e11,
			2.7353945411240366e-2
		],
		[
			5.4975581388799994e11,
			3.082542710867009e-2
		],
		[
			1.099511627776e12,
			2.5725812913702573e-2
		]
	]
]
